Strong Forms of Stability from Flag Algebra Calculations

Given a hereditary family $\mathcal{G}$ of admissible graphs and a function $\lambda(G)$ that linearly depends on the statistics of order-$\kappa$ subgraphs in a graph $G$, we consider the extremal problem of determining $\lambda(n,\mathcal{G})$, the maximum of $\lambda(G)$ over all admissible graphs $G$ of order $n$. We call the problem perfectly $B$-stable for a graph $B$ if there is a constant $C$ such that every admissible graph $G$ of order $n\ge C$ can be made into a blow-up of $B$ by changing at most $C(\lambda(n,\mathcal{G})-\lambda(G)){n\choose2}$ adjacencies. As special cases, this property describes all almost extremal graphs of order $n$ within $o(n^2)$ edges and shows that every extremal graph of order $n\ge n_0$ is a blow-up of $B$. We develop general methods for establishing stability-type results from flag algebra computations and apply them to concrete examples. In fact, one of our sufficient conditions for perfect stability is stated in a way that allows automatic verification by a computer. This gives a unifying way to obtain computer-assisted proofs of many new results.

==> anc/c4.js <==
{
    "admissible_graphs": [
        "5:", 
        "5:12", 
        "5:1213", 
        "5:121314", 
        "5:12131415", 
        "5:1234", 
        "5:121323", 
        "5:121324", 
        "5:121345", 
        "5:12131423", 
        "5:12131425", 
        "5:1213141523", 
        "5:12132434", 
        "5:12132435", 
        "5:1213142324", 
        "5:1213142325", 
        "5:1213142535", 
        "5:121314152324", 
        "5:121314253545", 
        "5:12131415232425", 
        "5:12132345", 
        "5:1213142345", 
        "5:121314152345", 
        "5:121314232434", 
        "5:121314232435", 
        "5:12131415232434", 
        "5:1213243545", 
        "5:121314232545", 
        "5:12131415232435", 
        "5:12131423243545", 
        "5:1213141523242534", 
        "5:1213141523243545", 
        "5:121314152324253435", 
        "5:12131415232425343545"
    ], 
    "description": "2-graph; maximize 4:12132434 density", 
    "number_of_admissible_graphs": 34, 
    "bound": "3/8", 
    "types": [
        "1:", 
        "3:", 
        "3:12", 
        "3:1213", 
        "3:121323"
    ], 
    "number_of_types": 5, 
    "admissible_graph_densities": [
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/5", 
        0, 
        0, 
        0, 
        "1/5", 
        0, 
        "3/5", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/5", 
        0, 
        "2/5", 
        0, 
        "1/5", 
        0, 
        0
    ], 
    "numbers_of_flags": [
        6, 
        8, 
        8, 
        8, 
        8
    ], 
    "flags": [
        [
            "3:(1)", 
            "3:12(1)", 
            "3:23(1)", 
            "3:1223(1)", 
            "3:1213(1)", 
            "3:121323(1)"
        ], 
        [
            "4:(3)", 
            "4:14(3)", 
            "4:24(3)", 
            "4:34(3)", 
            "4:1424(3)", 
            "4:1434(3)", 
            "4:2434(3)", 
            "4:142434(3)"
        ], 
        [
            "4:12(3)", 
            "4:1214(3)", 
            "4:1224(3)", 
            "4:1234(3)", 
            "4:121424(3)", 
            "4:121434(3)", 
            "4:122434(3)", 
            "4:12142434(3)"
        ], 
        [
            "4:1213(3)", 
            "4:121314(3)", 
            "4:121324(3)", 
            "4:121334(3)", 
            "4:12131424(3)", 
            "4:12131434(3)", 
            "4:12132434(3)", 
            "4:1213142434(3)"
        ], 
        [
            "4:121323(3)", 
            "4:12131423(3)", 
            "4:12132324(3)", 
            "4:12132334(3)", 
            "4:1213142324(3)", 
            "4:1213142334(3)", 
            "4:1213232434(3)", 
            "4:121314232434(3)"
        ]
    ], 
    "order_of_admissible_graphs": 5, 
    "qdash_matrices": [
        [
            [
                "1319/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "483205/2701312", 
                0, 
                0, 
                0
            ], 
            [
                "42513207/123700480", 
                0, 
                0
            ], 
            [
                "42674308357/65300285952", 
                0
            ], 
            [
                "8858015187367/87396983515136"
            ]
        ], 
        [
            [
                "273/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "688505/559104", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "454607537/352514560", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "111/128", 
                0, 
                0, 
                0
            ], 
            [
                "333/512", 
                0, 
                0
            ], 
            [
                "2346065/2727936", 
                0
            ], 
            [
                "86032207477/133331566080"
            ]
        ], 
        [
            [
                "225/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "438461/460800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "200292967/448984064", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22242761621/51274999552", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "75342776148497/91106351599616", 
                0, 
                0, 
                0
            ], 
            [
                "31237574240297237/77151002776060928", 
                0, 
                0
            ], 
            [
                "169/256", 
                0
            ], 
            [
                "114867/173056"
            ]
        ], 
        [
            [
                "433/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "253403/221696", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13614411/16217792", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "194536244581/223058509824", 
                0, 
                0, 
                0
            ], 
            [
                "22093069941055/49801278612736", 
                0, 
                0
            ], 
            [
                "719/1024", 
                0
            ], 
            [
                "305893/368128"
            ]
        ], 
        [
            [
                "423/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13849/12032", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "62159085/56725504", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89773677/707232256", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "181/256", 
                0, 
                0, 
                0
            ], 
            [
                "543/1024", 
                0, 
                0
            ], 
            [
                "79095/92672", 
                0
            ], 
            [
                "25005075723/39092756480"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "5807/23742", 
                "764878/4348845", 
                "-21136537/127539621", 
                "-1/3", 
                0
            ], 
            [
                "-191/2638", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "165/2638", 
                "-197991/483205", 
                1, 
                0, 
                0
            ], 
            [
                "3032/11871", 
                "-764878/4348845", 
                "21136537/127539621", 
                "1/3", 
                0
            ], 
            [
                "-17935/23742", 
                "764878/4348845", 
                "-21136537/127539621", 
                "-1/3", 
                0
            ], 
            [
                "33/2638", 
                "-67561/483205", 
                "-1955286/14171069", 
                "-2379542199/85348616714", 
                1
            ]
        ], 
        [
            [
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1638", 
                "1/3", 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "1/1638", 
                "1/3", 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "1/1638", 
                "1/3", 
                0, 
                0, 
                "-2/3", 
                0, 
                0
            ], 
            [
                "17/1638", 
                "-26771/2065515", 
                "1/3", 
                "1/5328", 
                "-53/3996", 
                "7038169/14076390", 
                "1/3"
            ], 
            [
                "17/1638", 
                "-26771/2065515", 
                "1/3", 
                "-53/5328", 
                "25/3996", 
                "-7038221/14076390", 
                "1/3"
            ], 
            [
                "17/1638", 
                "-26771/2065515", 
                "1/3", 
                "13/1332", 
                "7/999", 
                "26/7038195", 
                "-2/3"
            ], 
            [
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/900", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "-17/900", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "-23/450", 
                "-1741/438461", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-61/450", 
                "-19937/438461", 
                "-6705690/200292967", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/60", 
                "2895/876922", 
                "-324953/400585934", 
                "-3358035647/177942092968", 
                "1/2", 
                0, 
                "-27/676", 
                "1/2"
            ], 
            [
                "-1/60", 
                "2895/876922", 
                "-324953/400585934", 
                "-3358035647/177942092968", 
                "1/2", 
                0, 
                "27/676", 
                "-1/2"
            ], 
            [
                "-1/90", 
                "-9085/438461", 
                "-3403442/28613281", 
                "-2686910625/88971046484", 
                "-589685792673/75342776148497", 
                1, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "46/433", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "47/866", 
                "1950/253403", 
                "1/2", 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "47/866", 
                "1950/253403", 
                "1/2", 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "39/866", 
                "-2629/253403", 
                "7130893/435661152", 
                "1/2", 
                0, 
                "-39/1438", 
                "1/2"
            ], 
            [
                "39/866", 
                "-2629/253403", 
                "7130893/435661152", 
                "1/2", 
                0, 
                "39/1438", 
                "-1/2"
            ], 
            [
                "-46/433", 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "46/433", 
                "22998/253403", 
                "-919333/217830576", 
                "9623695283/194536244581", 
                1, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8/423", 
                "1/3", 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-8/423", 
                "1/3", 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-8/423", 
                "1/3", 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-1/47", 
                "-9707/166188", 
                "1/3", 
                0, 
                0, 
                "-11/3258", 
                "474571/949140", 
                "1/3"
            ], 
            [
                "-1/47", 
                "-9707/166188", 
                "1/3", 
                0, 
                "-1/362", 
                "7/3258", 
                "-474569/949140", 
                "1/3"
            ], 
            [
                "-1/47", 
                "-9707/166188", 
                "1/3", 
                0, 
                "1/362", 
                "2/1629", 
                "-1/474570", 
                "-2/3"
            ], 
            [
                "-8/141", 
                "-299/55396", 
                "-52499/1381313", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/c4.sage <==
from flagmatic.all import *

p = GraphProblem(5, density="4:12233441")
p.set_extremal_construction(GraphBlowupConstruction("2:12"))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability("1:")
p.verify_perfect_stability()


==> anc/c4.txt <==
sage: from flagmatic.all import *
sage: 
sage: p = GraphProblem(5, density="4:12233441")
Generating graphs...
Generated 34 graphs.
Generating types and flags...
Generated 1 types of order 1, with [6] flags of order 3.
Generated 4 types of order 3, with [8, 8, 8, 8] flags of order 4.
Computing products.....
sage: p.set_extremal_construction(GraphBlowupConstruction("2:12"))
Determining which graphs appear in construction...
Density of construction is 3/8.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 0 zero eigenvectors for type 2.
Found 1 zero eigenvectors for type 3.
Found 0 zero eigenvectors for type 4.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.375.
Checking numerical bound...
Bound of 3/8 appears to have been met.
The following 3 graphs appear to be sharp:
0.374999998897 : graph 0 (5:)
0.375000000309 : graph 4 (5:12131415)
0.375000000486 : graph 18 (5:121314253545)
sage: p.make_exact()
Type 0 (6 flags) blocks: [6] 
Type 1 (8 flags) blocks: [4, 4] 
Type 2 (8 flags) blocks: [6, 2] 
Type 3 (8 flags) blocks: [6, 2] 
Type 4 (8 flags) blocks: [4, 4] 
Creating bases.....
Transforming matrices.....
Rounding matrices.....
Constructing R matrix.....
Constructing DR matrix..~~~
DR matrix has rank 2.
All eigenvalues appear to be positive.
Bound of 3/8 attained by:
3/8 : graph 0 (5:)
3/8 : graph 4 (5:12131415)
3/8 : graph 18 (5:121314253545)
Diagonalizing.....
Verifying.....
sage: p.verify_robust_stability("1:")
Verifying robust stability...
You selected the following type: 1: and F graph was taken from extremal construction: 2:12 

The problem is exact with a sharp bound of 3/8.

Every sharp graph is embeddable into a blowup of 2:12 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
1: is uniquely embeddable into 2:12 and different vertices of 2:12 attach differently to 1:.

Forbidding 1: yields a bound of 0 which is strictly less than 3/8.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Certificate is trivial, since everything is forbidden in a graph that avoids a 1-vertex subgraph.

Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability...
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (6, 6) and rank 5.

[OK] PERFECT STABILITY


==> anc/c5.js <==
{
    "admissible_graphs": [
        "5:", 
        "5:12", 
        "5:1213", 
        "5:121314", 
        "5:12131415", 
        "5:1234", 
        "5:121324", 
        "5:121345", 
        "5:12131425", 
        "5:12132434", 
        "5:12132435", 
        "5:1213142535", 
        "5:121314253545", 
        "5:1213243545"
    ], 
    "description": "2-graph; maximize 5:1213243545 density; forbid 3:121323", 
    "number_of_admissible_graphs": 14, 
    "bound": "24/625", 
    "types": [
        "1:", 
        "3:", 
        "3:12", 
        "3:1213"
    ], 
    "number_of_types": 4, 
    "admissible_graph_densities": [
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        1
    ], 
    "numbers_of_flags": [
        5, 
        8, 
        6, 
        5
    ], 
    "flags": [
        [
            "3:(1)", 
            "3:12(1)", 
            "3:23(1)", 
            "3:1223(1)", 
            "3:1213(1)"
        ], 
        [
            "4:(3)", 
            "4:14(3)", 
            "4:24(3)", 
            "4:34(3)", 
            "4:1424(3)", 
            "4:1434(3)", 
            "4:2434(3)", 
            "4:142434(3)"
        ], 
        [
            "4:12(3)", 
            "4:1214(3)", 
            "4:1224(3)", 
            "4:1234(3)", 
            "4:121434(3)", 
            "4:122434(3)"
        ], 
        [
            "4:1213(3)", 
            "4:121314(3)", 
            "4:121324(3)", 
            "4:121334(3)", 
            "4:12132434(3)"
        ]
    ], 
    "order_of_admissible_graphs": 5, 
    "qdash_matrices": [
        [
            [
                "375/1024", 
                0, 
                0, 
                0
            ], 
            [
                "448822734702231050548337046749822231/1245877336431665441602560000000000000", 
                0, 
                0
            ], 
            [
                "17435570532759014259373586648548658780723001224249/50211827487110720328032216224650930124261185331200", 
                0
            ], 
            [
                "691918995143334115910416692381659945595944578765794687278840377/13870905343783868013389338294516879427610263232967946022931660800"
            ]
        ], 
        [
            [
                "45/128", 
                0, 
                0, 
                0
            ], 
            [
                "347921/92160", 
                0, 
                0
            ], 
            [
                "1199/512", 
                0
            ], 
            [
                "1799/1024"
            ]
        ], 
        [
            [
                "1083/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "927235/554496", 
                0, 
                0, 
                0
            ], 
            [
                "890073497/1898977280", 
                0, 
                0
            ], 
            [
                "1675/1024", 
                0
            ], 
            [
                "22045239/1715200"
            ]
        ], 
        [
            [
                "1375/1024", 
                0, 
                0
            ], 
            [
                "608869/1408000", 
                0
            ], 
            [
                "3265/256"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "-604136477527/6897251250000", 
                "-1792705734013511465866673705074606820/12118213836960238364805100262245200237", 
                "-1538323548881864848810486040632845059049886460647/17435570532759014259373586648548658780723001224249", 
                "-56/149"
            ], 
            [
                "5150140592950699631/18237573810225000000", 
                "11093810560381088955738429573631139197/12118213836960238364805100262245200237", 
                "-879042027932494199320277737504482890885649406084/17435570532759014259373586648548658780723001224249", 
                "-32/149"
            ], 
            [
                "1774798587140099293/3039595635037500000", 
                "553642293397256002082260329866744782/4039404612320079454935033420748400079", 
                "16996049518792767159713447779796417335280176521207/17435570532759014259373586648548658780723001224249", 
                "-16/149"
            ], 
            [
                "141925460334733/1416235590000000", 
                "-2587545229791392828176156798645544465/8078809224640158909870066841496800158", 
                "-16191497971952526783191271375127056130125952569213/139484564262072114074988693188389270245784009793992", 
                "85/149"
            ], 
            [
                "-7501387727527/12070189687500", 
                "-1024403276579149409066670688614061040/12118213836960238364805100262245200237", 
                "-879042027932494199320277737504482890885649406084/17435570532759014259373586648548658780723001224249", 
                "-32/149"
            ]
        ], 
        [
            [
                "11/5220", 
                "-2/29", 
                0, 
                0
            ], 
            [
                "2588/3915", 
                "16/87", 
                "1/4", 
                "1/6"
            ], 
            [
                "2588/3915", 
                "16/87", 
                "-1/4", 
                "1/6"
            ], 
            [
                "2588/3915", 
                "16/87", 
                0, 
                "-1/3"
            ], 
            [
                "-20737/31320", 
                "-13/87", 
                0, 
                "1/3"
            ], 
            [
                "-20737/31320", 
                "-13/87", 
                "1/4", 
                "-1/6"
            ], 
            [
                "-20737/31320", 
                "-13/87", 
                "-1/4", 
                "-1/6"
            ], 
            [
                "-11/3480", 
                "3/29", 
                0, 
                0
            ]
        ], 
        [
            [
                "1588/1805", 
                "-1/5", 
                0, 
                0, 
                0
            ], 
            [
                "-577/1805", 
                "3/10", 
                0, 
                "1/2", 
                0
            ], 
            [
                "-577/1805", 
                "3/10", 
                0, 
                "-1/2", 
                0
            ], 
            [
                "-425/361", 
                "447/1854470", 
                1, 
                0, 
                0
            ], 
            [
                "-217/1805", 
                "-1/5", 
                0, 
                "23/1675", 
                "1/2"
            ], 
            [
                "-217/1805", 
                "-1/5", 
                0, 
                "-23/1675", 
                "-1/2"
            ]
        ], 
        [
            [
                "26968/37125", 
                "-2/27", 
                0
            ], 
            [
                "16/3375", 
                "11/27", 
                0
            ], 
            [
                "2218/12375", 
                "-2/9", 
                "1/2"
            ], 
            [
                "2218/12375", 
                "-2/9", 
                "-1/2"
            ], 
            [
                "-2732/7425", 
                "-10/27", 
                0
            ]
        ]
    ]
}

==> anc/c5.sage <==
from flagmatic.all import *

C5 = "5:1223344551"
p = GraphProblem(5, forbid="3:121323", density=C5)
p.set_extremal_construction(GraphBlowupConstruction(C5))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability("3:12")
p.verify_perfect_stability()


==> anc/c5.txt <==
┌────────────────────────────────────────────────────────────────────┐
│ SageMath version 7.4, Release Date: 2016-10-18                     │
│ Type "notebook()" for the browser-based notebook interface.        │
│ Type "help()" for help.                                            │
└────────────────────────────────────────────────────────────────────┘
sage: from flagmatic.all import *
sage: C5 = "5:1223344551"
sage: p = GraphProblem(5, forbid="3:121323", density=C5)
Forbidding 3:121323 as a subgraph.
Generating graphs...
Generated 14 graphs.
Generating types and flags...
Generated 1 types of order 1, with [5] flags of order 3.
Generated 3 types of order 3, with [8, 6, 5] flags of order 4.
Computing products....
sage: p.set_extremal_construction(GraphBlowupConstruction(C5))
Determining which graphs appear in construction...
Found 26 orbits.
Density of construction is 24/625.
Found 1 zero eigenvectors for type 0.
Found 4 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 2 zero eigenvectors for type 3.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.038400001.
Checking numerical bound...
Bound of 24/625 appears to have been met.
The following 10 graphs appear to be sharp:
0.038399999851 : graph 0 (5:)
0.038399999087 : graph 1 (5:12)
0.038400000522 : graph 2 (5:1213)
0.038400000163 : graph 3 (5:121314)
0.038400000701 : graph 4 (5:12131415)
0.038400000881 : graph 8 (5:12131425)
0.038399999805 : graph 9 (5:12132434)
0.038400000881 : graph 11 (5:1213142535)
0.038400000809 : graph 12 (5:121314253545)
0.038399999446 : graph 13 (5:1213243545)
sage: p.make_exact()
Transforming matrices....
Rounding matrices....
Constructing R matrix....
Constructing DR matrix........~~~~~~~~.~~~~~~~~
DR matrix has rank 9.
All eigenvalues appear to be positive.
Bound of 24/625 attained by:
24/625 : graph 0 (5:)
24/625 : graph 1 (5:12)
24/625 : graph 2 (5:1213)
24/625 : graph 3 (5:121314)
24/625 : graph 4 (5:12131415)
24/625 : graph 8 (5:12131425)
24/625 : graph 9 (5:12132434)
24/625 : graph 11 (5:1213142535)
24/625 : graph 12 (5:121314253545)
24/625 : graph 13 (5:1213243545)
Diagonalizing....
Verifying....
sage: p.verify_robust_stability("3:12")
------------------------------ VERIFYING ROBUST STABILITY... ------------------------------ 

You selected the following type: 3:12 and F graph was taken from extremal construction: 5:1223344551 

Found 7 orbits.
The problem is exact with a sharp bound of 24/625.

Found 26 orbits.
Every sharp graph is embeddable into a blowup of 5:1223344551 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
3:12 is uniquely embeddable into 5:1223344551 and different vertices of 5:1223344551 attach differently to 3:12.

Forbidding 3:12 as an induced subgraph.
Forbidding 3:121323 as a subgraph.
Generating graphs...
Generated 3 graphs.
Generating types and flags...
Generated 1 types of order 1, with [3] flags of order 3.
Generated 2 types of order 3, with [2, 2] flags of order 4.
Computing products...
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 4.51144e-09.
Checking numerical bound...
No target bound to meet.
Rounding matrices...
Bound is 0 (0.0000000000).
Forbidding 3:12 yields a bound of 0 which is strictly less than 24/625.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.

******************** ROBUST STABILITY -- OK ********************

Written certificate.
sage: p.verify_perfect_stability()

------------------------------ VERIFYING PERFECT STABILITY... ------------------------------ 

CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (6, 6) and rank 5.

******************** PERFECT STABILITY -- OK ******************** 


==> anc/c5_stab.js <==
{
    "admissible_graphs": [
        "5:", 
        "5:12131415", 
        "5:121314253545"
    ], 
    "description": "2-graph; maximize 5:1213243545 density; forbid 3:121323, induced 3:12", 
    "number_of_admissible_graphs": 3, 
    "bound": 0, 
    "types": [
        "1:", 
        "3:", 
        "3:1213"
    ], 
    "number_of_types": 3, 
    "admissible_graph_densities": [
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        3, 
        2, 
        2
    ], 
    "flags": [
        [
            "3:(1)", 
            "3:1223(1)", 
            "3:1213(1)"
        ], 
        [
            "4:(3)", 
            "4:142434(3)"
        ], 
        [
            "4:121314(3)", 
            "4:12132434(3)"
        ]
    ], 
    "order_of_admissible_graphs": 5, 
    "qdash_matrices": [
        [
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0
            ], 
            [
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0
            ], 
            [
                0, 
                0
            ]
        ]
    ]
}

==> anc/f43.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:1234", 
        "6:121324", 
        "6:121345", 
        "6:12131425", 
        "6:12131456", 
        "6:1213141526", 
        "6:12132434", 
        "6:12132435", 
        "6:12134546", 
        "6:1213142526", 
        "6:1213142535", 
        "6:1213142556", 
        "6:121314152636", 
        "6:121314253545", 
        "6:121314253556", 
        "6:12131415263646", 
        "6:1213141526364656", 
        "6:123456", 
        "6:12132456", 
        "6:1213142536", 
        "6:1213243545", 
        "6:1213243546", 
        "6:121314252635", 
        "6:121314253656", 
        "6:1213243456", 
        "6:121314253546", 
        "6:12131425263536", 
        "6:12131425354656", 
        "6:121324354656", 
        "6:12131425263546", 
        "6:1213142526353645", 
        "6:121314252635364546"
    ], 
    "description": "2-graph; minimize 4: density; forbid induced 3:121323", 
    "number_of_admissible_graphs": 38, 
    "bound": "3/25", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:121324", 
        "4:12132434"
    ], 
    "number_of_types": 10, 
    "admissible_graph_densities": [
        1, 
        "3/5", 
        "2/5", 
        "1/3", 
        "1/3", 
        "1/3", 
        "4/15", 
        "1/5", 
        "2/15", 
        "2/15", 
        "2/15", 
        "2/15", 
        "2/15", 
        "1/15", 
        "1/15", 
        "1/15", 
        "1/15", 
        "1/15", 
        "1/15", 
        "1/15", 
        "1/15", 
        "1/15", 
        "1/15", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        3, 
        15, 
        10, 
        16, 
        12, 
        10, 
        9, 
        9, 
        8, 
        7
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:1324(2)", 
            "4:131423(2)", 
            "4:132434(2)", 
            "4:2324(2)", 
            "4:132324(2)", 
            "4:13142324(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:1234(2)", 
            "4:121334(2)", 
            "4:122334(2)", 
            "4:121314(2)", 
            "4:121324(2)", 
            "4:12132434(2)", 
            "4:122324(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:121535(4)", 
            "5:121545(4)", 
            "5:122535(4)", 
            "5:122545(4)", 
            "5:123545(4)", 
            "5:12153545(4)", 
            "5:12253545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121325(4)", 
            "5:121335(4)", 
            "5:121345(4)", 
            "5:12131545(4)", 
            "5:12132535(4)", 
            "5:12132545(4)", 
            "5:12133545(4)", 
            "5:1213253545(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:12131425(4)", 
            "5:12131435(4)", 
            "5:12131445(4)", 
            "5:1213142535(4)", 
            "5:1213142545(4)", 
            "5:1213143545(4)", 
            "5:121314253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)", 
            "5:12153435(4)", 
            "5:12153445(4)", 
            "5:12253435(4)", 
            "5:12253445(4)"
        ], 
        [
            "5:121324(4)", 
            "5:12131524(4)", 
            "5:12132425(4)", 
            "5:12132435(4)", 
            "5:12132445(4)", 
            "5:1213152445(4)", 
            "5:1213242535(4)", 
            "5:1213243545(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:1213152434(4)", 
            "5:1213242534(4)", 
            "5:1213243435(4)", 
            "5:1213243445(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "2367927783696510760681125073458078916712523515714975851799168274759534054649596817/17705027212732391113398543460031833180942095143396853695058811281768300898418688000", 
                0
            ], 
            [
                "106501714613395710401904395394688960753296097039054382173492509433465934215188798237777717710847878708351845016484897169637161569918075473152819045465101399916927/8288940077816912565726038578259630699637760282732061070406676066713082929226979504517513095381348473433763613591869775583577215915878250820807386298321599725568000"
            ]
        ], 
        [
            [
                "4729/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6165641/4842496", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1425349103/6313616384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5861988072621021197580126049180125487550049527596490483265545488783738497728036548450971080317970953081755354193023373785888468632277886608029176562713669810151/27428790423819467030083969268347344277592759768492807883286350183659918713916381040496463915149475250531787558482818656696557725934719832656041503989799321600000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "56092157075733863330706357183410241053782744649505851774628692972075357749757659223402564424943802686061359159687961740914946175139235252624662918682111401055261345287/122124438873574068495122088417863324717266695822285413255206423520568483569947549264112646788166777897419072185402429992626074515787462249513322083500451442982422625280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437/86042851817293511541296183809016811546551212444632777752451705537044697113393011349251282299491587423915864863279463384246548793464010006787485798229021437590097954642389691252427268512532582840569131189054790552897240090238915122690949133344126690637861509707690803463529161992178644849121465341266216392540459749641593815504930209792000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17750177368805462237555732147653828425098732775138413573136187032819605881851422765188973606374032711400209390985270434974788403458133230858945418110844902742502709228191510881808787896192769618937558584043533750189066928763591055592405096887814288173993160658144884878890185663456343617052954951370655617981094673203512809049613104062331160171/43769066531975669045211436506265704205110235487611457175298863884223624372239394278608985168886083762212369003871153388293157366238254184325722700930467570726118981528750843648052157299335744348264782033670133650627905763467567466838992129886714956622187106490265052861069931028110411538900804302866298278448302875231569031880482095557064445952", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1038008482721997839143823377549187068911161828306475365137800357781086670281812889209099685433019507273389964131539575692562975736888819132377814675956001365777207409195289578031612654871691322361264517412235549455945052013278821188921243483693114852245803578216350464614476994517657991194873418708932744420216270191838918810886834435117737760201/4544045406414198332814267429799380076825275590435433874722863880401819105753964227888377243231752374118453604092229231353545831285282107099890027036376295102080693562417026785743049701425349022448014997515144640048401133763479310231655704803280457772542249128485090528995887529844823965965556467550887838203160236340099279116700954639956777003776", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "168936390110323721909060941793543681006524083421274516872604175372132014862816831439810435070931577565057927869552192284366188311034282574126481793688413018019773384924730302835394078868786267925551387728526423407133779556627259125374854451007304077335248509412729471252538203006671913575375212648941359111731027730189927334270097256230301687465075/531460343153662893641637569305183779282514856092915386950553783183916375184288199275059038941705987723975661635348262754592243577287075395777441114089472699277930193507988263952185679294305957048967432915064601321443866630798756448727676663650874804349851432046771437882612221193040891491775190378973565143150730338221526431174059230780281733222912", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "879/256", 
                0, 
                0, 
                0
            ], 
            [
                "5502214522726282828156823453110682887250182653358414630938238326430191846593089636705167532190910973536778033560266150570306383212550259100259248872705503099022831/11165546031020162081245449557256021389724539150245272439213221603611925218919097115063761915425486943965973194645910929040717887476657077314542791182300217344000000", 
                0, 
                0
            ], 
            [
                "5466571589968358347209870909307833041673957959368363339840803691830009869615233202331603629540983168911863635137692624207806477288904085072596906715117919437568139061/5634267671271713616032587215985339276544187037039016582080756046264516450911323787986091552963492836901660706365712538183993736409651465318665470845650435173399378944", 
                0
            ], 
            [
                "2258735386671650821540394867302872178901417255810698564065957621332384743468087068984892540658997831546050463735256880579043551863420506762170120463973571510657333666827/5597769308127598947542907811131221034674132950393204059996982980433930106485998799187562116649966764965748362380997247188793832743837783114339232476280749504069774398464"
            ]
        ], 
        [
            [
                "199/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8947/25472", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "537677/2290432", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2002770349/8809299968", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4287063778896601510610286252749481590267130880702492381012435335660385825672808562664268168068021374997315239551600281888993403835963550851358907798223205001/5713906787912182077376222833572314256936726856032734117510560765906733010045280240630375639894004570284442208017362933338644930290717047342436328816823500800", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "406636911817906517311282449811663133702360148055977684648287027142389179651600849974062518158503541178129321960766344089693844514331763996980363220351970308857/4389953309590119946864933122815469148433542021839352198156733783716235085488955968168210604101653887997250805300838688654329245528026676071791521585380561921024", 
                0, 
                0, 
                0
            ], 
            [
                "4883/1024", 
                0, 
                0
            ], 
            [
                "2723473/5000192", 
                0
            ], 
            [
                "446385309745058951708511257496469237375237851215574067946345122684970218961649851493985569817146371017608801375397951323882120279782877478788170800946316038797584101/960974059718764185434704469790441421512364423370494971111153782089931134235407981837127065323271305895077768750533528493468305750212162821548154440956665397248000000"
            ]
        ], 
        [
            [
                "977/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "423749/250112", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "351/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1053/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "117/128", 
                0, 
                0, 
                0
            ], 
            [
                "4894325/4313088", 
                0, 
                0
            ], 
            [
                "4493237500991/3518275737600", 
                0
            ], 
            [
                "271762104503841611/538325798518729728"
            ]
        ], 
        [
            [
                "17/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "559503/557056", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4327741/9094144", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22121423447/34898903424", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "46554472374597/181218700877824", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49/128", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "333/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "304733/681984", 
                0, 
                0, 
                0
            ], 
            [
                "20066819247/30580566016", 
                0, 
                0
            ], 
            [
                "14979281092399/41096845817856", 
                0
            ], 
            [
                "21090898614354379/30677567677233152"
            ]
        ], 
        [
            [
                "471/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "107641/241152", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "91391843/220448768", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11821803069/46792623616", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1396113968131/6052763171328", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "756938369275507/2859241406732288", 
                0, 
                0, 
                0
            ], 
            [
                "22012563976957231/45594405302242304", 
                0, 
                0
            ], 
            [
                "137/256", 
                0
            ], 
            [
                "68423/140288"
            ]
        ], 
        [
            [
                "355/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "205229/181760", 
                0, 
                0, 
                0
            ], 
            [
                "296406745/210154496", 
                0, 
                0
            ], 
            [
                "63/64", 
                0
            ], 
            [
                "189/256"
            ]
        ], 
        [
            [
                "221/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "499/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "187831153/225851392", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "241/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "185/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "24045/75776", 
                0, 
                0, 
                0
            ], 
            [
                "5736113/12311040", 
                0, 
                0
            ], 
            [
                "1057457128635/2831161821184", 
                0
            ], 
            [
                "38252297525907/120315122191360"
            ]
        ], 
        [
            [
                "251/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "51293/32128", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "191831917/420192256", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "104135211665/196435883008", 
                0, 
                0, 
                0
            ], 
            [
                "307/512", 
                0, 
                0
            ], 
            [
                "168301/314368", 
                0
            ], 
            [
                "14292337/24620032"
            ]
        ], 
        [
            [
                "53/256", 
                0, 
                0, 
                0
            ], 
            [
                "479/512", 
                0, 
                0
            ], 
            [
                "209251/490496", 
                0
            ], 
            [
                "11162817/26784128"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "21386015168071892361687622819061911124516437113302703391264872051929016739746614292/26047205620661618367492375808038868083837758672864734369790851022354874601145564987", 
                "-42/229"
            ], 
            [
                "-8969126620538147163971644945746472451405597951783333458672327590552340195384171434/26047205620661618367492375808038868083837758672864734369790851022354874601145564987", 
                "193/229"
            ], 
            [
                "-7990612204439530295665290838246211930265122673534910248901678235015756333826772620/26047205620661618367492375808038868083837758672864734369790851022354874601145564987", 
                "-72/229"
            ]
        ], 
        [
            [
                "8166676407099744978707569410068067220283768146877318580845048018646075253330549183/22207701836880937821370535113990063904307167420533394395333340665179042352306176000", 
                "-461929029266225933262736809187589126335769438698812871226294631928997837317426211743999/4936702102324562489037160181259047658695979560402789593823828692156751424299783519232000", 
                "442366045243928733210931144688347723668782471840102440697021645316362673040406144094007253/8507483220947939297892336152412168739315157226996407676212436312845886654144576740431872000", 
                "-386698866261487569999176357477397707869685552644805470392756738184909723562230338003429463251059339678069973475135624869036564949300679169283773628317617332804131783996/697859216396822945049076325629896152768838119421955432297250561441006589181304306547849122128476074386231723983372198102487814379756173784658278137710897946997865430465", 
                "-4519218887482017780959299850872511916673618567697587767157937788126132658030722905885064500768977685764010673674082953755957039218417329967213696300117460739735951793632330758229769669568820577112127109802584903419723984395924996972900832681391407823/30152685237417357684008941113202443230037487585830998314615635140128638869800712129721355057570664452564388773476432110456911908070227621456909408122114276710876464070721965284058463279719221137150763236125037092153833437350375734091104290654229888000", 
                "-5417710858919992383290303274071596541237514029533783836305025022656374839557270624459816338750046186122021142616792257905717332795881168032109410961158786001209964243646007263883393779516433661764114807584604835284040681685369502680701517311747923210828593802916781844493569423924675712458662380275138011035540969659297408779856779405025544/10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437", 
                "-716085301916592971249397999467837962419244129789493262915287979125285673081247046819141381828888628028146040237579501233741764943885329997155511173610809442510226589529257638673944763111709215277105839125501029662248445760845077139401775045070478491288150109172573465329943585766844387075640101135647295373166819785630164596092418574423427682937436/10404390715966903328778955288472325108170597907276807084788787982596441724888384413774873202191383892016212535991753162353517046205809000200586869443598515656837160533069051443948393686868665261527582526947205612409572903763280242372877394376470559713203309071896231285955634557934580005540908915430569385068944510360951457614094068237863845852352847", 
                "-2128829223049393674345091596627678981864647046955472960148702333109913836393287355943842231572476539975238330286978212109708652789323122494775678747959704468649078342866055148910883546278882197349723249521587830329424547074970076681680099519926868101182535300008515973449254014798061274998512945605048523066946408823278749934841487442997918472408/148435213029245690997566742989533750854296141447825977214705451162695393850299243156901255016921789540094764870810159324036505530375101135930027498661708195306140659514926409658520609646651859097660825989949683572200142437898871430015737818168115423871149911684938116439870210216025092740866898875377382452090926637432965389956817324221836499708743", 
                "-8/143", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "73485428788249113227618376525631539949755694152250590785602333670696110138888079/450156118315154145027781117175474268330550690956757994500000148618494101735936000", 
                "777377775591482776200159960141099272737508715051113795809718840333127493141688198075417/3702526576743421866777870135944285744021984670302092195367871519117563568224837639424000", 
                "111773700100504659226817010381044563269465303573925852500580960404217642056924045307361297/1740167022466623947296159667538852696678100341885628842861634700354840451984117969633792000", 
                "165882283278978224005162689303580716759676822122691308872791700872092291564855465432537807465555461351131524373376315249003341388799769985789779220912372969431372769488/2093577649190468835147228976889688458306514358265866296891751684323019767543912919643547366385428223158695171950116594307463443139268521353974834413132693840993596291395", 
                "-39783617161716846901078220555292145874757120198983130360409360674816744374012424789377283312412459560615632959426603822717839035964801091298733153709930887272063753417009027066270993349276678083449755625804467515814876801804014063540487040612928175823/271374167136756219156080470018821989070337388272478984831540716261157749828206409167492195518135980073079498961287888994112207172632048593112184673099028490397888176636497687556526169517472990234356869125125333829384500936153381606819938615888068992000", 
                "-2822077182259783984902095666926573783312812021531701358660940185252432251754362897184532640106654801293025915879744881045694212433076521762919759208498956698096307050200873538079899798258009943802980263020571107468157600827187931604529466941290669065466163920108215881683802444457157410782854876118180971197773156850387919600779648393980616/10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437", 
                "-53348354992786176358080150960353928200233687669317248087188954444833782644552904988026032946252202788096879997699672841913761488319457084788085582434005303467011880919929694081208884851822336538144385014849826709837509209182958246885432240857750647600967183133356723167080797139629906837135187534605723505300928074029447262408885183794545362378838982/384962456490775423164821345673476029002312122569241862137185155356068343820870223309670308481081204004599863831694867007080130709614933007421714169413145079302974939723554903426090566414140614676520553497046607659154197439241368967796463591929410709388522435660160557580358478643579460205013629870931067247550946883355203931721480524800962296537055339", 
                "-158597777117179828738709323948762084148916204998182735531078323816688580811299908017816246252149502228155255606379876802173294632804572625860788066722997982914356336543521108593860824197776723702554382089358293359542128757085270712785167414234551673538098879850634440021969424102455564987389214447576114968487507457334266870145690814503344926194396/5492102882082090566909969490612748781608957233569561156944101693019729572461071996805346435626106212983506300219975894989350704623878742029411017450483203226327204402052277157365262556926118786613450561628138292171405270202258242910582299272220270683232546732342710308275197777992928431412075258388963150727364285585019719428402240996207950489223491", 
                "-596/5291", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "73485428788249113227618376525631539949755694152250590785602333670696110138888079/450156118315154145027781117175474268330550690956757994500000148618494101735936000", 
                "777377775591482776200159960141099272737508715051113795809718840333127493141688198075417/3702526576743421866777870135944285744021984670302092195367871519117563568224837639424000", 
                "111773700100504659226817010381044563269465303573925852500580960404217642056924045307361297/1740167022466623947296159667538852696678100341885628842861634700354840451984117969633792000", 
                "165882283278978224005162689303580716759676822122691308872791700872092291564855465432537807465555461351131524373376315249003341388799769985789779220912372969431372769488/2093577649190468835147228976889688458306514358265866296891751684323019767543912919643547366385428223158695171950116594307463443139268521353974834413132693840993596291395", 
                "-39783617161716846901078220555292145874757120198983130360409360674816744374012424789377283312412459560615632959426603822717839035964801091298733153709930887272063753417009027066270993349276678083449755625804467515814876801804014063540487040612928175823/271374167136756219156080470018821989070337388272478984831540716261157749828206409167492195518135980073079498961287888994112207172632048593112184673099028490397888176636497687556526169517472990234356869125125333829384500936153381606819938615888068992000", 
                "-2822077182259783984902095666926573783312812021531701358660940185252432251754362897184532640106654801293025915879744881045694212433076521762919759208498956698096307050200873538079899798258009943802980263020571107468157600827187931604529466941290669065466163920108215881683802444457157410782854876118180971197773156850387919600779648393980616/10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437", 
                "-53348354992786176358080150960353928200233687669317248087188954444833782644552904988026032946252202788096879997699672841913761488319457084788085582434005303467011880919929694081208884851822336538144385014849826709837509209182958246885432240857750647600967183133356723167080797139629906837135187534605723505300928074029447262408885183794545362378838982/384962456490775423164821345673476029002312122569241862137185155356068343820870223309670308481081204004599863831694867007080130709614933007421714169413145079302974939723554903426090566414140614676520553497046607659154197439241368967796463591929410709388522435660160557580358478643579460205013629870931067247550946883355203931721480524800962296537055339", 
                "-158597777117179828738709323948762084148916204998182735531078323816688580811299908017816246252149502228155255606379876802173294632804572625860788066722997982914356336543521108593860824197776723702554382089358293359542128757085270712785167414234551673538098879850634440021969424102455564987389214447576114968487507457334266870145690814503344926194396/5492102882082090566909969490612748781608957233569561156944101693019729572461071996805346435626106212983506300219975894989350704623878742029411017450483203226327204402052277157365262556926118786613450561628138292171405270202258242910582299272220270683232546732342710308275197777992928431412075258388963150727364285585019719428402240996207950489223491", 
                "-596/5291", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "1300176749669234378510515247425779647808300003508762103609403122751908485511007319/6662310551064281346411160534197019171292150226160018318600002199553712705691852800", 
                "295405507399805546321506330495866363953023626689329391270854522221536425575139242637/5639796765793483422357761060082689632935239406400749726379088376416700027760605696000", 
                "5349610821596143601439736167135643331300684656784536505039057431569827370651194012926576309/5469096356323675262930787526550679903845458217354833506136566201115212849092942190277632000", 
                "-426246047240691188002244128868387016322402943479942579692529604656832501090400555678675429909796840496135134049188430030033250750143307851265965521936456553507183111704/2093577649190468835147228976889688458306514358265866296891751684323019767543912919643547366385428223158695171950116594307463443139268521353974834413132693840993596291395", 
                "5556323476585076253360391778961669214207381898383995830913897322356899260821191917969855159700588564193595693683780151661723531280549458984649005816972089698071991527332439615496294238919138710412909609055095842978891106292100450617838083870476240177/135687083568378109578040235009410994535168694136239492415770358130578874914103204583746097759067990036539749480643944497056103586316024296556092336549514245198944088318248843778263084758736495117178434562562666914692250468076690803409969307944034496000", 
                "64698144457021596146825159937586007253745718151319680290530099385282761128987191402642554703789547561151625469342144053048883448649107283922887844525464969995042816215925660650401661999881778811955919559010679900649862848287531579530690448809547120029638296371328548249724418568468316887727820560349694674287241154708122977629290680838768/10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437", 
                "22914729661330975079980735982970814797415812153263784413289215332009141538599905498212524218524436096900673287602544039479736478204330559908976357555545902160327250864936244437566232419574694888867386852016032949191950264347042468460856801442255311721220803493522350890558194744539020386420483236340713451941338233140165267074957394381549685853997952/384962456490775423164821345673476029002312122569241862137185155356068343820870223309670308481081204004599863831694867007080130709614933007421714169413145079302974939723554903426090566414140614676520553497046607659154197439241368967796463591929410709388522435660160557580358478643579460205013629870931067247550946883355203931721480524800962296537055339", 
                "68122535137580597579042931092085727419668705502575134724758474659517242764585195390202951410319249279207626569183302787510676889258339919832821719934710542996770506971713764765148273480924230315191143984690810570541585506399042453813763184637659779237841129600272511150376128473537960799952414259361552738142285082344919997914927598175933391117056/5492102882082090566909969490612748781608957233569561156944101693019729572461071996805346435626106212983506300219975894989350704623878742029411017450483203226327204402052277157365262556926118786613450561628138292171405270202258242910582299272220270683232546732342710308275197777992928431412075258388963150727364285585019719428402240996207950489223491", 
                "256/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-82372792110239503583689731361785350134542823294678691582007731403049377813049313891/266492422042571253856446421367880766851686009046400732744000087982148508227674112000", 
                "219175800825351722485113993438631979909486711616390402002290349207174277468289586982781/3949361681859649991229728145007238126956783648322231675059062953725401139439826815385600", 
                "-138414071884613060408917753533277290348561259309854498843598524824819381505631258380662359907/306269395954125814724124101486838074615345660171870676343647707262451919549204762655547392000", 
                "1241085554709086459142740719152914425661708471305981137506692475009354765363111808286196506565834542166424903851739734247396941638981905651442903369259780733979230067987/2093577649190468835147228976889688458306514358265866296891751684323019767543912919643547366385428223158695171950116594307463443139268521353974834413132693840993596291395", 
                "5556323476585076253360391778961669214207381898383995830913897322356899260821191917969855159700588564193595693683780151661723531280549458984649005816972089698071991527332439615496294238919138710412909609055095842978891106292100450617838083870476240177/67843541784189054789020117504705497267584347068119746207885179065289437457051602291873048879533995018269874740321972248528051793158012148278046168274757122599472044159124421889131542379368247558589217281281333457346125234038345401704984653972017248000", 
                "129396288914043192293650319875172014507491436302639360581060198770565522257974382805285109407579095122303250938684288106097766897298214567845775689050929939990085632431851321300803323999763557623911839118021359801299725696575063159061380897619094240059276592742657096499448837136936633775455641120699389348574482309416245955258581361677536/10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437", 
                "45829459322661950159961471965941629594831624306527568826578430664018283077199810996425048437048872193801346575205088078959472956408661119817952715111091804320654501729872488875132464839149389777734773704032065898383900528694084936921713602884510623442441606987044701781116389489078040772840966472681426903882676466280330534149914788763099371707995904/384962456490775423164821345673476029002312122569241862137185155356068343820870223309670308481081204004599863831694867007080130709614933007421714169413145079302974939723554903426090566414140614676520553497046607659154197439241368967796463591929410709388522435660160557580358478643579460205013629870931067247550946883355203931721480524800962296537055339", 
                "136245070275161195158085862184171454839337411005150269449516949319034485529170390780405902820638498558415253138366605575021353778516679839665643439869421085993541013943427529530296546961848460630382287969381621141083171012798084907627526369275319558475682259200545022300752256947075921599904828518723105476284570164689839995829855196351866782234112/5492102882082090566909969490612748781608957233569561156944101693019729572461071996805346435626106212983506300219975894989350704623878742029411017450483203226327204402052277157365262556926118786613450561628138292171405270202258242910582299272220270683232546732342710308275197777992928431412075258388963150727364285585019719428402240996207950489223491", 
                "512/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89481255193066311537148905445798187969223034407181799409683801784788411522700079/793132208460033493620376254071073710868113122161906942690476452327822941153792000", 
                "30222543906424285239635063093070252520626138661098175639709656341923922088168567517839/528932368106203123825410019420612249145997810043156027909695931302509081174976805632000", 
                "4740342615375100820008798676131654059315025447168240046416811032184608115514702470464764907/19141837247132863420257756342927379663459103760741917271477981703903244971825297665971712000", 
                "-71067822641057265263629677005421204847940536212149407853635391616208695086962259891555886590038142115026347768707039766249543611848136882546747576980681604004544182832/2093577649190468835147228976889688458306514358265866296891751684323019767543912919643547366385428223158695171950116594307463443139268521353974834413132693840993596291395", 
                "95903466406661262676962014454118848660411573937256362055360997455762130540090779794368814446655530475924116521217340674338264550351223205257359182839583357926880334901239816711992091409459817033728678936758199398877373666272676739869482267331106320177/271374167136756219156080470018821989070337388272478984831540716261157749828206409167492195518135980073079498961287888994112207172632048593112184673099028490397888176636497687556526169517472990234356869125125333829384500936153381606819938615888068992000", 
                "-2822077182259783984902095666926573783312812021531701358660940185252432251754362897184532640106654801293025915879744881045694212433076521762919759208498956698096307050200873538079899798258009943802980263020571107468157600827187931604529466941290669065466163920108215881683802444457157410782854876118180971197773156850387919600779648393980616/10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437", 
                "-53348354992786176358080150960353928200233687669317248087188954444833782644552904988026032946252202788096879997699672841913761488319457084788085582434005303467011880919929694081208884851822336538144385014849826709837509209182958246885432240857750647600967183133356723167080797139629906837135187534605723505300928074029447262408885183794545362378838982/384962456490775423164821345673476029002312122569241862137185155356068343820870223309670308481081204004599863831694867007080130709614933007421714169413145079302974939723554903426090566414140614676520553497046607659154197439241368967796463591929410709388522435660160557580358478643579460205013629870931067247550946883355203931721480524800962296537055339", 
                "-158597777117179828738709323948762084148916204998182735531078323816688580811299908017816246252149502228155255606379876802173294632804572625860788066722997982914356336543521108593860824197776723702554382089358293359542128757085270712785167414234551673538098879850634440021969424102455564987389214447576114968487507457334266870145690814503344926194396/5492102882082090566909969490612748781608957233569561156944101693019729572461071996805346435626106212983506300219975894989350704623878742029411017450483203226327204402052277157365262556926118786613450561628138292171405270202258242910582299272220270683232546732342710308275197777992928431412075258388963150727364285585019719428402240996207950489223491", 
                "-596/5291", 
                "2321795677842028819827102530907690541689288969673398426403910124907601596840458263/12383529233211045260087566313299174987451469758500012903466698949900007334115328000", 
                "1/2", 
                0, 
                0
            ], 
            [
                "89481255193066311537148905445798187969223034407181799409683801784788411522700079/793132208460033493620376254071073710868113122161906942690476452327822941153792000", 
                "30222543906424285239635063093070252520626138661098175639709656341923922088168567517839/528932368106203123825410019420612249145997810043156027909695931302509081174976805632000", 
                "4740342615375100820008798676131654059315025447168240046416811032184608115514702470464764907/19141837247132863420257756342927379663459103760741917271477981703903244971825297665971712000", 
                "-71067822641057265263629677005421204847940536212149407853635391616208695086962259891555886590038142115026347768707039766249543611848136882546747576980681604004544182832/2093577649190468835147228976889688458306514358265866296891751684323019767543912919643547366385428223158695171950116594307463443139268521353974834413132693840993596291395", 
                "95903466406661262676962014454118848660411573937256362055360997455762130540090779794368814446655530475924116521217340674338264550351223205257359182839583357926880334901239816711992091409459817033728678936758199398877373666272676739869482267331106320177/271374167136756219156080470018821989070337388272478984831540716261157749828206409167492195518135980073079498961287888994112207172632048593112184673099028490397888176636497687556526169517472990234356869125125333829384500936153381606819938615888068992000", 
                "-2822077182259783984902095666926573783312812021531701358660940185252432251754362897184532640106654801293025915879744881045694212433076521762919759208498956698096307050200873538079899798258009943802980263020571107468157600827187931604529466941290669065466163920108215881683802444457157410782854876118180971197773156850387919600779648393980616/10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437", 
                "-53348354992786176358080150960353928200233687669317248087188954444833782644552904988026032946252202788096879997699672841913761488319457084788085582434005303467011880919929694081208884851822336538144385014849826709837509209182958246885432240857750647600967183133356723167080797139629906837135187534605723505300928074029447262408885183794545362378838982/384962456490775423164821345673476029002312122569241862137185155356068343820870223309670308481081204004599863831694867007080130709614933007421714169413145079302974939723554903426090566414140614676520553497046607659154197439241368967796463591929410709388522435660160557580358478643579460205013629870931067247550946883355203931721480524800962296537055339", 
                "-158597777117179828738709323948762084148916204998182735531078323816688580811299908017816246252149502228155255606379876802173294632804572625860788066722997982914356336543521108593860824197776723702554382089358293359542128757085270712785167414234551673538098879850634440021969424102455564987389214447576114968487507457334266870145690814503344926194396/5492102882082090566909969490612748781608957233569561156944101693019729572461071996805346435626106212983506300219975894989350704623878742029411017450483203226327204402052277157365262556926118786613450561628138292171405270202258242910582299272220270683232546732342710308275197777992928431412075258388963150727364285585019719428402240996207950489223491", 
                "-596/5291", 
                "-2321795677842028819827102530907690541689288969673398426403910124907601596840458263/12383529233211045260087566313299174987451469758500012903466698949900007334115328000", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-4337646956873694465607339433842466937620054995346359295517948933156602304396079/62822353145349187613495148837312769177672326507873817242810016025966173556736000", 
                "-1066747998281003854175538392486444150691091403932820458513757692452939733128375389839/41895633117323019708943367874899980130376064161834140824530370796238343063364499456000", 
                "-88360885370810234031301153269639740004181967169978188016182151585531218291290299957756907/1516185128485771360020416343994247894135374555306290476948751026051742175986162191364096000", 
                "885878734812981070677982067561300361540154813858879188425104280833728195141085561356113923271970680854107264914502606882813240262902522311283466186896332581147366596254/2093577649190468835147228976889688458306514358265866296891751684323019767543912919643547366385428223158695171950116594307463443139268521353974834413132693840993596291395", 
                "1626241377007307612689289382900321294935509522981093466721470281155757156578192906956424202218310148647470231561429190814246776401882311357272920444715510614028720543058287779635157260200990682674245279635528055443884007861739472417144114067488815823/21494983535584651022263799605451246659036624813661701768834908218705564342828230429108292714307800401828079125646565464880174825555013749949479974106853741813694113000910707925269399565740434870048068841594085847872039678111158939154054543832718336000", 
                "5300445472091640740274182671684721903090099915384516915778439217520549835010981340042526708349427631167433821453609621809566231545204661079999176742956380743093949139254642003954540767141647937667444703383897977964112805272848351692802140873280619055774874390743748850790943915269326888099655705509504189438395345066388935882903690046005277/10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437", 
                "-2148255905749778913748193998403513887257732389368479788745863937375857019243741140457424145486665884084438120712738503701225294831655989991466533520832428327530679768587772916021834289335127645831317517376503088986745337282535231418205325135211435473864450327517720395989830757300533161226920303406941886119500459356890493788277255723270283048812308/54994636641539346166403049381925147000330303224177408876740736479438334831552889044238615497297314857799980547384981001011447244230704715345959167059020725614710705674793557632298652344877230668074364785292372522736313919891624138256637655989915815626931776522880079654336925520511351457859089981561581035364420983336457704531640074971566042362436477", 
                "-44705413684037267161246923529181258619157587986064932163122748995308190564259034474820686863022007339480004936026542454303881708575785572390289253707153793841630645200187158127128554471856526144344188239953344436917915488574371610315282089918464230124833241300178835442434334310759286774968771857706018984405874585288853748631671236302956287920568/5492102882082090566909969490612748781608957233569561156944101693019729572461071996805346435626106212983506300219975894989350704623878742029411017450483203226327204402052277157365262556926118786613450561628138292171405270202258242910582299272220270683232546732342710308275197777992928431412075258388963150727364285585019719428402240996207950489223491", 
                "-168/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-10890463321/102561648761", 
                "3426985477277/133719244370569", 
                "-16342429359268357/61825398208370654", 
                "-475644365775476986448167720726261753355660817808150387864079376565112020815680083518988325627175351185837301222838080312027824418907437421978769096969280921600/5861988072621021197580126049180125487550049527596490483265545488783738497728036548450971080317970953081755354193023373785888468632277886608029176562713669810151", 
                "43185515351740895776143419121678028418345781315163435205335889855935330023512984481582296493739817930580498897768369049403984785436847397363892766090385779302090212461858899/374312612017389096230296402978332085113353505678232263898602504337850059225665818315151737648731085658149452226373235026544873197446240789227827098387742702402740462051540364", 
                "25775427885643447184891340159548082018627709745096000522034750971034030423778606855822932777410742140394331192543155602553000769082738039725687986809219495011546454249552808745343094380710890657744566553524315906249200663079783855097678812952302401507836591961384685285941905567033154286663919824246763286577279118490759799094638250240000/59037609164547637157409245114848206854700226993605750894686183372841344165766620822105092650539110737618116858208457501042868080755587157293630628629018973808322607595539704074655987379326744254284980945795566150816732351016983914827283497020020821583362701908700919453920724474639604652566045168532968801860733116841614824165446542047577", 
                "331614101497989246806741194713122100802078434899924614049996200911234561176317318321644275534829001216502983833995194165166369221295475922633628586979139775835963058803625209344881681562318278138376168482196780949316688230058410720911031351071660061787555252526803834413277681503949553367878442336325343742250018809325756669312595341006416934158216357/769924912981550846329642691346952058004624245138483724274370310712136687641740446619340616962162408009199727663389734014160261419229866014843428338826290158605949879447109806852181132828281229353041106994093215318308394878482737935592927183858821418777044871320321115160716957287158920410027259741862134495101893766710407863442961049601924593074110678", 
                "-79298888558589914369354661974381042074458102499091367765539161908344290405649954008908123126074751114077627803189938401086647316402286312930394033361498991457178168271760554296930412098888361851277191044679146679771064378542635356392583707117275836769049439925317220010984712051227782493694607223788057484243753728667133435072845407251672463097198/5492102882082090566909969490612748781608957233569561156944101693019729572461071996805346435626106212983506300219975894989350704623878742029411017450483203226327204402052277157365262556926118786613450561628138292171405270202258242910582299272220270683232546732342710308275197777992928431412075258388963150727364285585019719428402240996207950489223491", 
                "-298/5291", 
                "1061/3516", 
                "922955446008467406586429653553112637628433175227121644447389506901157786740816399989432043192747435552645849321536361846919442781806876530343946326711466806528000/5502214522726282828156823453110682887250182653358414630938238326430191846593089636705167532190910973536778033560266150570306383212550259100259248872705503099022831", 
                "1/2", 
                0
            ], 
            [
                "-657/4729", 
                "197409/6165641", 
                "-68624117/1425349103", 
                "1343911433727813339119102413594843363726908980493502525838450118276404482630510700667124454815064000700109136680316182499907071369154163457423707519766635315200/5861988072621021197580126049180125487550049527596490483265545488783738497728036548450971080317970953081755354193023373785888468632277886608029176562713669810151", 
                "411092324915501123844540608007838779894397499823693195357970989189613074214988348669835312853261016611830526093064411994347466507544908863827757043386041297959742976/5099287006884896666427850653037294641252976786318713797693517542915941613614332656672960402267618426005578105426178340083176925012657750238605719880191945550478304117", 
                "1635438451071299658927966062336466297864885834889565497900219114047756262943112925290430824859377384212354160571745162503308457310418106189265902952362530408416348467498525305716884457833626725176371505425445024744450950728901563731934237404201918840874089873058417855723580107467629527364450891088378313315595564327104666114833299216384000/10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437", 
                "-2524118703872206729930882716362918469488556227137012946699331185952210124760685440600722875652566446813223882351860366405553946467839121181682806221826351850395248699848064432975015471671102999972277457588458571662737331564228570966210358754354078153534122345642405310724712612952548957173116775813322655443319022799402801367047923497446608898/17750177368805462237555732147653828425098732775138413573136187032819605881851422765188973606374032711400209390985270434974788403458133230858945418110844902742502709228191510881808787896192769618937558584043533750189066928763591055592405096887814288173993160658144884878890185663456343617052954951370655617981094673203512809049613104062331160171", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9903184/25021139", 
                "-3203856281/65244813062", 
                "-3056556957529/15083044207946", 
                "1046598133888053462459894119235103632544207786838117978011245506273963798098112869613861490355671572294233724781070975511035667652881072291607102621851870208000/5861988072621021197580126049180125487550049527596490483265545488783738497728036548450971080317970953081755354193023373785888468632277886608029176562713669810151", 
                "-10877216759955624158452624172219439177421570492100302327727603742087646930730562858101746584366327742374675573159849126005305856733853632663994942560549259133065322364745/91318031719294729502389949494591872435558308289395526689095512158538682416605469215699374883808510772907892711972001714209532373126674991272951231614477360917965470127236", 
                "28509351902657689696563772727410145817850083313055995025536705960509605146326156758969011695983538513052583230318708810958714903652983593053250803381298728215891412118652852351435575195291631672086364982078729751148972304701797053998253863882691544505129110396497908235469625758312996719762718619896972078557529174168005185315581543680000/59037609164547637157409245114848206854700226993605750894686183372841344165766620822105092650539110737618116858208457501042868080755587157293630628629018973808322607595539704074655987379326744254284980945795566150816732351016983914827283497020020821583362701908700919453920724474639604652566045168532968801860733116841614824165446542047577", 
                "42552568510399271056721060536861542203806818667057984756679214595336441774717941927085243052948574965509001085845904718491917896637174787407098793089110990108487406427976562796417947009585679882738918656600460171655879160061554504855514196817097112046719857125449390219138962048181791345541420318104842484276866515243877438170800855006031376134799/187832376916699401397814757586472812394394790226514692430927131181297069441751755701229718702650014152037015775406131742903210885393965848949360414448960760821163669052722568151300593517511888107597244936348674144500706240176320550278830735266850797457195626084489171788415944690695028155654369295404277749475943831839572545363005867187588336929522", 
                "1090758873159933083892566306822107018332898530683810457956191357927192101922010609001726163401947667169812739480790461429711970972929434888260688398485853577124071515925995006923213957024642265867064449973623564565038902307537793039775840991522529043343401524341863371896061525832156645777363070504386737006426666220827449497864407128606058477300049/10984205764164181133819938981225497563217914467139122313888203386039459144922143993610692871252212425967012600439951789978701409247757484058822034900966406452654408804104554314730525113852237573226901123256276584342810540404516485821164598544440541366465093464685420616550395555985856862824150516777926301454728571170039438856804481992415900978446982", 
                "4099/10582", 
                "529/3516", 
                "-440134973633275496259631601348529010149762580904504045316256742647056261776225224773142921118926679699963415940407360866184885736034647388795827197896593598208000/5502214522726282828156823453110682887250182653358414630938238326430191846593089636705167532190910973536778033560266150570306383212550259100259248872705503099022831", 
                "221608518366309913319770044915451955573243253306589217339710454877278987073192768943442131529957240514147188212352982088612159842029171513507442386358872682997771526/5466571589968358347209870909307833041673957959368363339840803691830009869615233202331603629540983168911863635137692624207806477288904085072596906715117919437568139061", 
                "1/2"
            ], 
            [
                "-47168455735222756604975341478293801122907971538918746292107215529651694025719921/450156118315154145027781117175474268330550690956757994500000148618494101735936000", 
                "-1073885512780228157188775107831043599273483620099932301874216919225654290970730621636583/3702526576743421866777870135944285744021984670302092195367871519117563568224837639424000", 
                "111773700100504659226817010381044563269465303573925852500580960404217642056924045307361297/1740167022466623947296159667538852696678100341885628842861634700354840451984117969633792000", 
                "165882283278978224005162689303580716759676822122691308872791700872092291564855465432537807465555461351131524373376315249003341388799769985789779220912372969431372769488/2093577649190468835147228976889688458306514358265866296891751684323019767543912919643547366385428223158695171950116594307463443139268521353974834413132693840993596291395", 
                "-39783617161716846901078220555292145874757120198983130360409360674816744374012424789377283312412459560615632959426603822717839035964801091298733153709930887272063753417009027066270993349276678083449755625804467515814876801804014063540487040612928175823/271374167136756219156080470018821989070337388272478984831540716261157749828206409167492195518135980073079498961287888994112207172632048593112184673099028490397888176636497687556526169517472990234356869125125333829384500936153381606819938615888068992000", 
                "-2822077182259783984902095666926573783312812021531701358660940185252432251754362897184532640106654801293025915879744881045694212433076521762919759208498956698096307050200873538079899798258009943802980263020571107468157600827187931604529466941290669065466163920108215881683802444457157410782854876118180971197773156850387919600779648393980616/10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437", 
                "-53348354992786176358080150960353928200233687669317248087188954444833782644552904988026032946252202788096879997699672841913761488319457084788085582434005303467011880919929694081208884851822336538144385014849826709837509209182958246885432240857750647600967183133356723167080797139629906837135187534605723505300928074029447262408885183794545362378838982/384962456490775423164821345673476029002312122569241862137185155356068343820870223309670308481081204004599863831694867007080130709614933007421714169413145079302974939723554903426090566414140614676520553497046607659154197439241368967796463591929410709388522435660160557580358478643579460205013629870931067247550946883355203931721480524800962296537055339", 
                "-158597777117179828738709323948762084148916204998182735531078323816688580811299908017816246252149502228155255606379876802173294632804572625860788066722997982914356336543521108593860824197776723702554382089358293359542128757085270712785167414234551673538098879850634440021969424102455564987389214447576114968487507457334266870145690814503344926194396/5492102882082090566909969490612748781608957233569561156944101693019729572461071996805346435626106212983506300219975894989350704623878742029411017450483203226327204402052277157365262556926118786613450561628138292171405270202258242910582299272220270683232546732342710308275197777992928431412075258388963150727364285585019719428402240996207950489223491", 
                "-596/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-10890463321/102561648761", 
                "3426985477277/133719244370569", 
                "-16342429359268357/61825398208370654", 
                "-475644365775476986448167720726261753355660817808150387864079376565112020815680083518988325627175351185837301222838080312027824418907437421978769096969280921600/5861988072621021197580126049180125487550049527596490483265545488783738497728036548450971080317970953081755354193023373785888468632277886608029176562713669810151", 
                "43185515351740895776143419121678028418345781315163435205335889855935330023512984481582296493739817930580498897768369049403984785436847397363892766090385779302090212461858899/374312612017389096230296402978332085113353505678232263898602504337850059225665818315151737648731085658149452226373235026544873197446240789227827098387742702402740462051540364", 
                "25775427885643447184891340159548082018627709745096000522034750971034030423778606855822932777410742140394331192543155602553000769082738039725687986809219495011546454249552808745343094380710890657744566553524315906249200663079783855097678812952302401507836591961384685285941905567033154286663919824246763286577279118490759799094638250240000/59037609164547637157409245114848206854700226993605750894686183372841344165766620822105092650539110737618116858208457501042868080755587157293630628629018973808322607595539704074655987379326744254284980945795566150816732351016983914827283497020020821583362701908700919453920724474639604652566045168532968801860733116841614824165446542047577", 
                "331614101497989246806741194713122100802078434899924614049996200911234561176317318321644275534829001216502983833995194165166369221295475922633628586979139775835963058803625209344881681562318278138376168482196780949316688230058410720911031351071660061787555252526803834413277681503949553367878442336325343742250018809325756669312595341006416934158216357/769924912981550846329642691346952058004624245138483724274370310712136687641740446619340616962162408009199727663389734014160261419229866014843428338826290158605949879447109806852181132828281229353041106994093215318308394878482737935592927183858821418777044871320321115160716957287158920410027259741862134495101893766710407863442961049601924593074110678", 
                "-79298888558589914369354661974381042074458102499091367765539161908344290405649954008908123126074751114077627803189938401086647316402286312930394033361498991457178168271760554296930412098888361851277191044679146679771064378542635356392583707117275836769049439925317220010984712051227782493694607223788057484243753728667133435072845407251672463097198/5492102882082090566909969490612748781608957233569561156944101693019729572461071996805346435626106212983506300219975894989350704623878742029411017450483203226327204402052277157365262556926118786613450561628138292171405270202258242910582299272220270683232546732342710308275197777992928431412075258388963150727364285585019719428402240996207950489223491", 
                "-298/5291", 
                "-1061/3516", 
                "-922955446008467406586429653553112637628433175227121644447389506901157786740816399989432043192747435552645849321536361846919442781806876530343946326711466806528000/5502214522726282828156823453110682887250182653358414630938238326430191846593089636705167532190910973536778033560266150570306383212550259100259248872705503099022831", 
                "-1/2", 
                0
            ], 
            [
                "-9903184/25021139", 
                "-3203856281/65244813062", 
                "-3056556957529/15083044207946", 
                "1046598133888053462459894119235103632544207786838117978011245506273963798098112869613861490355671572294233724781070975511035667652881072291607102621851870208000/5861988072621021197580126049180125487550049527596490483265545488783738497728036548450971080317970953081755354193023373785888468632277886608029176562713669810151", 
                "-10877216759955624158452624172219439177421570492100302327727603742087646930730562858101746584366327742374675573159849126005305856733853632663994942560549259133065322364745/91318031719294729502389949494591872435558308289395526689095512158538682416605469215699374883808510772907892711972001714209532373126674991272951231614477360917965470127236", 
                "28509351902657689696563772727410145817850083313055995025536705960509605146326156758969011695983538513052583230318708810958714903652983593053250803381298728215891412118652852351435575195291631672086364982078729751148972304701797053998253863882691544505129110396497908235469625758312996719762718619896972078557529174168005185315581543680000/59037609164547637157409245114848206854700226993605750894686183372841344165766620822105092650539110737618116858208457501042868080755587157293630628629018973808322607595539704074655987379326744254284980945795566150816732351016983914827283497020020821583362701908700919453920724474639604652566045168532968801860733116841614824165446542047577", 
                "42552568510399271056721060536861542203806818667057984756679214595336441774717941927085243052948574965509001085845904718491917896637174787407098793089110990108487406427976562796417947009585679882738918656600460171655879160061554504855514196817097112046719857125449390219138962048181791345541420318104842484276866515243877438170800855006031376134799/187832376916699401397814757586472812394394790226514692430927131181297069441751755701229718702650014152037015775406131742903210885393965848949360414448960760821163669052722568151300593517511888107597244936348674144500706240176320550278830735266850797457195626084489171788415944690695028155654369295404277749475943831839572545363005867187588336929522", 
                "1090758873159933083892566306822107018332898530683810457956191357927192101922010609001726163401947667169812739480790461429711970972929434888260688398485853577124071515925995006923213957024642265867064449973623564565038902307537793039775840991522529043343401524341863371896061525832156645777363070504386737006426666220827449497864407128606058477300049/10984205764164181133819938981225497563217914467139122313888203386039459144922143993610692871252212425967012600439951789978701409247757484058822034900966406452654408804104554314730525113852237573226901123256276584342810540404516485821164598544440541366465093464685420616550395555985856862824150516777926301454728571170039438856804481992415900978446982", 
                "4099/10582", 
                "-529/3516", 
                "440134973633275496259631601348529010149762580904504045316256742647056261776225224773142921118926679699963415940407360866184885736034647388795827197896593598208000/5502214522726282828156823453110682887250182653358414630938238326430191846593089636705167532190910973536778033560266150570306383212550259100259248872705503099022831", 
                "-221608518366309913319770044915451955573243253306589217339710454877278987073192768943442131529957240514147188212352982088612159842029171513507442386358872682997771526/5466571589968358347209870909307833041673957959368363339840803691830009869615233202331603629540983168911863635137692624207806477288904085072596906715117919437568139061", 
                "-1/2"
            ], 
            [
                "-466252087203115504125993234770477172314367626663105526337809885087236656348904947/1586264416920066987240752508142147421736226244323813885380952904655645882307584000", 
                "6699120932385517798952920423084409752620734644029653536938954792475123027047636855457/50374511248209821316705716135296404680571220004110097896161517266905626778569219584000", 
                "-965766416296061022613795027492422265060373657235236683788087601718959990323115434714173/83406698244587640175415060317766360189364286539180467413847414831822418177888007259136000", 
                "-1958144918172756396951417081641179832735286198215113244144181574752210830530212159392066046022432443553955485780378377698638246325411528523249469296225767486765088648/5327169590815442328618903249083176738693420758946224674024813446114554115887819133953046733805160873177341404453222886278532934196612013623345634639014488145021873515", 
                "518552294551529236200545964044578648766881665343204031877979767115383301395234506042395329465805439214792510004848598952883246031066064508717654758427314479168019866850054428633262284675159066650391249626255469779583560948087726822468625594542416177/60305370474834715368017882226404886460074975171661996629231270280257277739601424259442710115141328905128777546952864220913823816140455242913818816244228553421752928141443930568116926559438442274301526472250074184307666874700751468182208581308459776000", 
                "-1281642302215848800157397513588114877148914574463211318749409893855650603619207065786981210645748305524209707001188152416749339319240046313614103915198548409058067892668585447739146575129241414277578292392264193932779074717018902643203352573026240292673805367311450844342452385091642071615971796938391096250312096115777713845131242835312772/10685807258783122325491073365787525440700741085842640911938199190484283294003758368801021769747579043508879151335730807688759122616761275470147143781852434259306391974792686437512733715658140710025581551188997473297828555534074088583738312960623768706588649045474866421159651129909768442114454175504467353136792694148332283173945824110611437", 
                "19155281826268861980921396485764665494714780471868944782983953441601391754923358502412031963922770799752906576355251658002592212248932577423909923894089152587148561269907641834528022413238221508662581196607152543465145924102605813478997482455635299641958015420366340197575990919263087354273372705378565151232212429265606902945472196865826690518576413/384962456490775423164821345673476029002312122569241862137185155356068343820870223309670308481081204004599863831694867007080130709614933007421714169413145079302974939723554903426090566414140614676520553497046607659154197439241368967796463591929410709388522435660160557580358478643579460205013629870931067247550946883355203931721480524800962296537055339", 
                "56946181716571280788731200209790412764879308506058901683977787410690195123520436771497779694563747444337625335176667173934706462114393526735249406507922094536362845671666975233366134862960098779105096924702474461312106634255449551234942662158043721706632819275227802289767544895848139106210221294935047992040816436022706560757009789100194319136914/5492102882082090566909969490612748781608957233569561156944101693019729572461071996805346435626106212983506300219975894989350704623878742029411017450483203226327204402052277157365262556926118786613450561628138292171405270202258242910582299272220270683232546732342710308275197777992928431412075258388963150727364285585019719428402240996207950489223491", 
                "214/5291", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "26542837028/26569422315", 
                "-144918620685886038284019768496328392919281800085607477759289627760167702855967/4576875090344924785873705091904286437133052097117177597806502384152593254297600", 
                "2890194234880434558233203036480695077411007224510381797612083765729180397541569/550101814675620459169378815848847886142480843281920800101890417436909328979763200", 
                "-642827778528380092947631700089375578835341757410995824978703986265499433018340227/17075425136953749010437447592929147241706585648780879384996666320887115348095544320", 
                "-18237781809023499763737739245547990000348277496191394218624532257827146761017968951343579092904916525123415891313434629824769699839603789313062183209822100004/364400421206211128401874331483705935172706124859711852386057003531132795182188727826462794285781816874771795361886023960564439326056901822365507162848972425085", 
                "-2/89", 
                0, 
                0, 
                0
            ], 
            [
                "-106961432/718092495", 
                "999300151900345158184406504479743216363981224193686921692335968277980610718433/2288437545172462392936852545952143218566526048558588798903251192076296627148800", 
                "2890194234880434558233203036480695077411007224510381797612083765729180397541569/275050907337810229584689407924423943071240421640960400050945208718454664489881600", 
                "-642827778528380092947631700089375578835341757410995824978703986265499433018340227/8537712568476874505218723796464573620853292824390439692498333160443557674047772160", 
                "-36475563618046999527475478491095980000696554992382788437249064515654293522035937902687158185809833050246831782626869259649539399679207578626124366419644200008/364400421206211128401874331483705935172706124859711852386057003531132795182188727826462794285781816874771795361886023960564439326056901822365507162848972425085", 
                "-4/89", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-106961432/718092495", 
                "999300151900345158184406504479743216363981224193686921692335968277980610718433/2288437545172462392936852545952143218566526048558588798903251192076296627148800", 
                "2890194234880434558233203036480695077411007224510381797612083765729180397541569/275050907337810229584689407924423943071240421640960400050945208718454664489881600", 
                "-642827778528380092947631700089375578835341757410995824978703986265499433018340227/8537712568476874505218723796464573620853292824390439692498333160443557674047772160", 
                "-36475563618046999527475478491095980000696554992382788437249064515654293522035937902687158185809833050246831782626869259649539399679207578626124366419644200008/364400421206211128401874331483705935172706124859711852386057003531132795182188727826462794285781816874771795361886023960564439326056901822365507162848972425085", 
                "-4/89", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-47/398", 
                "-487/35788", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "49713023/319152220", 
                "-715739174686692964840331109684152708980482976093936519914839737583811236690207/2288437545172462392936852545952143218566526048558588798903251192076296627148800", 
                "17076326515332780052997653204087208468877746177840988786543698604192199319467969/275050907337810229584689407924423943071240421640960400050945208718454664489881600", 
                "3626028505710057159661730198142911231591304654784224021270462593956279404005545853/8537712568476874505218723796464573620853292824390439692498333160443557674047772160", 
                "-36475563618046999527475478491095980000696554992382788437249064515654293522035937902687158185809833050246831782626869259649539399679207578626124366419644200008/364400421206211128401874331483705935172706124859711852386057003531132795182188727826462794285781816874771795361886023960564439326056901822365507162848972425085", 
                "-4/89", 
                "1090/4883", 
                "1/2", 
                0
            ], 
            [
                "49713023/319152220", 
                "-715739174686692964840331109684152708980482976093936519914839737583811236690207/2288437545172462392936852545952143218566526048558588798903251192076296627148800", 
                "17076326515332780052997653204087208468877746177840988786543698604192199319467969/275050907337810229584689407924423943071240421640960400050945208718454664489881600", 
                "3626028505710057159661730198142911231591304654784224021270462593956279404005545853/8537712568476874505218723796464573620853292824390439692498333160443557674047772160", 
                "-36475563618046999527475478491095980000696554992382788437249064515654293522035937902687158185809833050246831782626869259649539399679207578626124366419644200008/364400421206211128401874331483705935172706124859711852386057003531132795182188727826462794285781816874771795361886023960564439326056901822365507162848972425085", 
                "-4/89", 
                "-1090/4883", 
                "-1/2", 
                0
            ], 
            [
                "-46357/1505435", 
                "93823329208175414924154841219347576701458288079070866645291546047165065938207/690849070240743363905464919532722481076687108998819260046264510815485774233600", 
                "-3022731416819047858403099650462235442422632362344907140719783154807739730891969/83034236177452144780283594845109114889431070684063516996511761122552351544115200", 
                "393852359650231860547153572075430222327141200048680442728819596215917656546486147/2577422662181697963839614731008173168559484626231076133584402463530130618580459520", 
                "218498166734023130291972417519322015169919904890180698637060745468515621094044976215714161542542484673784468231378546921966281727340071507861009697170395625053/728800842412422256803748662967411870345412249719423704772114007062265590364377455652925588571563633749543590723772047921128878652113803644731014325697944850170", 
                "-8/89", 
                "2568732650467837481863059521203107053391289681278287363981589345838463620665180977/5732724046811673682689380575259752698495025296810349166441779576446884320485888000", 
                "1198255595118308612840629405352201041530415549214303939976049528327141267328079907/159870153163447976240170954161830887374855027955969404826711988003323012297426406400", 
                "1/2"
            ], 
            [
                "-13175/35422", 
                "-1307725/6370264", 
                "-74090675/765652048", 
                "-218746177145/356493122122", 
                "544763346718546860648297117275031819639876986690712347287395457592801729163367350343253210316415512567077466553516751134398042247874792953813276008464640000/4287063778896601510610286252749481590267130880702492381012435335660385825672808562664268168068021374997315239551600281888993403835963550851358907798223205001", 
                "85/89", 
                0, 
                0, 
                0
            ], 
            [
                "-53170574/8856474105", 
                "-144918620685886038284019768496328392919281800085607477759289627760167702855967/762812515057487464312284181984047739522175349519529599634417064025432209049600", 
                "2890194234880434558233203036480695077411007224510381797612083765729180397541569/91683635779270076528229802641474647690413473880320133350315069572818221496627200", 
                "-642827778528380092947631700089375578835341757410995824978703986265499433018340227/2845904189492291501739574598821524540284430941463479897499444386814519224682590720", 
                "-109426690854140998582426435473287940002089664977148365311747193546962880566107813708061474557429499150740495347880607778948618199037622735878373099258932600024/364400421206211128401874331483705935172706124859711852386057003531132795182188727826462794285781816874771795361886023960564439326056901822365507162848972425085", 
                "-12/89", 
                0, 
                0, 
                0
            ], 
            [
                "-46357/1505435", 
                "93823329208175414924154841219347576701458288079070866645291546047165065938207/690849070240743363905464919532722481076687108998819260046264510815485774233600", 
                "-3022731416819047858403099650462235442422632362344907140719783154807739730891969/83034236177452144780283594845109114889431070684063516996511761122552351544115200", 
                "393852359650231860547153572075430222327141200048680442728819596215917656546486147/2577422662181697963839614731008173168559484626231076133584402463530130618580459520", 
                "218498166734023130291972417519322015169919904890180698637060745468515621094044976215714161542542484673784468231378546921966281727340071507861009697170395625053/728800842412422256803748662967411870345412249719423704772114007062265590364377455652925588571563633749543590723772047921128878652113803644731014325697944850170", 
                "-8/89", 
                "-2568732650467837481863059521203107053391289681278287363981589345838463620665180977/5732724046811673682689380575259752698495025296810349166441779576446884320485888000", 
                "-1198255595118308612840629405352201041530415549214303939976049528327141267328079907/159870153163447976240170954161830887374855027955969404826711988003323012297426406400", 
                "-1/2"
            ]
        ], 
        [
            [
                "77318/397639", 
                "-2/33", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4329/85976", 
                "37/264", 
                "1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "4329/85976", 
                "37/264", 
                "-1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "4329/85976", 
                "37/264", 
                0, 
                "-1/3", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "4329/85976", 
                "37/264", 
                0, 
                0, 
                "-3/8", 
                0, 
                0, 
                0
            ], 
            [
                "-38659/795278", 
                "1/66", 
                "-7/101088", 
                "-437/8424", 
                "-41/1053", 
                "29366059/117463800", 
                "35944633693267/161756550035676", 
                "1/8"
            ], 
            [
                "-38659/795278", 
                "1/66", 
                "-3931/101088", 
                "73/2808", 
                "-41/1053", 
                "-29365841/117463800", 
                "35944633693267/161756550035676", 
                "1/8"
            ], 
            [
                "-38659/795278", 
                "1/66", 
                "-979/25272", 
                "-55/2106", 
                "163/4212", 
                "-1529/29365950", 
                "-4494503815652/40439137508919", 
                "1/2"
            ], 
            [
                "-38659/795278", 
                "1/66", 
                "979/25272", 
                "55/2106", 
                "-163/4212", 
                "1529/29365950", 
                "4494503815652/40439137508919", 
                "-1/2"
            ], 
            [
                "-38659/795278", 
                "1/66", 
                "3931/101088", 
                "-73/2808", 
                "41/1053", 
                "29365841/117463800", 
                "-35944633693267/161756550035676", 
                "-1/8"
            ], 
            [
                "-38659/795278", 
                "1/66", 
                "7/101088", 
                "437/8424", 
                "41/1053", 
                "-29366059/117463800", 
                "-35944633693267/161756550035676", 
                "-1/8"
            ], 
            [
                "-469445/3181112", 
                "-29/264", 
                0, 
                0, 
                "3/8", 
                0, 
                0, 
                0
            ], 
            [
                "-469445/3181112", 
                "-29/264", 
                0, 
                "1/3", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-469445/3181112", 
                "-29/264", 
                "1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-469445/3181112", 
                "-29/264", 
                "-1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-115977/397639", 
                "1/11", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "5947/8160", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-507/5440", 
                "3/10", 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-507/5440", 
                "3/10", 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-57/1088", 
                "707/53286", 
                "1/2", 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-57/1088", 
                "707/53286", 
                "1/2", 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/1088", 
                "11329/1119006", 
                "-137026/12983223", 
                "1/4", 
                0, 
                "-277/4704", 
                "5/216", 
                "1828429/3656796", 
                "66884518999/160534553976", 
                "1/4", 
                0
            ], 
            [
                "-7/1088", 
                "11329/1119006", 
                "-137026/12983223", 
                "1/4", 
                0, 
                "-277/4704", 
                "-187/7992", 
                "-1828367/3656796", 
                "66884518999/160534553976", 
                "1/4", 
                0
            ], 
            [
                "-7/1088", 
                "11329/1119006", 
                "-137026/12983223", 
                "1/4", 
                0, 
                "275/4704", 
                "191/7992", 
                "257815/3656796", 
                "-93650034977/160534553976", 
                "1/4", 
                0
            ], 
            [
                "-7/1088", 
                "11329/1119006", 
                "-137026/12983223", 
                "1/4", 
                0, 
                "93/1568", 
                "-7/296", 
                "-85959/1218932", 
                "-13373001007/53511517992", 
                "-3/4", 
                0
            ], 
            [
                "-31/544", 
                "2377/559503", 
                "-142916/12983223", 
                "2126325647/176971387576", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2213/8160", 
                "-1/5", 
                0, 
                0, 
                0, 
                "37/112", 
                0, 
                0, 
                "-26137254143/80267276988", 
                "-2923775765509/14979281092399", 
                "1/2"
            ], 
            [
                "-2213/8160", 
                "-1/5", 
                0, 
                0, 
                0, 
                "-37/112", 
                0, 
                0, 
                "26137254143/80267276988", 
                "2923775765509/14979281092399", 
                "-1/2"
            ]
        ], 
        [
            [
                "14041/28260", 
                "-4822039/12916920", 
                "-2962319/1827836860", 
                "-1380676561/118218030690", 
                "-5752245788473/27922279362620", 
                "-1/5", 
                0, 
                0, 
                0
            ], 
            [
                "2491/28260", 
                "8094881/12916920", 
                "-2962319/1827836860", 
                "-1380676561/118218030690", 
                "-5752245788473/27922279362620", 
                "-1/5", 
                0, 
                0, 
                0
            ], 
            [
                "73/942", 
                "-4081/430564", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "73/942", 
                "-4081/430564", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "-10/471", 
                "-2867/215282", 
                "-121741/91391843", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "77/9420", 
                "155887/4305640", 
                "-153422899/1827836860", 
                "1007439019/118218030690", 
                "22170033574147/27922279362620", 
                "-1/5", 
                0, 
                0, 
                0
            ], 
            [
                "-212/2355", 
                "45064/538205", 
                "2135656/24050485", 
                "1567295332/59109015345", 
                "-1228324052182/6980569840655", 
                "4/5", 
                0, 
                0, 
                0
            ], 
            [
                "1/314", 
                "-12375/430564", 
                "-4082399/182783686", 
                "259942793/23643606138", 
                "264608492831/5584455872524", 
                "5408226351619/89051572855942", 
                "1/2", 
                "25/548", 
                "1/2"
            ], 
            [
                "1/314", 
                "-12375/430564", 
                "-4082399/182783686", 
                "259942793/23643606138", 
                "264608492831/5584455872524", 
                "5408226351619/89051572855942", 
                "1/2", 
                "-25/548", 
                "-1/2"
            ], 
            [
                "-14219/28260", 
                "-4822039/12916920", 
                "-2962319/1827836860", 
                "-1380676561/118218030690", 
                "-5752245788473/27922279362620", 
                "-1/5", 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "8417/31950", 
                "1042054/9235305", 
                "2/15", 
                0, 
                0
            ], 
            [
                "2369/15975", 
                "2036381/9235305", 
                "-2/15", 
                0, 
                0
            ], 
            [
                "-2206/5325", 
                "10606/3078435", 
                "4/15", 
                "1/4", 
                "1/6"
            ], 
            [
                "-2206/5325", 
                "10606/3078435", 
                "4/15", 
                "-1/4", 
                "1/6"
            ], 
            [
                "-2206/5325", 
                "10606/3078435", 
                "4/15", 
                0, 
                "-1/3"
            ], 
            [
                "8471/21300", 
                "-171908/1026145", 
                "-1/15", 
                0, 
                "1/3"
            ], 
            [
                "8471/21300", 
                "-171908/1026145", 
                "-1/15", 
                "1/4", 
                "-1/6"
            ], 
            [
                "8471/21300", 
                "-171908/1026145", 
                "-1/15", 
                "-1/4", 
                "-1/6"
            ], 
            [
                "-17893/63900", 
                "-2557408/9235305", 
                "1/15", 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/4", 
                0, 
                "1/2", 
                "299/888", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/4", 
                0, 
                "-1/2", 
                "299/888", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/4", 
                0, 
                0, 
                "-589/888", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/4", 
                0, 
                0, 
                "-3/296", 
                "-3/4", 
                0, 
                0, 
                0
            ], 
            [
                "-3/221", 
                "27/3992", 
                "1/4", 
                "61/2892", 
                "-61/4440", 
                "6203/288540", 
                "34416869/68833356", 
                "8135344211/23499047303", 
                "1/4"
            ], 
            [
                "-3/221", 
                "27/3992", 
                "1/4", 
                "61/2892", 
                "59/4440", 
                "-907/41220", 
                "-34416487/68833356", 
                "8135344211/23499047303", 
                "1/4"
            ], 
            [
                "-3/221", 
                "27/3992", 
                "1/4", 
                "-59/2892", 
                "-61/4440", 
                "6203/288540", 
                "3831629/68833356", 
                "-15363703092/23499047303", 
                "1/4"
            ], 
            [
                "-3/221", 
                "27/3992", 
                "1/4", 
                "-21/964", 
                "21/1480", 
                "-673/32060", 
                "-1277337/22944452", 
                "-906985330/23499047303", 
                "-3/4"
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "118/1255", 
                "209747/1231032", 
                "11692551/959159585", 
                "-1/5", 
                "1/2", 
                0, 
                0
            ], 
            [
                "118/1255", 
                "209747/1231032", 
                "11692551/959159585", 
                "-1/5", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-6/251", 
                "-17389/820688", 
                "1/2", 
                0, 
                "-11/614", 
                "1/2", 
                0
            ], 
            [
                "-6/251", 
                "-17389/820688", 
                "1/2", 
                0, 
                "11/614", 
                "-1/2", 
                0
            ], 
            [
                "-132/1255", 
                "-4575/820688", 
                "-35077653/1918319170", 
                "3/10", 
                "-4/307", 
                "-188/24043", 
                "1/2"
            ], 
            [
                "-132/1255", 
                "-4575/820688", 
                "-35077653/1918319170", 
                "3/10", 
                "4/307", 
                "188/24043", 
                "-1/2"
            ], 
            [
                "28/1255", 
                "-405769/1231032", 
                "11692551/959159585", 
                "-1/5", 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "16/27", 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                "2558/10059", 
                "122107/837004", 
                "5/12"
            ], 
            [
                "2/9", 
                "-5113/20118", 
                "359223/837004", 
                "1/12"
            ], 
            [
                "2/9", 
                "337/40236", 
                "-477781/837004", 
                "1/12"
            ], 
            [
                "2/9", 
                "-49/5748", 
                "-507/119572", 
                "-7/12"
            ], 
            [
                "-4/27", 
                "9889/40236", 
                "59279/418502", 
                "-1/6"
            ], 
            [
                "-4/27", 
                "-9889/40236", 
                "-59279/418502", 
                "1/6"
            ]
        ]
    ]
}

==> anc/f43.sage <==
from flagmatic.all import *

p = GraphProblem(6, forbid_induced="3:121323", density="4:", minimize=True)
p.set_extremal_construction(GraphBlowupConstruction("5:1223344551"))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability("4:121324")
p.verify_perfect_stability()


==> anc/f43.txt <==
sage: from flagmatic.all import *
sage: p = GraphProblem(6, forbid_induced="3:121323", density="4:", minimize=True)
Forbidding 3:121323 as an induced subgraph.
Generating graphs...
Generated 38 graphs.
Generating types and flags...
Generated 1 types of order 0, with [3] flags of order 3.
Generated 2 types of order 2, with [15, 10] flags of order 4.
Generated 7 types of order 4, with [16, 12, 10, 9, 9, 8, 7] flags of order 5.
Computing products..........
sage: p.set_extremal_construction(GraphBlowupConstruction("5:1223344551"))
Determining which graphs appear in construction...
Found 46 orbits.
Density of construction is 3/25.
Found 1 zero eigenvectors for type 0.
Found 2 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 8 zero eigenvectors for type 3.
Found 1 zero eigenvectors for type 4.
Found 1 zero eigenvectors for type 5.
Found 4 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 1 zero eigenvectors for type 8.
Found 3 zero eigenvectors for type 9.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.12.
Checking numerical bound...
Bound of 3/25 appears to have been met.
The following 17 graphs appear to be sharp:
0.120000000089 : graph 0 (6:)
0.120000000547 : graph 1 (6:12)
0.119999999891 : graph 2 (6:1213)
0.119999999891 : graph 3 (6:121314)
0.120000000110 : graph 4 (6:12131415)
0.119999999809 : graph 5 (6:1213141516)
0.119999999782 : graph 11 (6:1213141526)
0.119999999964 : graph 12 (6:12132434)
0.119999999818 : graph 15 (6:1213142526)
0.119999999745 : graph 18 (6:121314152636)
0.119999999891 : graph 19 (6:121314253545)
0.119999999782 : graph 21 (6:12131415263646)
0.119999999770 : graph 22 (6:1213141526364656)
0.119999999745 : graph 32 (6:12131425263536)
0.119999999745 : graph 33 (6:12131425354656)
0.119999999818 : graph 36 (6:1213142526353645)
0.119999999860 : graph 37 (6:121314252635364546)
sage: p.make_exact()
Type 0 (3 flags) blocks: [3] 
Type 1 (15 flags) blocks: [11, 4] 
Type 2 (10 flags) blocks: [7, 3] 
Type 3 (16 flags) blocks: [5, 11] 
Type 4 (12 flags) blocks: [6, 6] 
Type 5 (10 flags) blocks: [8, 2] 
Type 6 (9 flags) blocks: [5, 4] 
Type 7 (9 flags) blocks: [3, 6] 
Type 8 (8 flags) blocks: [5, 3] 
Type 9 (7 flags) blocks: [3, 4] 
Creating bases..........
Transforming matrices..........
Rounding matrices..........
Constructing R matrix..........
Constructing DR matrix................~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 16.
All eigenvalues appear to be positive.
Bound of 3/25 attained by:
3/25 : graph 0 (6:)
3/25 : graph 1 (6:12)
3/25 : graph 2 (6:1213)
3/25 : graph 3 (6:121314)
3/25 : graph 4 (6:12131415)
3/25 : graph 5 (6:1213141516)
3/25 : graph 11 (6:1213141526)
3/25 : graph 12 (6:12132434)
3/25 : graph 15 (6:1213142526)
3/25 : graph 18 (6:121314152636)
3/25 : graph 19 (6:121314253545)
3/25 : graph 21 (6:12131415263646)
3/25 : graph 22 (6:1213141526364656)
3/25 : graph 32 (6:12131425263536)
3/25 : graph 33 (6:12131425354656)
3/25 : graph 36 (6:1213142526353645)
3/25 : graph 37 (6:121314252635364546)
Diagonalizing..........
Verifying..........
sage: p.verify_robust_stability("4:121324")
Verifying robust stability... ------------------------------
You selected the following type: 4:121324 and F graph was taken from extremal construction: 5:1223344551 

The problem is exact with a sharp bound of 3/25.

Found 46 orbits.
Every sharp graph is embeddable into a blowup of 5:1223344551 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
4:121324 is uniquely embeddable into 5:1223344551 and different vertices of 5:1223344551 attach differently to 4:121324.

Forbidding 3:121323 as an induced subgraph.
Forbidding 4:121324 as an induced subgraph.
Generating graphs...
Generated 16 graphs.
Generating types and flags...
Generated 1 types of order 0, with [3] flags of order 3.
Generated 2 types of order 2, with [12, 7] flags of order 4.
Generated 6 types of order 4, with [16, 6, 4, 3, 5, 3] flags of order 5.
Computing products.........
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.125.
Checking numerical bound...
No target bound to meet.
Rounding matrices.........
Bound is 784757/6291456 (0.1247337659).
Forbidding 4:121324 yields a bound of 784757/6291456 which is strictly more than 3/25.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Written certificate.
Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability... ------------------------------
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (8, 8) and rank 7.

[OK] PERFECT STABILITY


==> anc/f43_stab.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:1234", 
        "6:121345", 
        "6:12131456", 
        "6:12132434", 
        "6:12134546", 
        "6:121314253545", 
        "6:1213141526364656", 
        "6:123456", 
        "6:1213243456", 
        "6:121314252635364546"
    ], 
    "description": "2-graph; minimize 4: density; forbid induced 3:121323, induced 4:121324", 
    "number_of_admissible_graphs": 16, 
    "bound": "784757/6291456", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:12132434"
    ], 
    "number_of_types": 9, 
    "admissible_graph_densities": [
        1, 
        "3/5", 
        "2/5", 
        "1/3", 
        "1/3", 
        "1/3", 
        "4/15", 
        "2/15", 
        "2/15", 
        "2/15", 
        "1/15", 
        "1/15", 
        "1/15", 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        3, 
        12, 
        7, 
        16, 
        6, 
        4, 
        3, 
        5, 
        3
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:1324(2)", 
            "4:2324(2)", 
            "4:13142324(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:1234(2)", 
            "4:121314(2)", 
            "4:12132434(2)", 
            "4:122324(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:123545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121345(4)", 
            "5:12132535(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:121314253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "297/1024", 
                0, 
                0
            ], 
            [
                "-1/8", 
                "85/512", 
                0
            ], 
            [
                "-99/1024", 
                0, 
                0
            ]
        ], 
        [
            [
                "417/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/256", 
                "1109/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/256", 
                "-415/512", 
                "23/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23/1024", 
                "-3/256", 
                "-31/1024", 
                "609/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-115/256", 
                "-1/1024", 
                "-3/1024", 
                "-35/256", 
                "107/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "75/512", 
                "53/1024", 
                "-39/256", 
                "13/1024", 
                "-5/1024", 
                "493/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "75/512", 
                "-143/1024", 
                "-41/512", 
                "13/1024", 
                "-5/1024", 
                "39/1024", 
                "491/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/512", 
                0, 
                0, 
                "3/1024", 
                "-11/512", 
                "5/1024", 
                "1/256", 
                "317/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-209/512", 
                "257/1024", 
                "-39/256", 
                "-3/128", 
                "-15/512", 
                "-147/512", 
                "5/256", 
                "-3/128", 
                "635/1024", 
                0, 
                0, 
                0
            ], 
            [
                "-421/512", 
                "-29/1024", 
                "-39/512", 
                "-85/1024", 
                "-19/1024", 
                "-125/512", 
                "-231/1024", 
                "-21/512", 
                "-89/512", 
                "139/256", 
                0, 
                0
            ], 
            [
                "-209/512", 
                "-37/128", 
                "53/1024", 
                "-3/128", 
                "-15/512", 
                "-3/1024", 
                "-147/512", 
                "-3/128", 
                "-11/512", 
                "-211/1024", 
                "599/1024", 
                0
            ], 
            [
                "-307/512", 
                0, 
                0, 
                "-7/1024", 
                "43/1024", 
                "-9/1024", 
                "-1/128", 
                "-633/1024", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "547/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-15/512", 
                "981/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-15/512", 
                "-819/1024", 
                "135/256", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-115/1024", 
                "-49/1024", 
                "-163/1024", 
                "67/128", 
                0, 
                0, 
                0
            ], 
            [
                "13/1024", 
                "699/1024", 
                "-55/512", 
                "9/1024", 
                "665/1024", 
                0, 
                0
            ], 
            [
                "-13/1024", 
                "-27/1024", 
                "-91/1024", 
                "-9/1024", 
                "-205/1024", 
                "307/1024", 
                0
            ], 
            [
                "13/1024", 
                "-161/256", 
                "73/256", 
                "9/1024", 
                "-255/1024", 
                "-615/1024", 
                0
            ]
        ], 
        [
            [
                "91/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-29/1024", 
                "651/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-29/1024", 
                "-3/1024", 
                "651/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-29/1024", 
                "-3/1024", 
                "-3/1024", 
                "651/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-29/1024", 
                "-3/1024", 
                "-3/1024", 
                "-3/1024", 
                "651/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/512", 
                "3/1024", 
                "3/1024", 
                "-3/512", 
                "-3/512", 
                "619/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/512", 
                "3/1024", 
                "-3/512", 
                "3/1024", 
                "-3/512", 
                "-1/256", 
                "619/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/512", 
                "3/1024", 
                "-3/512", 
                "-3/512", 
                "3/1024", 
                "-1/256", 
                "-1/256", 
                "619/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/512", 
                "-3/512", 
                "3/1024", 
                "3/1024", 
                "-3/512", 
                "-1/256", 
                "-1/256", 
                "-23/512", 
                "617/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/512", 
                "-3/512", 
                "3/1024", 
                "-3/512", 
                "3/1024", 
                "-1/256", 
                "-23/512", 
                "-1/256", 
                "-1/256", 
                "617/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/512", 
                "-3/512", 
                "-3/512", 
                "3/1024", 
                "3/1024", 
                "-23/512", 
                "-1/256", 
                "-1/256", 
                "-1/256", 
                "-1/256", 
                "617/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-69/1024", 
                "-1/1024", 
                "-1/1024", 
                "-1/1024", 
                "-81/1024", 
                "-3/512", 
                "-3/512", 
                "-3/512", 
                "-7/1024", 
                "-7/1024", 
                "-7/1024", 
                "281/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-69/1024", 
                "-1/1024", 
                "-1/1024", 
                "-81/1024", 
                "-1/1024", 
                "-3/512", 
                "-3/512", 
                "-3/512", 
                "-7/1024", 
                "-7/1024", 
                "-7/1024", 
                "-5/512", 
                "281/512", 
                0, 
                0, 
                0
            ], 
            [
                "-69/1024", 
                "-1/1024", 
                "-81/1024", 
                "-1/1024", 
                "-1/1024", 
                "-3/512", 
                "-3/512", 
                "-3/512", 
                "-7/1024", 
                "-7/1024", 
                "-7/1024", 
                "-5/512", 
                "-5/512", 
                "281/512", 
                0, 
                0
            ], 
            [
                "-69/1024", 
                "-81/1024", 
                "-1/1024", 
                "-1/1024", 
                "-1/1024", 
                "-3/512", 
                "-3/512", 
                "-3/512", 
                "-7/1024", 
                "-7/1024", 
                "-7/1024", 
                "-5/512", 
                "-5/512", 
                "-5/512", 
                "281/512", 
                0
            ], 
            [
                "-91/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "601/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "51/1024", 
                "165/256", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "51/1024", 
                "-105/1024", 
                "651/1024", 
                0, 
                0, 
                0
            ], 
            [
                "-9/256", 
                "3/1024", 
                "1/256", 
                "351/512", 
                0, 
                0
            ], 
            [
                "-9/256", 
                "3/1024", 
                "1/256", 
                "-99/1024", 
                "695/1024", 
                0
            ], 
            [
                "-7/64", 
                "-33/1024", 
                "-39/1024", 
                "19/1024", 
                "11/512", 
                "609/1024"
            ]
        ], 
        [
            [
                "653/1024", 
                0, 
                0, 
                0
            ], 
            [
                "3/512", 
                "673/1024", 
                0, 
                0
            ], 
            [
                "-81/1024", 
                "-69/1024", 
                "161/256", 
                0
            ], 
            [
                "-17/512", 
                "-95/512", 
                "-99/1024", 
                "571/1024"
            ]
        ], 
        [
            [
                "611/1024", 
                0, 
                0
            ], 
            [
                "23/256", 
                "475/1024", 
                0
            ], 
            [
                "-23/256", 
                "-475/1024", 
                0
            ]
        ], 
        [
            [
                "639/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "159/256", 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "-69/512", 
                "155/256", 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "-31/1024", 
                "-39/1024", 
                "317/512", 
                0
            ], 
            [
                "-5/1024", 
                "-31/1024", 
                "-39/1024", 
                "-143/1024", 
                "617/1024"
            ]
        ], 
        [
            [
                "289/512", 
                0, 
                0
            ], 
            [
                0, 
                "483/1024", 
                0
            ], 
            [
                0, 
                "-483/1024", 
                0
            ]
        ]
    ]
}

==> anc/f53.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:1234", 
        "6:121324", 
        "6:121345", 
        "6:12131425", 
        "6:12131456", 
        "6:1213141526", 
        "6:12132434", 
        "6:12132435", 
        "6:12134546", 
        "6:1213142526", 
        "6:1213142535", 
        "6:1213142556", 
        "6:121314152636", 
        "6:121314253545", 
        "6:121314253556", 
        "6:12131415263646", 
        "6:1213141526364656", 
        "6:123456", 
        "6:12132456", 
        "6:1213142536", 
        "6:1213243545", 
        "6:1213243546", 
        "6:121314252635", 
        "6:121314253656", 
        "6:1213243456", 
        "6:121314253546", 
        "6:12131425263536", 
        "6:12131425354656", 
        "6:121324354656", 
        "6:12131425263546", 
        "6:1213142526353645", 
        "6:121314252635364546"
    ], 
    "description": "2-graph; minimize 5: density; forbid induced 3:121323", 
    "number_of_admissible_graphs": 38, 
    "bound": "31/625", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:121324", 
        "4:12132434"
    ], 
    "number_of_types": 10, 
    "admissible_graph_densities": [
        1, 
        "1/3", 
        "1/6", 
        "1/6", 
        "1/6", 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        3, 
        15, 
        10, 
        16, 
        12, 
        10, 
        9, 
        9, 
        8, 
        7
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:1324(2)", 
            "4:131423(2)", 
            "4:132434(2)", 
            "4:2324(2)", 
            "4:132324(2)", 
            "4:13142324(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:1234(2)", 
            "4:121334(2)", 
            "4:122334(2)", 
            "4:121314(2)", 
            "4:121324(2)", 
            "4:12132434(2)", 
            "4:122324(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:121535(4)", 
            "5:121545(4)", 
            "5:122535(4)", 
            "5:122545(4)", 
            "5:123545(4)", 
            "5:12153545(4)", 
            "5:12253545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121325(4)", 
            "5:121335(4)", 
            "5:121345(4)", 
            "5:12131545(4)", 
            "5:12132535(4)", 
            "5:12132545(4)", 
            "5:12133545(4)", 
            "5:1213253545(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:12131425(4)", 
            "5:12131435(4)", 
            "5:12131445(4)", 
            "5:1213142535(4)", 
            "5:1213142545(4)", 
            "5:1213143545(4)", 
            "5:121314253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)", 
            "5:12153435(4)", 
            "5:12153445(4)", 
            "5:12253435(4)", 
            "5:12253445(4)"
        ], 
        [
            "5:121324(4)", 
            "5:12131524(4)", 
            "5:12132425(4)", 
            "5:12132435(4)", 
            "5:12132445(4)", 
            "5:1213152445(4)", 
            "5:1213242535(4)", 
            "5:1213243545(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:1213152434(4)", 
            "5:1213242534(4)", 
            "5:1213243435(4)", 
            "5:1213243445(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "1076148513387898301889625948786387181002274348376702978921192048130557456772063121/15234558299327871423156886233050647155694360937341478760864558544777375191662592000", 
                0
            ], 
            [
                "27117008421632778659314251382663499312359365690352934677300574763436385195153685827696462391412166764864350812504546940141606537594656458325510564739362120661563/16207126790678903595799225409208367338482210503115987733477408963719925975168364533407653071722002287008454780832361714782812720706963397674098288140706380513280000"
            ]
        ], 
        [
            [
                "2127/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2667593/4356096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "777662269/2731615232", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "93271882565091824714488869913253078139227389337686339362831216720941274140371153369242513719836263752940429815624285223888738538709673120321469913883528459175771/153349842398100251195749547070461330136509735399434056827963046333651016617908641041989000706514572759010184437477303490268640163740061543275358632291388620800000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "132241703097763184329936564202802071871528012650779668752830683825153208227086581240463643250717066425116998210971455447810993525790258960486237218840876531952253911/191020815493308057015273205582342304029137693363581623015078331844487729439480122100208668098224668166022000262398536138524136527277410550418370383633466284391979008", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659/750961426444249616918884513570543658958945547430742930038758598581015361646506621093865423538171567398697778178898374212343195093107595174783204949484618473900882562715326986142144062446813753058528654183849585519384178295402736882637712731067544313440928487606904403067575557709577912332390226602178472291553228061883083445795553280000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22919135454131650743847588631435795718535059879396281496427372678493057074942935054689084108102678960804982722032362929499539200811871259356693579378624354860864958006684779769212607983406101566629743284112991527064836539259984048844561337110494038514411705401668215931340624523439318449631245333516377745461779038788210371130366272812542445/28692779462794972660779976819515613655265533134680826718520757233803888607073093323380859092903707152071347890115826455887612485737751609461461199798299076809640993922449726054768452274884523403978541317264225915407367486239970316430515228650536261491654811007045160470372515762726152771289943252626769772974301702679334230075266860646388224", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22772472018131442920054940679835207089409474649425395318106827193337946370087306857435824784166524242987129281558628276400648501782956797287141046940574166562424558451236956506565823302243122571241788963974887808254802014925016448206125527343387633487122499264923741055227005544443606669237405351666028119189695459723176889517928594391204995779/93876778820123241446799723034361019263119605266007169009366518491107561778966261984006488506788573023457209229444558559230112566525424678325016901134845357510102867995380857934694842300031392016915428491726813294857570464808894664067323236804583581755030345325233012454771198048007448369689580886083083245411446942876509680149980253440173854720", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1092427869725014702163810140530536546535458999343043114451831606429182909922161208987150683106876993356760749742210863975612314610725909934043635757139562012833066158712098262224635160536704049605148296715285366773746401820891815176048109388278758984359070980907529687028499400112277352549848064574580974781945745796654087074344902596237605668785/5829752836641649387534064814037813014888825510252901201435347761494514270742350555503571144746630206204705096079008838758566016456436940105508108016786986639980686963516660865680850765374239378237897974777571278913229315820804210740768134999907234172703359811820477710138113419377563307324775770026503198512562037689133283716589720164148478919424", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5393/1024", 
                0, 
                0, 
                0
            ], 
            [
                "4498116179640456239261260794897283800021828745824271499313947897915553185891431983696844927693833579680217553436464713423743885577042990751104035004327572030505839/12680257040411165889963971432127885022359332361099533645210965082782210673482824652806625834328387748962915648777199213176358566578165472863230774210327478272000000", 
                0, 
                0
            ], 
            [
                "2596382986944360287670493512554702245683091680594899952529395215175730960960634955449512862419767790590555875722964726420132302779641592447271695029313323970453131187/4606070967951827189003531053974818611222352635724054015297482647465526462352826351305569205958485585592542774718939866545913738830892022529130531844431433759237979136", 
                0
            ], 
            [
                "392616871894650005122986975841295547472324770054281331290531838054158241525474054435216406915229374642881497727489591624917505221124168530713557936944877757205593839235/886232059543674978191528452285338366526495293643059183796700233446649501341230064793433723705947405854909738913438626618071826015450996888668738570005614581914668778496"
            ]
        ], 
        [
            [
                "657/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "360425/672768", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "37234031/184537600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3463175853/19063823872", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10478369269652807539664295624431934254200845582355672498031871889318360206674276841826693844596450297602692462005859084689886151948523734895760913261630680327/23775323832764140670544430174060652161094549539978638939973759900583766532728143896807367423641163256940100561044397738612579453999881603998345465580172083200", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "423780176606923130120670213839993869651020374985970853877212778037071090313506849992002524244044567599414232907403667247060242071104524491512561598017731667599/10729850132124474920616238719418300676301665876332208637984636814662000851634459486030534496866765104745157081093999702722443419595288304533259175179909816654848", 
                0, 
                0, 
                0
            ], 
            [
                "2397/512", 
                0, 
                0
            ], 
            [
                "416819/306816", 
                0
            ], 
            [
                "72605473283998330317758166886128187328930470556581804599237189596536428799017204488620339562252706453428996280904413505124230124668234165204343134157930077155174083/174229871951777547193733196806332914094725081662934141441397342393314733772929929380331045549215625296494584759920502670934144305994828002830961553473003742822400000"
            ]
        ], 
        [
            [
                "375/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "787241/384000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2375/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1781/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "99/64", 
                0, 
                0, 
                0
            ], 
            [
                "212831579/173255680", 
                0, 
                0
            ], 
            [
                "5172682463131/3745835790400", 
                0
            ], 
            [
                "554870330107172837/1016990753711259648"
            ]
        ], 
        [
            [
                "241/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "165485/61696", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23468851/33891328", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "82392484477/480642068480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3586360025081/21092476026112", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "223/128", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "399/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "139397/408576", 
                0, 
                0, 
                0
            ], 
            [
                "20887059371/15915791872", 
                0, 
                0
            ], 
            [
                "6701429973119/21388348795904", 
                0
            ], 
            [
                "1221330273724425/1715566073118464"
            ]
        ], 
        [
            [
                "835/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "175621/427520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "80618633/359671808", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35657319217/165106960384", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10219356422927/36513094878208", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "820699102439609/2616155244269312", 
                0, 
                0, 
                0
            ], 
            [
                "262242500558591825/840395880898159616", 
                0, 
                0
            ], 
            [
                "233/512", 
                0
            ], 
            [
                "199001/477184"
            ]
        ], 
        [
            [
                "191/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "150189/195584", 
                0, 
                0, 
                0
            ], 
            [
                "64900735/153793536", 
                0, 
                0
            ], 
            [
                "833/1024", 
                0
            ], 
            [
                "625/1024"
            ]
        ], 
        [
            [
                "227/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "121015/232448", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23419057/123919360", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "501/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "143/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20121/73216", 
                0, 
                0, 
                0
            ], 
            [
                "10268153/20603904", 
                0, 
                0
            ], 
            [
                "7604739232273/21071235698688", 
                0
            ], 
            [
                "20468684553677/62800427208448"
            ]
        ], 
        [
            [
                "123/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "56545/41984", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61632217/173706240", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30855906745/63111390208", 
                0, 
                0, 
                0
            ], 
            [
                "241/512", 
                0, 
                0
            ], 
            [
                "98099/246784", 
                0
            ], 
            [
                "45975033/100453376"
            ]
        ], 
        [
            [
                "41/512", 
                0, 
                0, 
                0
            ], 
            [
                "423/512", 
                0, 
                0
            ], 
            [
                "162805/433152", 
                0
            ], 
            [
                "30672799/83356160"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "10380387960158155288111154305100413676536645549946745013374546169237864362362892948/11837633647266881320785885436650258991025017832143732768133112529436132024492694331", 
                "-42/229"
            ], 
            [
                "-7114181692954596676482982809684346306285000555024387356431409676764400247835484650/11837633647266881320785885436650258991025017832143732768133112529436132024492694331", 
                "193/229"
            ], 
            [
                "-2498135463614958913156681939799734824837209626623407579586113760339887420793945228/11837633647266881320785885436650258991025017832143732768133112529436132024492694331", 
                "-72/229"
            ]
        ], 
        [
            [
                "6653398199323547862065627425196555638819487272451397205740493180214817782083015679/17189571784788493812094987808385705608689282544896729290506755221458152361078784000", 
                "-630041125583776965471877285609620955685589860490806114469104074093330272650141237350571/3675712375608805540109914325609462131498329061706616588007409087537153034247627573248000", 
                "6350115040870064792634689039915929580652196655689843709147866767153850104604400190672259039/43933604517068489413777703659370610243419159092579620352076976335160515141156479052703744000", 
                "-36981547565080354671026924589516463177017645888436274836147539927811165714102249852547145286889721790847127274226118092071932573600753082856319689172081591055004418002652/65768964379839448795243416480121442482403980603203269360711970358598331467710544919205069335029448576028496627536882348055529652761716468615141838126993010340488075192685", 
                "-1572036769007899066926980299958745153235535858973230919030333845526086276201998169286693756661796548434135650512258083114121670264942466407389784760431381126319721972020888994181386854213137875931940683577495224186489911154794779452940183082747831/12233635892097237452185907755582361939105194464286891269015909402434984397604302543917546397512207445611319658509729112304115028396080882826563920101805212866052188674905534213741982989909138890378833267441875446886460536709389510726156615375795200", 
                "-6619990943007362572959987125779347614840504093939034245382410560074904214010206082894727028103716019026649000140340911803309956248439182976598791220648826069596187224188224231498758096569963017036756736744077562836995459031701375424121425665964836881359334995348169493500830924266552330282467132109843774752697805449229002232677703878008/18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659", 
                "-121590862869581976844677217413328723740946517065070735427696506754632134808787994394039192298167125692010158716292832652398488445611114029431748107324749196965729028343522061969723205893393996894953189442287046043203449288155409897351202540839645451033300588536594365442885367502399086462292599065864279403821020066619382404201246896552948540608/2686842336077489201012294201887302342197871018745457234620275897421490971175465196570277894710628398325713251479664751533332279866056804354148287681567263194436004238064866091036470931545874055198198086837163754905948678268602894023716307935335170826698404400625127289133365289757124116896100374191591886029328003207796205302132420674596288386773", 
                "-172315149215293880988099501294124993294848878531798946511495126855214570396714901255134555852324098003638020739327288415339158033693676310704937066531839535693611671948430266840165409748302639171550448156541449457745526276415727109980381845080305152594573344357439602570443380863887719026585917134344332630358699989953192654897115952244443358360/3256463498592796337567856517216434613785554874867831530489276288647326330922484880613322944135812966747159487262883843525292735754962822012061169712502105818426711858526884780438912732220766527687575821848408956580436688134277352093475950410104431588658517394884094970897461792855435753700948965288242021044126450740414295201063788997942314396397", 
                "-8/143", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55023001341395281391268777525307448906430926432384796825069754454756837536700981/12892178838591370359071240856289279206516961908672546967880066416093614270809088000", 
                "7550033531009136918210218776844946572434295703826684087793559298033674797417213566577/110271371268264166203297429768283863944949871851198497640222272626114591027428827197440", 
                "1256442536030179180904080984112550853195174013964607435124040790512328133619904520413658561/5814741774317888304764696072563757238099594585782596811304305691418303474564828109916672000", 
                "-17142170080009137230821430305370483718966521471654956060943020790268991498693924470495922902193106864563983354161394820067787083049361456322118535970539525404572429377504/197306893139518346385730249440364327447211941809609808082135911075794994403131634757615208005088345728085489882610647044166588958285149405845425514380979031021464225578055", 
                "-22179284252124940577085172989743812437534896328666390716447018685941638118552563243531704762184540650833087438726176165533949432701955249630571203005253926364200757010451528464114761447306108742480374543388740420365595167177419076540251456322504631/110102723028875137069673169800241257451946750178582021421143184621914859578438722895257917577609867010501876926587562010737035255564727945439075280916246915794469698074149807923677846909182250013409499406976879021978144830384505596535409538382156800", 
                "806922532517608399367998736086269638337668273040392408343559919341523120432691275634407575333251843481493569453541130795621915245559763487872338073463676905157603698449561061983579272066312066192444573203477652745693011803271344797321287662009556372441991941328525508342894091896504809565651960373661155876614097724084763137276483106888/18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659", 
                "-60795431434790988422338608706664361870473258532535367713848253377316067404393997197019596149083562846005079358146416326199244222805557014715874053662374598482864514171761030984861602946696998447476594721143523021601724644077704948675601270419822725516650294268297182721442683751199543231146299532932139701910510033309691202100623448276474270304/667202459294410070050032788388122058129672669084442400543289987950303127070417532034230081236867454617794565803675139642505331241906723228882460699449588846940484273881879499116439090383874765384787444382382945849128195274753738784412774453740948460321080287403555098643855810208144914933930965403281206597886819588513151652207379630604447451749", 
                "-12837478616539394133613412846412312000466241450619021515106386950713485494555260143507524410998145301271032545079882986942767273510178885147517811456622045409174069560158054879592323026248546618280508387662337984602041707592971669693538447458482733868295714154629250391498031874359635067480650826508652780961723149251512852789835138442211030197820/120489149447933464490010691137008080710065530370109766628103222679951074244131940582692948933025079769644901028726702210435831222933624414446263279362577915281788338765494736876239771092168361524440305408391131393476157460968262027458610165173863968780365143610711513923206086335651122886935111715664954778632678677395328922439360192923865632666689", 
                "-596/5291", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-55023001341395281391268777525307448906430926432384796825069754454756837536700981/12892178838591370359071240856289279206516961908672546967880066416093614270809088000", 
                "7550033531009136918210218776844946572434295703826684087793559298033674797417213566577/110271371268264166203297429768283863944949871851198497640222272626114591027428827197440", 
                "1256442536030179180904080984112550853195174013964607435124040790512328133619904520413658561/5814741774317888304764696072563757238099594585782596811304305691418303474564828109916672000", 
                "-17142170080009137230821430305370483718966521471654956060943020790268991498693924470495922902193106864563983354161394820067787083049361456322118535970539525404572429377504/197306893139518346385730249440364327447211941809609808082135911075794994403131634757615208005088345728085489882610647044166588958285149405845425514380979031021464225578055", 
                "-22179284252124940577085172989743812437534896328666390716447018685941638118552563243531704762184540650833087438726176165533949432701955249630571203005253926364200757010451528464114761447306108742480374543388740420365595167177419076540251456322504631/110102723028875137069673169800241257451946750178582021421143184621914859578438722895257917577609867010501876926587562010737035255564727945439075280916246915794469698074149807923677846909182250013409499406976879021978144830384505596535409538382156800", 
                "806922532517608399367998736086269638337668273040392408343559919341523120432691275634407575333251843481493569453541130795621915245559763487872338073463676905157603698449561061983579272066312066192444573203477652745693011803271344797321287662009556372441991941328525508342894091896504809565651960373661155876614097724084763137276483106888/18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659", 
                "-60795431434790988422338608706664361870473258532535367713848253377316067404393997197019596149083562846005079358146416326199244222805557014715874053662374598482864514171761030984861602946696998447476594721143523021601724644077704948675601270419822725516650294268297182721442683751199543231146299532932139701910510033309691202100623448276474270304/667202459294410070050032788388122058129672669084442400543289987950303127070417532034230081236867454617794565803675139642505331241906723228882460699449588846940484273881879499116439090383874765384787444382382945849128195274753738784412774453740948460321080287403555098643855810208144914933930965403281206597886819588513151652207379630604447451749", 
                "-12837478616539394133613412846412312000466241450619021515106386950713485494555260143507524410998145301271032545079882986942767273510178885147517811456622045409174069560158054879592323026248546618280508387662337984602041707592971669693538447458482733868295714154629250391498031874359635067480650826508652780961723149251512852789835138442211030197820/120489149447933464490010691137008080710065530370109766628103222679951074244131940582692948933025079769644901028726702210435831222933624414446263279362577915281788338765494736876239771092168361524440305408391131393476157460968262027458610165173863968780365143610711513923206086335651122886935111715664954778632678677395328922439360192923865632666689", 
                "-596/5291", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1094672481874269149772919587392818973876987850549542129209456752337671811316829289/5156871535436548143628496342515711682606784763469018787152026566437445708323635200", 
                "-53628889744998629086053137818519310976302411082111758349413712905862686971030128184127/324327562553718135892051264024364305720440799562348522471241978312101738315967138816000", 
                "2791611852209634353988472203934309171118746407512703347903046171323657696078157532087825721/3041557235797049267107687176417965324544403321793973716682252207818804894387756242110259200", 
                "-21902943581492225586125118045088120598034255634856832110444736629398718327119685890471311444652271898118118604101589896022921015629581810264206284450047349244533827215128/197306893139518346385730249440364327447211941809609808082135911075794994403131634757615208005088345728085489882610647044166588958285149405845425514380979031021464225578055", 
                "4315748226168398507403931897122702642278567132367671880231576108878357107326734709069023673487558909394136288977432797577257690431346900227804906166660774655932002324673579425799577315241996657367611847797146260436111590565955019714863037842896969/55051361514437568534836584900120628725973375089291010710571592310957429789219361447628958788804933505250938463293781005368517627782363972719537640458123457897234849037074903961838923454591125006704749703488439510989072415192252798267704769191078400", 
                "-2352524573726451249055995599414824826147383040005662589162722971073700129964453895475297765362919915997038896870692335255586796211302488557812419247878908537117541320310670387275976183057882042691898823757437962379537566468069732862504000282852557036069519679430063002910462602302731985546791729387761739001693143113542436716351620026224/18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659", 
                "3890907611826623259029670957226519159710288546082263533686288216148228313881215820609254153541348022144325078921370644876751630259555648941815939434391974302903328906992705983031142588588607900638502062153185473382510377220973116715238481306868654433065618833171019694172331760076770766793363170107656940922272642131820236934439900689694353299456/99413166434867100437454885469830186661321227693581917680950208204595165933492212273100282104293250738051390304747595806733294355044101761103486644217988738194132156808400045368349424467197340042333329212975058931520101095938307078877503393607401320587840962823129709697934515721013592325155713845088899783085136118688459596178899564960062670310601", 
                "5514084774889404191619184041411999785435164113017566288367844059366866252694876840164305787274371136116416663658473229290853057078197641942557986129018865142195573502349768538885293111945684453489614341009326382647856840845303267519372219042569764883026347019438067282254188187644407008850749348299018644171478399678502164956707710471822187467520/120489149447933464490010691137008080710065530370109766628103222679951074244131940582692948933025079769644901028726702210435831222933624414446263279362577915281788338765494736876239771092168361524440305408391131393476157460968262027458610165173863968780365143610711513923206086335651122886935111715664954778632678677395328922439360192923865632666689", 
                "256/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-78240883241101505008824369273849403691123406526872469534600777087791570460313623843/206274861417461925745139853700628467304271390538760751486081062657497828332945408000", 
                "11179975821667303898356174717364731508237582249816889776556552837565217459921664263894239/44108548507305666481318971907313545577979948740479399056088909050445836410971530878976000", 
                "-1117080020450745259553348126610542457395304444171696392420507844048756329190155128358937855689/1581609762614465618895997331737341968763089727332866332674771148065778545081633245897334784000", 
                "153501005976533895213480013350188086251143430539896143861246437816997557748892262976672585115783801931849252674407467252120746927025985785317012945480884332532396571147799/197306893139518346385730249440364327447211941809609808082135911075794994403131634757615208005088345728085489882610647044166588958285149405845425514380979031021464225578055", 
                "4315748226168398507403931897122702642278567132367671880231576108878357107326734709069023673487558909394136288977432797577257690431346900227804906166660774655932002324673579425799577315241996657367611847797146260436111590565955019714863037842896969/27525680757218784267418292450060314362986687544645505355285796155478714894609680723814479394402466752625469231646890502684258813891181986359768820229061728948617424518537451980919461727295562503352374851744219755494536207596126399133852384595539200", 
                "-4705049147452902498111991198829649652294766080011325178325445942147400259928907790950595530725839831994077793741384670511173592422604977115624838495757817074235082640621340774551952366115764085383797647514875924759075132936139465725008000565705114072139039358860126005820925204605463971093583458775523478003386286227084873432703240052448/18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659", 
                "7781815223653246518059341914453038319420577092164527067372576432296456627762431641218508307082696044288650157842741289753503260519111297883631878868783948605806657813985411966062285177177215801277004124306370946765020754441946233430476962613737308866131237666342039388344663520153541533586726340215313881844545284263640473868879801379388706598912/99413166434867100437454885469830186661321227693581917680950208204595165933492212273100282104293250738051390304747595806733294355044101761103486644217988738194132156808400045368349424467197340042333329212975058931520101095938307078877503393607401320587840962823129709697934515721013592325155713845088899783085136118688459596178899564960062670310601", 
                "11028169549778808383238368082823999570870328226035132576735688118733732505389753680328611574548742272232833327316946458581706114156395283885115972258037730284391147004699537077770586223891368906979228682018652765295713681690606535038744438085139529766052694038876134564508376375288814017701498696598037288342956799357004329913415420943644374935040/120489149447933464490010691137008080710065530370109766628103222679951074244131940582692948933025079769644901028726702210435831222933624414446263279362577915281788338765494736876239771092168361524440305408391131393476157460968262027458610165173863968780365143610711513923206086335651122886935111715664954778632678677395328922439360192923865632666689", 
                "512/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "339124335489739505933266385910725691318303920424812315439167517554993744442200489/4297392946197123453023746952096426402172320636224182322626688805364538090269696000", 
                "-6745143294812817309350376340623522739989475544671985305123749935645063350815611634287/306309364634067128342492860467455177624860755142218049000617423961429419520635631104000", 
                "-18278582127294057580877568645101971105733634868743828851956168982158051744866962043157721759/98850610163404101180999833233583873047693107958304145792173196754111159067602077868583424000", 
                "2276313004138617707971037044562625061661392923025133133168874109399187199018282437376920250633456976035407506770891374952912225398574551078311531565727940384740613347616/197306893139518346385730249440364327447211941809609808082135911075794994403131634757615208005088345728085489882610647044166588958285149405845425514380979031021464225578055", 
                "32872077262312627957751411910376816288438478760624619994124573625015791670666798204097254026620392854417851024567604839834568195080408723088966437452869531533034092026623375497724162007285016264224375160099699090623477248014833721727453312868573769/110102723028875137069673169800241257451946750178582021421143184621914859578438722895257917577609867010501876926587562010737035255564727945439075280916246915794469698074149807923677846909182250013409499406976879021978144830384505596535409538382156800", 
                "806922532517608399367998736086269638337668273040392408343559919341523120432691275634407575333251843481493569453541130795621915245559763487872338073463676905157603698449561061983579272066312066192444573203477652745693011803271344797321287662009556372441991941328525508342894091896504809565651960373661155876614097724084763137276483106888/18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659", 
                "-60795431434790988422338608706664361870473258532535367713848253377316067404393997197019596149083562846005079358146416326199244222805557014715874053662374598482864514171761030984861602946696998447476594721143523021601724644077704948675601270419822725516650294268297182721442683751199543231146299532932139701910510033309691202100623448276474270304/667202459294410070050032788388122058129672669084442400543289987950303127070417532034230081236867454617794565803675139642505331241906723228882460699449588846940484273881879499116439090383874765384787444382382945849128195274753738784412774453740948460321080287403555098643855810208144914933930965403281206597886819588513151652207379630604447451749", 
                "-12837478616539394133613412846412312000466241450619021515106386950713485494555260143507524410998145301271032545079882986942767273510178885147517811456622045409174069560158054879592323026248546618280508387662337984602041707592971669693538447458482733868295714154629250391498031874359635067480650826508652780961723149251512852789835138442211030197820/120489149447933464490010691137008080710065530370109766628103222679951074244131940582692948933025079769644901028726702210435831222933624414446263279362577915281788338765494736876239771092168361524440305408391131393476157460968262027458610165173863968780365143610711513923206086335651122886935111715664954778632678677395328922439360192923865632666689", 
                "-596/5291", 
                "1286960134512615261638198266803091754425430630214941464320871326400216779502460119/16344033962511344698277198386922445406851428202508473389228302346495736192400896000", 
                "1/2", 
                0, 
                0
            ], 
            [
                "339124335489739505933266385910725691318303920424812315439167517554993744442200489/4297392946197123453023746952096426402172320636224182322626688805364538090269696000", 
                "-6745143294812817309350376340623522739989475544671985305123749935645063350815611634287/306309364634067128342492860467455177624860755142218049000617423961429419520635631104000", 
                "-18278582127294057580877568645101971105733634868743828851956168982158051744866962043157721759/98850610163404101180999833233583873047693107958304145792173196754111159067602077868583424000", 
                "2276313004138617707971037044562625061661392923025133133168874109399187199018282437376920250633456976035407506770891374952912225398574551078311531565727940384740613347616/197306893139518346385730249440364327447211941809609808082135911075794994403131634757615208005088345728085489882610647044166588958285149405845425514380979031021464225578055", 
                "32872077262312627957751411910376816288438478760624619994124573625015791670666798204097254026620392854417851024567604839834568195080408723088966437452869531533034092026623375497724162007285016264224375160099699090623477248014833721727453312868573769/110102723028875137069673169800241257451946750178582021421143184621914859578438722895257917577609867010501876926587562010737035255564727945439075280916246915794469698074149807923677846909182250013409499406976879021978144830384505596535409538382156800", 
                "806922532517608399367998736086269638337668273040392408343559919341523120432691275634407575333251843481493569453541130795621915245559763487872338073463676905157603698449561061983579272066312066192444573203477652745693011803271344797321287662009556372441991941328525508342894091896504809565651960373661155876614097724084763137276483106888/18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659", 
                "-60795431434790988422338608706664361870473258532535367713848253377316067404393997197019596149083562846005079358146416326199244222805557014715874053662374598482864514171761030984861602946696998447476594721143523021601724644077704948675601270419822725516650294268297182721442683751199543231146299532932139701910510033309691202100623448276474270304/667202459294410070050032788388122058129672669084442400543289987950303127070417532034230081236867454617794565803675139642505331241906723228882460699449588846940484273881879499116439090383874765384787444382382945849128195274753738784412774453740948460321080287403555098643855810208144914933930965403281206597886819588513151652207379630604447451749", 
                "-12837478616539394133613412846412312000466241450619021515106386950713485494555260143507524410998145301271032545079882986942767273510178885147517811456622045409174069560158054879592323026248546618280508387662337984602041707592971669693538447458482733868295714154629250391498031874359635067480650826508652780961723149251512852789835138442211030197820/120489149447933464490010691137008080710065530370109766628103222679951074244131940582692948933025079769644901028726702210435831222933624414446263279362577915281788338765494736876239771092168361524440305408391131393476157460968262027458610165173863968780365143610711513923206086335651122886935111715664954778632678677395328922439360192923865632666689", 
                "-596/5291", 
                "-1286960134512615261638198266803091754425430630214941464320871326400216779502460119/16344033962511344698277198386922445406851428202508473389228302346495736192400896000", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "7482029079362815555498832393450398585083684447083728652608457856904923490983511/340387560094821659645445303136350606112659060294984738425876341018973314080768000", 
                "-610114471547877365499966671349851323838058214565317289732488083396550264961446157713/24262127891807297294454880037026152683157287536017271207969696947439954021436485632000", 
                "198689864683746006488585400041123744681884935305118664957685553512844632894635152601049759/7829751300071611974732660058105653310708364986796367983538471030028606658819966563848192000", 
                "51990281366936549695067425505089444391384055098681928667555749386321176908645362855313083851557235323837726851307162440674047582488301576750120200891466078159998703046348/197306893139518346385730249440364327447211941809609808082135911075794994403131634757615208005088345728085489882610647044166588958285149405845425514380979031021464225578055", 
                "-118515358319948751445261816034937877159602623689008498579521487916773705207241964102571644074156998863090945974880882628947651123101015101725522535466366573534733519109205898684434540976950257391693211569679063477425371517499717337815197183031369/8721007764663377193637478796058713461540336647808476944248965118567513629975344387743201392285930060237772429828717783028676059846711124391213883636930448775799580045477212508806166091816415842646296982730841902730942164782931136359240359475814400", 
                "10883941732886555461873979149718717612232635853949297688239845945145985699570778768443704227824008366771282000718470769454061024381424943487633801107429347793121730867251314308436464928362374219415823354804433869649907298255077766237409926178635096509235339414315158686276044390940254054086027141625161926693266627342524668781065015175539/18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659", 
                "-364772588608745930534031652239986171222839551195212206283089520263896404426363983182117576894501377076030476148878497957195465336833342088295244321974247590897187085030566185909169617680181990684859568326861138129610347864466229692053607622518936353099901765609783096328656102507197259386877797197592838211463060199858147212603740689658845621824/14201880919266728633922126495690026665903032527654559668707172600656452276213173181871468872041892962578770043535370829533327765006300251586212377745426962599161736686914292195478489209599620006047618458996436990217157299419758154125357627658200188655405851831875672813990645103001941760736530549298414254726448016955494228025557080708580381472943", 
                "-1206206044507057166916696509058874953063942149722592625580465887986501992777004308785941890966268686025466145175291018907374106235855734174934559465722876749855281703639011867881157868238118474200853137095790146204218683934910089769862672915562136068162013410502077217993103666047214033186101419940410328412510899929672348584279811665711103508520/40163049815977821496670230379002693570021843456703255542701074226650358081377313527564316311008359923214967009575567403478610407644541471482087759787525971760596112921831578958746590364056120508146768469463710464492052486989420675819536721724621322926788381203570504641068695445217040962311703905221651592877559559131776307479786730974621877555563", 
                "-168/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-12839596655/46129969743", 
                "14978696169977/57854247473737", 
                "-7811295604539901/33731581513157242", 
                "42616641007484358067549006195768355028010608146801844252036563176181391685183725626312422312987470968853032047918291369551765457701881043285895363484425731072000/93271882565091824714488869913253078139227389337686339362831216720941274140371153369242513719836263752940429815624285223888738538709673120321469913883528459175771", 
                "793483022277513839135863546873954980303413766164489762007317592068968569586571348170821691890880746386518537147408502152619602012508047372360734459479018362302012491159509/5736065597237992537958914373093217199107944153039386313989320160278624351532564800812317132531381699336500519705781260408268591375151420791128119861824263235125759882541998", 
                "-61920760984778646700870334834578063009071194507482630534769457006097727217426987588574214193134395960227650663188941742533971695677496431972382146309305973456540241739837724104381550091726184575164242250565386138237030579352692985042593881072566153658633382144602330814104449987410813603224902355802392922083456224592253820321436160000/103205497031807423532386541851963964862689676618183222255268607683744419771067468503182763196735825103847792537536783695498145738870250667089164651668605680283296622936988252671675199538460100871815080129432212230257853815032121591672836198817824375185797979278333478901834843184299294901336409604579483817385696156621684471668058171639", 
                "606407027859619081627694179681457696259199410551907032829441734572987059666023534837210485087783891771789486445528723316306087019101166214166586645787214248457619759710118468131577487437177766937310849661239422827526470630676033835737173183321125734804429993135257915922413126456945371702784665870349066895976309555203460450106756182327973181445/1334404918588820140100065576776244116259345338168884801086579975900606254140835064068460162473734909235589131607350279285010662483813446457764921398899177693880968547763758998232878180767749530769574888764765891698256390549507477568825548907481896920642160574807110197287711620416289829867861930806562413195773639177026303304414759261208894903498", 
                "-6418739308269697066806706423206156000233120725309510757553193475356742747277630071753762205499072650635516272539941493471383636755089442573758905728311022704587034780079027439796161513124273309140254193831168992301020853796485834846769223729241366934147857077314625195749015937179817533740325413254326390480861574625756426394917569221105515098910/120489149447933464490010691137008080710065530370109766628103222679951074244131940582692948933025079769644901028726702210435831222933624414446263279362577915281788338765494736876239771092168361524440305408391131393476157460968262027458610165173863968780365143610711513923206086335651122886935111715664954778632678677395328922439360192923865632666689", 
                "-298/5291", 
                "1060/5393", 
                "-1305581159468493574362315827165799052988583083595460668133953669579839534342935636999703507717857534249599180745614196063315066794338613083144585941099552343040000/4498116179640456239261260794897283800021828745824271499313947897915553185891431983696844927693833579680217553436464713423743885577042990751104035004327572030505839", 
                "1/2", 
                0
            ], 
            [
                "253/709", 
                "-464400/2667593", 
                "-833859126/777662269", 
                "7279775454285707074367656415448064052267953283627566143194030745195157042996352349373235408451282158249789783937942374516789150558313748953442136306257159987200/93271882565091824714488869913253078139227389337686339362831216720941274140371153369242513719836263752940429815624285223888738538709673120321469913883528459175771", 
                "14150073113764958762472826191411706134027117832180011837150821742324492801248046367466770153581476728713274062033135796337176976170039483755699560597591321659953791/88161135398508789553291042801868047914352008433853112501887122550102138818057720826975762167144710950077998807314303631873995683860172640324158145893917687968169274", 
                "37326931788516408582543756186081957978607090742376707394405120027686505101365155502933390853869458015428629323486893459694809695204184823633744033339452217717284243090409181479144603698516653037503506674813204843950484252119973947854569172860440527301209825341980514761253592583475181314971823451234418540670972512958754223503922556928000/18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659", 
                "-3573600029740955896219702919348035625819873273822263741297810404645820813816935616560241889060026722045291655655343559018987097331311389972908111767215043515169214147726582581998359677120196215032887218923853630527430991781249209342471662965257313464927662892937535321368679675516691532788771862360413045934191747109855921611576962650328279/45838270908263301487695177262871591437070119758792562992854745356986114149885870109378168216205357921609965444064725858999078401623742518713387158757248709721729916013369559538425215966812203133259486568225983054129673078519968097689122674220988077028823410803336431862681249046878636899262490667032755490923558077576420742260732545625084890", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8849741/45015828", 
                "5407265533/28228469126", 
                "-737575322492/4114611065279", 
                "23830075512867330773254531218031470229152558881322700007734627900327854006385682956946336748671062162282614961881092140293051579660639182158107827521930123776000/93271882565091824714488869913253078139227389337686339362831216720941274140371153369242513719836263752940429815624285223888738538709673120321469913883528459175771", 
                "174955714804809566119057773648758436485919441915367203836593267114959436733435047098805743237263643425602926827778280730245680454901419618134825548081548294583405409383/2798763404361060033158777444788103049089018859741100909484908592475542498918060405373172545758175993821176150136999883097471866979825040639730724499548310922237501772404", 
                "2198722200263968031501516000391708935724440034191800238777442935061407190403215692896785536961571024947890679890994858220216800618146584009430367598392106446471873956450062764861414109744090327425854767046415919502011356124253650117955059409105913362457721872083833082631898160828827485921840455236567639959770892062718338748771840000/103205497031807423532386541851963964862689676618183222255268607683744419771067468503182763196735825103847792537536783695498145738870250667089164651668605680283296622936988252671675199538460100871815080129432212230257853815032121591672836198817824375185797979278333478901834843184299294901336409604579483817385696156621684471668058171639", 
                "6144686579833381394029786063546821905882828901890538777404680920276680705492384723637809271347526546678706962618561711103209729103656340706683881132727006927664958523206681540650019705308162545930703017323393876860852296193937353850485828279586571202374680478103285262176693004896284832173365954539038920707600437809161386320158134248004719853/97012116550248451268558073159141436117415201457508580318077783073525411986818455499487955212777019505295330865818585807985649529196488666605012582793841169255069194250695335807123127072161346711230377372993470535760040103379660481949259227721299166223801866624181224394178595482813947133599135247708123720990618315382736858920614359560929661196", 
                "88289974579186202271277481975577293439448194137730485218827315622440565507016797530599568054834559714614030876312819401809401097513797399697442129464251282101014280414576957972229751819786564745523160874207925165912364025878508177976198147873021352560644517315143116367030927270134470036246959291709677431480038907352267086552909786031246665739705/240978298895866928980021382274016161420131060740219533256206445359902148488263881165385897866050159539289802057453404420871662445867248828892526558725155830563576677530989473752479542184336723048880610816782262786952314921936524054917220330347727937560730287221423027846412172671302245773870223431329909557265357354790657844878720385847731265333378", 
                "4099/10582", 
                "490/5393", 
                "970001860520407073331240365761123728864920054865716520027637039888864959751674603284213991305231050506228845796290415870117785608157664971545402500786730083840000/4498116179640456239261260794897283800021828745824271499313947897915553185891431983696844927693833579680217553436464713423743885577042990751104035004327572030505839", 
                "192976126625106215178475844787812815202922701673878021458913499849837662272934371172765371955187933994024639214260245887824625451448204744205339565644276736411403299/1730921991296240191780329008369801497122061120396599968352930143450487307307089970299675241613178527060370583815309817613421535186427728298181130019542215980302087458", 
                "1/2"
            ], 
            [
                "-2293744336702082760206795833542955836556634860319519191218434846832437801870012981/12892178838591370359071240856289279206516961908672546967880066416093614270809088000", 
                "-47585652103122946183438496107296985400040640221772564732317577015023620716297200032143/110271371268264166203297429768283863944949871851198497640222272626114591027428827197440", 
                "1256442536030179180904080984112550853195174013964607435124040790512328133619904520413658561/5814741774317888304764696072563757238099594585782596811304305691418303474564828109916672000", 
                "-17142170080009137230821430305370483718966521471654956060943020790268991498693924470495922902193106864563983354161394820067787083049361456322118535970539525404572429377504/197306893139518346385730249440364327447211941809609808082135911075794994403131634757615208005088345728085489882610647044166588958285149405845425514380979031021464225578055", 
                "-22179284252124940577085172989743812437534896328666390716447018685941638118552563243531704762184540650833087438726176165533949432701955249630571203005253926364200757010451528464114761447306108742480374543388740420365595167177419076540251456322504631/110102723028875137069673169800241257451946750178582021421143184621914859578438722895257917577609867010501876926587562010737035255564727945439075280916246915794469698074149807923677846909182250013409499406976879021978144830384505596535409538382156800", 
                "806922532517608399367998736086269638337668273040392408343559919341523120432691275634407575333251843481493569453541130795621915245559763487872338073463676905157603698449561061983579272066312066192444573203477652745693011803271344797321287662009556372441991941328525508342894091896504809565651960373661155876614097724084763137276483106888/18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659", 
                "-60795431434790988422338608706664361870473258532535367713848253377316067404393997197019596149083562846005079358146416326199244222805557014715874053662374598482864514171761030984861602946696998447476594721143523021601724644077704948675601270419822725516650294268297182721442683751199543231146299532932139701910510033309691202100623448276474270304/667202459294410070050032788388122058129672669084442400543289987950303127070417532034230081236867454617794565803675139642505331241906723228882460699449588846940484273881879499116439090383874765384787444382382945849128195274753738784412774453740948460321080287403555098643855810208144914933930965403281206597886819588513151652207379630604447451749", 
                "-12837478616539394133613412846412312000466241450619021515106386950713485494555260143507524410998145301271032545079882986942767273510178885147517811456622045409174069560158054879592323026248546618280508387662337984602041707592971669693538447458482733868295714154629250391498031874359635067480650826508652780961723149251512852789835138442211030197820/120489149447933464490010691137008080710065530370109766628103222679951074244131940582692948933025079769644901028726702210435831222933624414446263279362577915281788338765494736876239771092168361524440305408391131393476157460968262027458610165173863968780365143610711513923206086335651122886935111715664954778632678677395328922439360192923865632666689", 
                "-596/5291", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-12839596655/46129969743", 
                "14978696169977/57854247473737", 
                "-7811295604539901/33731581513157242", 
                "42616641007484358067549006195768355028010608146801844252036563176181391685183725626312422312987470968853032047918291369551765457701881043285895363484425731072000/93271882565091824714488869913253078139227389337686339362831216720941274140371153369242513719836263752940429815624285223888738538709673120321469913883528459175771", 
                "793483022277513839135863546873954980303413766164489762007317592068968569586571348170821691890880746386518537147408502152619602012508047372360734459479018362302012491159509/5736065597237992537958914373093217199107944153039386313989320160278624351532564800812317132531381699336500519705781260408268591375151420791128119861824263235125759882541998", 
                "-61920760984778646700870334834578063009071194507482630534769457006097727217426987588574214193134395960227650663188941742533971695677496431972382146309305973456540241739837724104381550091726184575164242250565386138237030579352692985042593881072566153658633382144602330814104449987410813603224902355802392922083456224592253820321436160000/103205497031807423532386541851963964862689676618183222255268607683744419771067468503182763196735825103847792537536783695498145738870250667089164651668605680283296622936988252671675199538460100871815080129432212230257853815032121591672836198817824375185797979278333478901834843184299294901336409604579483817385696156621684471668058171639", 
                "606407027859619081627694179681457696259199410551907032829441734572987059666023534837210485087783891771789486445528723316306087019101166214166586645787214248457619759710118468131577487437177766937310849661239422827526470630676033835737173183321125734804429993135257915922413126456945371702784665870349066895976309555203460450106756182327973181445/1334404918588820140100065576776244116259345338168884801086579975900606254140835064068460162473734909235589131607350279285010662483813446457764921398899177693880968547763758998232878180767749530769574888764765891698256390549507477568825548907481896920642160574807110197287711620416289829867861930806562413195773639177026303304414759261208894903498", 
                "-6418739308269697066806706423206156000233120725309510757553193475356742747277630071753762205499072650635516272539941493471383636755089442573758905728311022704587034780079027439796161513124273309140254193831168992301020853796485834846769223729241366934147857077314625195749015937179817533740325413254326390480861574625756426394917569221105515098910/120489149447933464490010691137008080710065530370109766628103222679951074244131940582692948933025079769644901028726702210435831222933624414446263279362577915281788338765494736876239771092168361524440305408391131393476157460968262027458610165173863968780365143610711513923206086335651122886935111715664954778632678677395328922439360192923865632666689", 
                "-298/5291", 
                "-1060/5393", 
                "1305581159468493574362315827165799052988583083595460668133953669579839534342935636999703507717857534249599180745614196063315066794338613083144585941099552343040000/4498116179640456239261260794897283800021828745824271499313947897915553185891431983696844927693833579680217553436464713423743885577042990751104035004327572030505839", 
                "-1/2", 
                0
            ], 
            [
                "-8849741/45015828", 
                "5407265533/28228469126", 
                "-737575322492/4114611065279", 
                "23830075512867330773254531218031470229152558881322700007734627900327854006385682956946336748671062162282614961881092140293051579660639182158107827521930123776000/93271882565091824714488869913253078139227389337686339362831216720941274140371153369242513719836263752940429815624285223888738538709673120321469913883528459175771", 
                "174955714804809566119057773648758436485919441915367203836593267114959436733435047098805743237263643425602926827778280730245680454901419618134825548081548294583405409383/2798763404361060033158777444788103049089018859741100909484908592475542498918060405373172545758175993821176150136999883097471866979825040639730724499548310922237501772404", 
                "2198722200263968031501516000391708935724440034191800238777442935061407190403215692896785536961571024947890679890994858220216800618146584009430367598392106446471873956450062764861414109744090327425854767046415919502011356124253650117955059409105913362457721872083833082631898160828827485921840455236567639959770892062718338748771840000/103205497031807423532386541851963964862689676618183222255268607683744419771067468503182763196735825103847792537536783695498145738870250667089164651668605680283296622936988252671675199538460100871815080129432212230257853815032121591672836198817824375185797979278333478901834843184299294901336409604579483817385696156621684471668058171639", 
                "6144686579833381394029786063546821905882828901890538777404680920276680705492384723637809271347526546678706962618561711103209729103656340706683881132727006927664958523206681540650019705308162545930703017323393876860852296193937353850485828279586571202374680478103285262176693004896284832173365954539038920707600437809161386320158134248004719853/97012116550248451268558073159141436117415201457508580318077783073525411986818455499487955212777019505295330865818585807985649529196488666605012582793841169255069194250695335807123127072161346711230377372993470535760040103379660481949259227721299166223801866624181224394178595482813947133599135247708123720990618315382736858920614359560929661196", 
                "88289974579186202271277481975577293439448194137730485218827315622440565507016797530599568054834559714614030876312819401809401097513797399697442129464251282101014280414576957972229751819786564745523160874207925165912364025878508177976198147873021352560644517315143116367030927270134470036246959291709677431480038907352267086552909786031246665739705/240978298895866928980021382274016161420131060740219533256206445359902148488263881165385897866050159539289802057453404420871662445867248828892526558725155830563576677530989473752479542184336723048880610816782262786952314921936524054917220330347727937560730287221423027846412172671302245773870223431329909557265357354790657844878720385847731265333378", 
                "4099/10582", 
                "-490/5393", 
                "-970001860520407073331240365761123728864920054865716520027637039888864959751674603284213991305231050506228845796290415870117785608157664971545402500786730083840000/4498116179640456239261260794897283800021828745824271499313947897915553185891431983696844927693833579680217553436464713423743885577042990751104035004327572030505839", 
                "-192976126625106215178475844787812815202922701673878021458913499849837662272934371172765371955187933994024639214260245887824625451448204744205339565644276736411403299/1730921991296240191780329008369801497122061120396599968352930143450487307307089970299675241613178527060370583815309817613421535186427728298181130019542215980302087458", 
                "-1/2"
            ], 
            [
                "-2027302022974806231348333323678490347152812280561729513696745648855622250340213957/8594785892394246906047493904192852804344641272448364645253377610729076180539392000", 
                "329834522366666718973447519546861713375981185093047160855087161134301572631715361101369/1837856187804402770054957162804731065749164530853308294003704543768576517123813786624000", 
                "-1237041861538988070014285521440215049001937846574091282687565700628839723189939495098239637/21966802258534244706888851829685305121709579546289810176038488167580257570578239526351872000", 
                "-17458990734329673262553650414287161018517257335180380750453661217977310801195444672063528113467032409506076295094625734026578524261281449563157278961788153730451289706336/65768964379839448795243416480121442482403980603203269360711970358598331467710544919205069335029448576028496627536882348055529652761716468615141838126993010340488075192685", 
                "1371855728580249720238475798581978744521515636697220480600621131676135415562368269891164958412881180480000319232587357231568010083202216910207560703114696764806140176326345215809095230514429390717835582109825518124810839705580120130961427380074569/24467271784194474904371815511164723878210388928573782538031818804869968795208605087835092795024414891222639317019458224608230056792161765653127840203610425732104377349811068427483965979818277780757666534883750893772921073418779021452313230751590400", 
                "-4301587881194098298427991830786514833125931943491128974153665982476638699712562153133391743059213910253331009014614105113362634799825095371688669459025978621656280791396560243560162730082608052287575360913137098386228627034503793326347356734700335885918043388195863251649478158657211566310757478588692900065079237365042491864064998499004/18680194962757143659361964075205477640146831467891163228203617990757739978563211799076080138609184343796450449294157848885164378735515370743138801952017628131276688751594873733573211116461278257798529503427230413676671540520814008092783351986026211908629434249378359681232106616358172377141890138428886570946811004348524889371918529066659", 
                "3252555581761317880595115565806543360070319331490642172690881555686409606135078850040548393975970612261271745660833273451659565920097300287299261870937041018833251508189215157690095757648289416939997817581178481655692268458157214754144667967460515815140790743353899275597183580689175562866327025011869474052212286782068479312383354482791373461264/99413166434867100437454885469830186661321227693581917680950208204595165933492212273100282104293250738051390304747595806733294355044101761103486644217988738194132156808400045368349424467197340042333329212975058931520101095938307078877503393607401320587840962823129709697934515721013592325155713845088899783085136118688459596178899564960062670310601", 
                "4609430241509111316431661659617843570637207500725621819182494643376989758112123608574849369049669621597317054777004965110322477401305841311357066529726707579804112224620509637974424710767095597838974488187483772994692827894120700191975214355898162831904836961561509368759360438108996483961173283343710897862095224731247903518497851722538859836130/120489149447933464490010691137008080710065530370109766628103222679951074244131940582692948933025079769644901028726702210435831222933624414446263279362577915281788338765494736876239771092168361524440305408391131393476157460968262027458610165173863968780365143610711513923206086335651122886935111715664954778632678677395328922439360192923865632666689", 
                "214/5291", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "91848222854/87719148045", 
                "-145208244600283446039061732415626549364335398196092252630891334590462239202713/19831237300599028935935267322532201987555972762673461164229441272670110832320000", 
                "76582916832311600381250630714263017830692763756383174875787697157147376727499057/2048683927082917561130639543540129034620019987738196007119969778620457403077030400", 
                "-10936358411799480640323862519526775116382750324934444687213162368601820534176216943/190550217533599110622679619234219282064846920601002789562024466580266953372613875200", 
                "-46676049676745169340846109566774279900821556072220580838180303691968079827152435634589528270556704167522946544818013557964026672610766457990950818135003182108/890661387920488640871465128076714411607071874500232162332709110592060617567313531555268976790698275296228859270498022198640322915624517466139677627238607827795", 
                "-2/89", 
                0, 
                0, 
                0
            ], 
            [
                "-31157606/2370787785", 
                "4812601080549473787944755098217423947524657792472273038426468983577065468877287/9915618650299514467967633661266100993777986381336730582114720636335055416160000", 
                "76582916832311600381250630714263017830692763756383174875787697157147376727499057/1024341963541458780565319771770064517310009993869098003559984889310228701538515200", 
                "-10936358411799480640323862519526775116382750324934444687213162368601820534176216943/95275108766799555311339809617109641032423460300501394781012233290133476686306937600", 
                "-93352099353490338681692219133548559801643112144441161676360607383936159654304871269179056541113408335045893089636027115928053345221532915981901636270006364216/890661387920488640871465128076714411607071874500232162332709110592060617567313531555268976790698275296228859270498022198640322915624517466139677627238607827795", 
                "-4/89", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-31157606/2370787785", 
                "4812601080549473787944755098217423947524657792472273038426468983577065468877287/9915618650299514467967633661266100993777986381336730582114720636335055416160000", 
                "76582916832311600381250630714263017830692763756383174875787697157147376727499057/1024341963541458780565319771770064517310009993869098003559984889310228701538515200", 
                "-10936358411799480640323862519526775116382750324934444687213162368601820534176216943/95275108766799555311339809617109641032423460300501394781012233290133476686306937600", 
                "-93352099353490338681692219133548559801643112144441161676360607383936159654304871269179056541113408335045893089636027115928053345221532915981901636270006364216/890661387920488640871465128076714411607071874500232162332709110592060617567313531555268976790698275296228859270498022198640322915624517466139677627238607827795", 
                "-4/89", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-14/657", 
                "129746/360425", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13295194/87806955", 
                "-642066141186423317164080976216336729812218369394350821637110797102680237949457/1101735405588834940885292629029566777086442931259636731346080070703895046240000", 
                "6961697274611595178357026632992538078647003219344697136023987992138043203460657/1024341963541458780565319771770064517310009993869098003559984889310228701538515200", 
                "36701195971600297015346042289028045399828979825316252703292954276464917808977251857/95275108766799555311339809617109641032423460300501394781012233290133476686306937600", 
                "-93352099353490338681692219133548559801643112144441161676360607383936159654304871269179056541113408335045893089636027115928053345221532915981901636270006364216/890661387920488640871465128076714411607071874500232162332709110592060617567313531555268976790698275296228859270498022198640322915624517466139677627238607827795", 
                "-4/89", 
                "463/4794", 
                "1/2", 
                0
            ], 
            [
                "-13295194/87806955", 
                "-642066141186423317164080976216336729812218369394350821637110797102680237949457/1101735405588834940885292629029566777086442931259636731346080070703895046240000", 
                "6961697274611595178357026632992538078647003219344697136023987992138043203460657/1024341963541458780565319771770064517310009993869098003559984889310228701538515200", 
                "36701195971600297015346042289028045399828979825316252703292954276464917808977251857/95275108766799555311339809617109641032423460300501394781012233290133476686306937600", 
                "-93352099353490338681692219133548559801643112144441161676360607383936159654304871269179056541113408335045893089636027115928053345221532915981901636270006364216/890661387920488640871465128076714411607071874500232162332709110592060617567313531555268976790698275296228859270498022198640322915624517466139677627238607827795", 
                "-4/89", 
                "-463/4794", 
                "-1/2", 
                0
            ], 
            [
                "-1031771/9940410", 
                "56571729004862352096695320301454179249547764630843196085653504561813269981457/332599367724931302908767586122133366667605413210456371727118511910609825280000", 
                "-42559493954023774733999608664643082141927528523284110000689886652089212928292657/309235309748364914887643704685302495791701130224633359565278457150257721219174400", 
                "7500463857749575316725945411418141065331094300458497367605064127638734850836428143/28762296986203639339272395356108570877712742732226836160305579861172370320394547200", 
                "517252990506527286144696251542520172400499425922467515627266681056315978950094046478552750626244641956045286911953913734928109534738385802212071082158582370931/1781322775840977281742930256153428823214143749000464324665418221184121235134627063110537953581396550592457718540996044397280645831249034932279355254477215655590", 
                "-8/89", 
                "1276639660532211998342910167401896308018726730754212059591888336534808535982081041/4842901218633993849035223998201755564648355695829508710548271305340290457158656000", 
                "411396389430822571517523960120685411269539152697508119492447860389823772472138270017/3368566112723909356964560753786328832208866037179741328697571793442861123174658048000", 
                "1/2"
            ], 
            [
                "-36635/58473", 
                "-172754/493505", 
                "-2015894595/6627657518", 
                "-321887317615/616445301834", 
                "2381286299066969591094463534523271442009086871398945423026408067347319500227664133641376446085451488556088348397288609602241032408335759203953582544240230400/10478369269652807539664295624431934254200845582355672498031871889318360206674276841826693844596450297602692462005859084689886151948523734895760913261630680327", 
                "85/89", 
                0, 
                0, 
                0
            ], 
            [
                "8258149618/29239716015", 
                "-145208244600283446039061732415626549364335398196092252630891334590462239202713/3305206216766504822655877887088700331259328793778910194038240212111685138720000", 
                "76582916832311600381250630714263017830692763756383174875787697157147376727499057/341447321180486260188439923923354839103336664623032667853328296436742900512838400", 
                "-10936358411799480640323862519526775116382750324934444687213162368601820534176216943/31758369588933185103779936539036547010807820100167131593670744430044492228768979200", 
                "-280056298060471016045076657400645679404929336433323485029081822151808478962914613807537169623340225005137679268908081347784160035664598747945704908810019092648/890661387920488640871465128076714411607071874500232162332709110592060617567313531555268976790698275296228859270498022198640322915624517466139677627238607827795", 
                "-12/89", 
                0, 
                0, 
                0
            ], 
            [
                "-1031771/9940410", 
                "56571729004862352096695320301454179249547764630843196085653504561813269981457/332599367724931302908767586122133366667605413210456371727118511910609825280000", 
                "-42559493954023774733999608664643082141927528523284110000689886652089212928292657/309235309748364914887643704685302495791701130224633359565278457150257721219174400", 
                "7500463857749575316725945411418141065331094300458497367605064127638734850836428143/28762296986203639339272395356108570877712742732226836160305579861172370320394547200", 
                "517252990506527286144696251542520172400499425922467515627266681056315978950094046478552750626244641956045286911953913734928109534738385802212071082158582370931/1781322775840977281742930256153428823214143749000464324665418221184121235134627063110537953581396550592457718540996044397280645831249034932279355254477215655590", 
                "-8/89", 
                "-1276639660532211998342910167401896308018726730754212059591888336534808535982081041/4842901218633993849035223998201755564648355695829508710548271305340290457158656000", 
                "-411396389430822571517523960120685411269539152697508119492447860389823772472138270017/3368566112723909356964560753786328832208866037179741328697571793442861123174658048000", 
                "-1/2"
            ]
        ], 
        [
            [
                "136222/457875", 
                "-2/33", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-18611/99000", 
                "37/264", 
                "1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-18611/99000", 
                "37/264", 
                "-1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-18611/99000", 
                "37/264", 
                0, 
                "-1/3", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-18611/99000", 
                "37/264", 
                0, 
                0, 
                "-3/8", 
                0, 
                0, 
                0
            ], 
            [
                "-68111/915750", 
                "1/66", 
                "1/28500", 
                "-2947/16029", 
                "-2621/19008", 
                "9576061967/38309684220", 
                "2648402975580419/11917860395053824", 
                "1/8"
            ], 
            [
                "-68111/915750", 
                "1/66", 
                "-3929/28500", 
                "1472/16029", 
                "-2621/19008", 
                "-9578780143/38309684220", 
                "2648402975580419/11917860395053824", 
                "1/8"
            ], 
            [
                "-68111/915750", 
                "1/66", 
                "-983/7125", 
                "-1474/16029", 
                "655/4752", 
                "486839/9577421055", 
                "-331062123183037/2979465098763456", 
                "1/2"
            ], 
            [
                "-68111/915750", 
                "1/66", 
                "983/7125", 
                "1474/16029", 
                "-655/4752", 
                "-486839/9577421055", 
                "331062123183037/2979465098763456", 
                "-1/2"
            ], 
            [
                "-68111/915750", 
                "1/66", 
                "3929/28500", 
                "-1472/16029", 
                "2621/19008", 
                "9578780143/38309684220", 
                "-2648402975580419/11917860395053824", 
                "-1/8"
            ], 
            [
                "-68111/915750", 
                "1/66", 
                "-1/28500", 
                "2947/16029", 
                "2621/19008", 
                "-9576061967/38309684220", 
                "-2648402975580419/11917860395053824", 
                "-1/8"
            ], 
            [
                "143719/3663000", 
                "-29/264", 
                0, 
                0, 
                "3/8", 
                0, 
                0, 
                0
            ], 
            [
                "143719/3663000", 
                "-29/264", 
                0, 
                "1/3", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "143719/3663000", 
                "-29/264", 
                "1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "143719/3663000", 
                "-29/264", 
                "-1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-68111/152625", 
                "1/11", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "572/723", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-45/241", 
                "3/10", 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-45/241", 
                "3/10", 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-243/482", 
                "11199/33097", 
                "1/2", 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-243/482", 
                "11199/33097", 
                "1/2", 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-147/964", 
                "-192919/2647760", 
                "-11269373/93875404", 
                "1/4", 
                0, 
                "-7031/10704", 
                "187/2394", 
                "835859/1672764", 
                "234757197607/501289424904", 
                "1/4", 
                0
            ], 
            [
                "-147/964", 
                "-192919/2647760", 
                "-11269373/93875404", 
                "1/4", 
                0, 
                "-7031/10704", 
                "-185/2394", 
                "-836905/1672764", 
                "234757197607/501289424904", 
                "1/4", 
                0
            ], 
            [
                "-147/964", 
                "-192919/2647760", 
                "-11269373/93875404", 
                "1/4", 
                0, 
                "7033/10704", 
                "187/2394", 
                "124841/1672764", 
                "-266532227297/501289424904", 
                "1/4", 
                0
            ], 
            [
                "-147/964", 
                "-192919/2647760", 
                "-11269373/93875404", 
                "1/4", 
                0, 
                "2343/3568", 
                "-3/38", 
                "-41265/557588", 
                "-67660722639/167096474968", 
                "-3/4", 
                0
            ], 
            [
                "-34/241", 
                "583/330970", 
                "180169/23468851", 
                "-1274154758/82392484477", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-151/723", 
                "-1/5", 
                0, 
                0, 
                0, 
                "177/223", 
                0, 
                0, 
                "-7950368498/20887059371", 
                "-2737971443369/13402859946238", 
                "1/2"
            ], 
            [
                "-151/723", 
                "-1/5", 
                0, 
                0, 
                0, 
                "-177/223", 
                0, 
                0, 
                "7950368498/20887059371", 
                "2737971443369/13402859946238", 
                "-1/2"
            ]
        ], 
        [
            [
                "2948/12525", 
                "-6916663/21074520", 
                "-62056749/1612372660", 
                "4113287436/178286596085", 
                "-9366376371863/40877425691708", 
                "-1/5", 
                0, 
                0, 
                0
            ], 
            [
                "6931/25050", 
                "14157857/21074520", 
                "-62056749/1612372660", 
                "4113287436/178286596085", 
                "-9366376371863/40877425691708", 
                "-1/5", 
                0, 
                0, 
                0
            ], 
            [
                "-299/835", 
                "-196713/702484", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "-299/835", 
                "-196713/702484", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "-91/334", 
                "-34945/175621", 
                "2552550/80618633", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1803/8350", 
                "-997841/7024840", 
                "322696071/1612372660", 
                "36366283956/178286596085", 
                "31511049319845/40877425691708", 
                "-1/5", 
                0, 
                0, 
                0
            ], 
            [
                "1956/4175", 
                "111208/878105", 
                "-34131456/403093165", 
                "-48706146264/178286596085", 
                "-852980051064/10219356422927", 
                "4/5", 
                0, 
                0, 
                0
            ], 
            [
                "211/334", 
                "86765/351242", 
                "-60676438/80618633", 
                "-7080623470/35657319217", 
                "-750881638333/10219356422927", 
                "691005400760153/1641398204879218", 
                "1/2", 
                "133/932", 
                "1/2"
            ], 
            [
                "211/334", 
                "86765/351242", 
                "-60676438/80618633", 
                "-7080623470/35657319217", 
                "-750881638333/10219356422927", 
                "691005400760153/1641398204879218", 
                "1/2", 
                "-133/932", 
                "-1/2"
            ], 
            [
                "-9577/12525", 
                "-6916663/21074520", 
                "-62056749/1612372660", 
                "4113287436/178286596085", 
                "-9366376371863/40877425691708", 
                "-1/5", 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "1547/5730", 
                "50699/750945", 
                "2/15", 
                0, 
                0
            ], 
            [
                "74/2865", 
                "199616/750945", 
                "-2/15", 
                0, 
                0
            ], 
            [
                "-928/2865", 
                "-196436/2252835", 
                "4/15", 
                "1/4", 
                "1/6"
            ], 
            [
                "-928/2865", 
                "-196436/2252835", 
                "4/15", 
                "-1/4", 
                "1/6"
            ], 
            [
                "-928/2865", 
                "-196436/2252835", 
                "4/15", 
                0, 
                "-1/3"
            ], 
            [
                "4963/11460", 
                "-652727/4505670", 
                "-1/15", 
                0, 
                "1/3"
            ], 
            [
                "4963/11460", 
                "-652727/4505670", 
                "-1/15", 
                "1/4", 
                "-1/6"
            ], 
            [
                "4963/11460", 
                "-652727/4505670", 
                "-1/15", 
                "-1/4", 
                "-1/6"
            ], 
            [
                "-1843/11460", 
                "-149977/500630", 
                "1/15", 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89/908", 
                "1/4", 
                0, 
                "1/2", 
                "241/858", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "89/908", 
                "1/4", 
                0, 
                "-1/2", 
                "241/858", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "89/908", 
                "1/4", 
                0, 
                0, 
                "-617/858", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "89/908", 
                "1/4", 
                0, 
                0, 
                "45/286", 
                "-3/4", 
                0, 
                0, 
                0
            ], 
            [
                "-305/908", 
                "-23249/484060", 
                "1/4", 
                "173/6012", 
                "-23/858", 
                "13399/482904", 
                "7248049/14496216", 
                "965140503379/2943770025396", 
                "1/4"
            ], 
            [
                "-305/908", 
                "-23249/484060", 
                "1/4", 
                "173/6012", 
                "1/39", 
                "-13805/482904", 
                "-7248167/14496216", 
                "965140503379/2943770025396", 
                "1/4"
            ], 
            [
                "-305/908", 
                "-23249/484060", 
                "1/4", 
                "-175/6012", 
                "-43/1716", 
                "14437/482904", 
                "-6205231/246435672", 
                "-1978629522017/2943770025396", 
                "1/4"
            ], 
            [
                "-305/908", 
                "-23249/484060", 
                "1/4", 
                "-19/668", 
                "15/572", 
                "-1559/53656", 
                "2069079/82145224", 
                "16116171753/981256675132", 
                "-3/4"
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/205", 
                "53041/339270", 
                "-1771692/61632217", 
                "-1/5", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-21/205", 
                "53041/339270", 
                "-1771692/61632217", 
                "-1/5", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-56/123", 
                "-2499/113090", 
                "1/2", 
                0, 
                "41/482", 
                "1/2", 
                0
            ], 
            [
                "-56/123", 
                "-2499/113090", 
                "1/2", 
                0, 
                "-41/482", 
                "-1/2", 
                0
            ], 
            [
                "-6/205", 
                "876/56545", 
                "2657538/61632217", 
                "3/10", 
                "19/241", 
                "-7824/98099", 
                "1/2"
            ], 
            [
                "-6/205", 
                "876/56545", 
                "2657538/61632217", 
                "3/10", 
                "-19/241", 
                "7824/98099", 
                "-1/2"
            ], 
            [
                "54/205", 
                "-58297/169635", 
                "-1771692/61632217", 
                "-1/5", 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "16/27", 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                "3011/11844", 
                "133345/911708", 
                "5/12"
            ], 
            [
                "2/9", 
                "-3007/11844", 
                "1956761/4558540", 
                "1/12"
            ], 
            [
                "2/9", 
                "1/126", 
                "-2601779/4558540", 
                "1/12"
            ], 
            [
                "2/9", 
                "-7/846", 
                "-3101/651220", 
                "-7/12"
            ], 
            [
                "-4/27", 
                "971/3948", 
                "322509/2279270", 
                "-1/6"
            ], 
            [
                "-4/27", 
                "-971/3948", 
                "-322509/2279270", 
                "1/6"
            ]
        ]
    ]
}

==> anc/f53.sage <==
from flagmatic.all import *

# (k,l) = (5,3) [forbid co(K_3) minimize K_4]
p = GraphProblem(6, forbid_induced="3:121323", density="5:", minimize=True)
p.set_extremal_construction(GraphBlowupConstruction("5:1223344551"))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability("4:121324") # take this tau, because 3:12 is not among the types chosen by Flagmatic
p.verify_perfect_stability()


==> anc/f53.txt <==
sage: from flagmatic.all import *
sage: p = GraphProblem(6, forbid_induced="3:121323", density="5:", minimize=True)
Forbidding 3:121323 as an induced subgraph.
Generating graphs...
Generated 38 graphs.
Generating types and flags...
Generated 1 types of order 0, with [3] flags of order 3.
Generated 2 types of order 2, with [15, 10] flags of order 4.
Generated 7 types of order 4, with [16, 12, 10, 9, 9, 8, 7] flags of order 5.
Computing products..........
sage: p.set_extremal_construction(GraphBlowupConstruction("5:1223344551"))
Determining which graphs appear in construction...
Found 46 orbits.
Density of construction is 31/625.
Found 1 zero eigenvectors for type 0.
Found 2 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 8 zero eigenvectors for type 3.
Found 1 zero eigenvectors for type 4.
Found 1 zero eigenvectors for type 5.
Found 4 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 1 zero eigenvectors for type 8.
Found 3 zero eigenvectors for type 9.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.049599998.
Checking numerical bound...
Bound of 31/625 appears to have been met.
The following 17 graphs appear to be sharp:
0.049600000487 : graph 0 (6:)
0.049600002994 : graph 1 (6:12)
0.049599999406 : graph 2 (6:1213)
0.049599999406 : graph 3 (6:121314)
0.049600000601 : graph 4 (6:12131415)
0.049599998958 : graph 5 (6:1213141516)
0.049599998809 : graph 11 (6:1213141526)
0.049599999804 : graph 12 (6:12132434)
0.049599999008 : graph 15 (6:1213142526)
0.049599998610 : graph 18 (6:121314152636)
0.049599999406 : graph 19 (6:121314253545)
0.049599998809 : graph 21 (6:12131415263646)
0.049599998742 : graph 22 (6:1213141526364656)
0.049599998610 : graph 32 (6:12131425263536)
0.049599998610 : graph 33 (6:12131425354656)
0.049599999008 : graph 36 (6:1213142526353645)
0.049599999235 : graph 37 (6:121314252635364546)
sage: p.make_exact()
Type 0 (3 flags) blocks: [3] 
Type 1 (15 flags) blocks: [11, 4] 
Type 2 (10 flags) blocks: [7, 3] 
Type 3 (16 flags) blocks: [5, 11] 
Type 4 (12 flags) blocks: [6, 6] 
Type 5 (10 flags) blocks: [8, 2] 
Type 6 (9 flags) blocks: [5, 4] 
Type 7 (9 flags) blocks: [3, 6] 
Type 8 (8 flags) blocks: [5, 3] 
Type 9 (7 flags) blocks: [3, 4] 
Creating bases..........
Transforming matrices..........
Rounding matrices..........
Constructing R matrix..........
Constructing DR matrix................~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 16.
All eigenvalues appear to be positive.
Bound of 31/625 attained by:
31/625 : graph 0 (6:)
31/625 : graph 1 (6:12)
31/625 : graph 2 (6:1213)
31/625 : graph 3 (6:121314)
31/625 : graph 4 (6:12131415)
31/625 : graph 5 (6:1213141516)
31/625 : graph 11 (6:1213141526)
31/625 : graph 12 (6:12132434)
31/625 : graph 15 (6:1213142526)
31/625 : graph 18 (6:121314152636)
31/625 : graph 19 (6:121314253545)
31/625 : graph 21 (6:12131415263646)
31/625 : graph 22 (6:1213141526364656)
31/625 : graph 32 (6:12131425263536)
31/625 : graph 33 (6:12131425354656)
31/625 : graph 36 (6:1213142526353645)
31/625 : graph 37 (6:121314252635364546)
Diagonalizing..........
Verifying..........
sage: p.verify_robust_stability("4:121324")
Verifying robust stability... ------------------------------
You selected the following type: 4:121324 and F graph was taken from extremal construction: 5:1223344551 

The problem is exact with a sharp bound of 31/625.

Found 46 orbits.
Every sharp graph is embeddable into a blowup of 5:1223344551 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
4:121324 is uniquely embeddable into 5:1223344551 and different vertices of 5:1223344551 attach differently to 4:121324.

Forbidding 3:121323 as an induced subgraph.
Forbidding 4:121324 as an induced subgraph.
Generating graphs...
Generated 16 graphs.
Generating types and flags...
Generated 1 types of order 0, with [3] flags of order 3.
Generated 2 types of order 2, with [12, 7] flags of order 4.
Generated 6 types of order 4, with [16, 6, 4, 3, 5, 3] flags of order 5.
Computing products.........
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.062499999.
Checking numerical bound...
No target bound to meet.
Rounding matrices.........
Bound is 654141/10485760 (0.06238374710).
Forbidding 4:121324 yields a bound of 654141/10485760 which is strictly more than 31/625.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Written certificate.
Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability... ------------------------------
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (8, 8) and rank 7.

[OK] PERFECT STABILITY


==> anc/f53_stab.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:1234", 
        "6:121345", 
        "6:12131456", 
        "6:12132434", 
        "6:12134546", 
        "6:121314253545", 
        "6:1213141526364656", 
        "6:123456", 
        "6:1213243456", 
        "6:121314252635364546"
    ], 
    "description": "2-graph; minimize 5: density; forbid induced 3:121323, induced 4:121324", 
    "number_of_admissible_graphs": 16, 
    "bound": "654141/10485760", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:12132434"
    ], 
    "number_of_types": 9, 
    "admissible_graph_densities": [
        1, 
        "1/3", 
        "1/6", 
        "1/6", 
        "1/6", 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        3, 
        12, 
        7, 
        16, 
        6, 
        4, 
        3, 
        5, 
        3
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:1324(2)", 
            "4:2324(2)", 
            "4:13142324(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:1234(2)", 
            "4:121314(2)", 
            "4:12132434(2)", 
            "4:122324(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:123545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121345(4)", 
            "5:12132535(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:121314253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "227/1024", 
                0, 
                0
            ], 
            [
                "-119/1024", 
                "61/512", 
                0
            ], 
            [
                "-19/256", 
                0, 
                0
            ]
        ], 
        [
            [
                "231/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-247/1024", 
                "957/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-247/1024", 
                "-373/512", 
                "599/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/256", 
                "-15/1024", 
                "-43/1024", 
                "127/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-703/1024", 
                "1/512", 
                "5/1024", 
                "-11/64", 
                "323/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "179/1024", 
                "17/1024", 
                "-147/1024", 
                "13/1024", 
                "5/1024", 
                "105/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "179/1024", 
                "-53/512", 
                "-13/128", 
                "13/1024", 
                "5/1024", 
                "3/1024", 
                "105/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-69/512", 
                "1/512", 
                "7/1024", 
                "-3/256", 
                "-37/1024", 
                "9/1024", 
                "9/1024", 
                "139/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-283/512", 
                "267/1024", 
                "-47/1024", 
                "-35/1024", 
                "-57/1024", 
                "-367/1024", 
                "13/1024", 
                "-21/1024", 
                "137/256", 
                0, 
                0, 
                0
            ], 
            [
                "-467/512", 
                "-27/512", 
                "-153/1024", 
                "-25/256", 
                "-1/16", 
                "-71/512", 
                "-141/1024", 
                "-19/256", 
                "-207/1024", 
                "443/1024", 
                0, 
                0
            ], 
            [
                "-283/512", 
                "-237/1024", 
                "65/512", 
                "-35/1024", 
                "-57/1024", 
                "5/512", 
                "-367/1024", 
                "-21/1024", 
                "-7/256", 
                "-67/256", 
                "477/1024", 
                0
            ], 
            [
                "-81/128", 
                "-5/1024", 
                "-13/1024", 
                "23/1024", 
                "37/512", 
                "-17/1024", 
                "-17/1024", 
                "-557/1024", 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "475/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-49/1024", 
                "859/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-49/1024", 
                "-369/512", 
                "55/128", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-133/1024", 
                "-7/128", 
                "-101/512", 
                "467/1024", 
                0, 
                0, 
                0
            ], 
            [
                "3/128", 
                "535/1024", 
                "-65/1024", 
                "-3/1024", 
                "287/512", 
                0, 
                0
            ], 
            [
                "-3/128", 
                "-21/1024", 
                "-19/256", 
                "3/1024", 
                "-195/1024", 
                "17/64", 
                0
            ], 
            [
                "3/128", 
                "-493/1024", 
                "109/512", 
                "-3/1024", 
                "-23/128", 
                "-17/32", 
                0
            ]
        ], 
        [
            [
                "139/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/512", 
                "279/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/512", 
                "-1/64", 
                "279/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/512", 
                "-1/64", 
                "-17/1024", 
                "557/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/512", 
                "-1/64", 
                "-17/1024", 
                "-17/1024", 
                "557/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/512", 
                "7/1024", 
                "7/1024", 
                "-7/1024", 
                "-7/1024", 
                "67/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/512", 
                "7/1024", 
                "-7/1024", 
                "7/1024", 
                "-7/1024", 
                "-3/1024", 
                "67/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/512", 
                "7/1024", 
                "-7/1024", 
                "-1/128", 
                "7/1024", 
                "-3/1024", 
                "-3/1024", 
                "67/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/512", 
                "-1/128", 
                "7/1024", 
                "7/1024", 
                "-7/1024", 
                "-3/1024", 
                "-3/1024", 
                "-29/512", 
                "533/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/512", 
                "-1/128", 
                "7/1024", 
                "-1/128", 
                "7/1024", 
                "-3/1024", 
                "-29/512", 
                "-3/1024", 
                "-3/1024", 
                "533/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/512", 
                "-1/128", 
                "-1/128", 
                "3/512", 
                "7/1024", 
                "-29/512", 
                "-3/1024", 
                "-3/1024", 
                "-3/1024", 
                "-3/1024", 
                "533/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "1/256", 
                "1/256", 
                "1/256", 
                "-11/128", 
                "-1/256", 
                "-1/256", 
                "-5/1024", 
                "-5/1024", 
                "-3/512", 
                "-3/512", 
                "59/128", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "1/256", 
                "1/256", 
                "-11/128", 
                "1/1024", 
                "-1/256", 
                "-5/1024", 
                "-1/256", 
                "-3/512", 
                "-5/1024", 
                "-3/512", 
                "-1/128", 
                "59/128", 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "1/256", 
                "-11/128", 
                "1/1024", 
                "1/1024", 
                "-5/1024", 
                "-1/256", 
                "-1/256", 
                "-3/512", 
                "-3/512", 
                "-5/1024", 
                "-1/128", 
                "-1/128", 
                "59/128", 
                0, 
                0
            ], 
            [
                "-5/64", 
                "-11/128", 
                "1/1024", 
                "1/1024", 
                "1/1024", 
                "-5/1024", 
                "-5/1024", 
                "-5/1024", 
                "-5/1024", 
                "-5/1024", 
                "-5/1024", 
                "-1/128", 
                "-1/128", 
                "-1/128", 
                "471/1024", 
                0
            ], 
            [
                "-139/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "127/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21/1024", 
                "601/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21/1024", 
                "-157/1024", 
                "145/256", 
                0, 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "3/1024", 
                "1/256", 
                "161/256", 
                0, 
                0
            ], 
            [
                "-77/1024", 
                "3/1024", 
                "1/256", 
                "-103/1024", 
                "159/256", 
                0
            ], 
            [
                "-17/128", 
                "-3/64", 
                "-63/1024", 
                "7/256", 
                "33/1024", 
                "135/256"
            ]
        ], 
        [
            [
                "141/256", 
                0, 
                0, 
                0
            ], 
            [
                "5/256", 
                "299/512", 
                0, 
                0
            ], 
            [
                "-109/1024", 
                "-5/64", 
                "71/128", 
                0
            ], 
            [
                "-53/1024", 
                "-243/1024", 
                "-93/1024", 
                "485/1024"
            ]
        ], 
        [
            [
                "525/1024", 
                0, 
                0
            ], 
            [
                "9/128", 
                "209/512", 
                0
            ], 
            [
                "-9/128", 
                "-209/512", 
                0
            ]
        ], 
        [
            [
                "567/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/512", 
                "283/512", 
                0, 
                0, 
                0
            ], 
            [
                "-3/512", 
                "-145/1024", 
                "547/1024", 
                0, 
                0
            ], 
            [
                "-3/512", 
                "-39/1024", 
                "-51/1024", 
                "281/512", 
                0
            ], 
            [
                "-3/512", 
                "-39/1024", 
                "-51/1024", 
                "-153/1024", 
                "541/1024"
            ]
        ], 
        [
            [
                "497/1024", 
                0, 
                0
            ], 
            [
                0, 
                "431/1024", 
                0
            ], 
            [
                0, 
                "-431/1024", 
                0
            ]
        ]
    ]
}

==> anc/k2k2k1.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:1234", 
        "6:121323", 
        "6:121324", 
        "6:121345", 
        "6:12131423", 
        "6:12131425", 
        "6:12131456", 
        "6:1213141523", 
        "6:1213141526", 
        "6:121314151623", 
        "6:12132434", 
        "6:12132435", 
        "6:12134546", 
        "6:1213142324", 
        "6:1213142325", 
        "6:1213142526", 
        "6:1213142535", 
        "6:1213142556", 
        "6:121314152324", 
        "6:121314152326", 
        "6:121314152636", 
        "6:12131415162324", 
        "6:121314253545", 
        "6:121314253556", 
        "6:12131415232425", 
        "6:12131415232426", 
        "6:12131415263646", 
        "6:1213141516232425", 
        "6:1213141526364656", 
        "6:121314151623242526", 
        "6:123456", 
        "6:12132345", 
        "6:12132456", 
        "6:1213142345", 
        "6:1213142356", 
        "6:1213142536", 
        "6:121314152345", 
        "6:121314152346", 
        "6:12131415162345", 
        "6:1213234546", 
        "6:121314232434", 
        "6:121314232435", 
        "6:121314234546", 
        "6:12131415232434", 
        "6:12131415232636", 
        "6:1213141516232434", 
        "6:1213243545", 
        "6:1213243546", 
        "6:121314232536", 
        "6:121314232545", 
        "6:121314232546", 
        "6:121314252635", 
        "6:121314253656", 
        "6:12131415232435", 
        "6:12131415232436", 
        "6:12131415232646", 
        "6:1213141516232435", 
        "6:1213243456", 
        "6:121314232456", 
        "6:121314253546", 
        "6:121314234556", 
        "6:12131415232456", 
        "6:12131415232645", 
        "6:12131415234656", 
        "6:1213141516232456", 
        "6:12131423243545", 
        "6:12131423243546", 
        "6:12131423254546", 
        "6:1213141523242534", 
        "6:1213141523242634", 
        "6:1213141523242635", 
        "6:1213141523263646", 
        "6:121314151623242534", 
        "6:12131425263536", 
        "6:12131425354656", 
        "6:1213141523242536", 
        "6:1213141523242656", 
        "6:1213141523264656", 
        "6:121314151623242536", 
        "6:121314152326364656", 
        "6:12131415162324252634", 
        "6:12131423253645", 
        "6:1213141523243545", 
        "6:1213141523243646", 
        "6:121314151623243545", 
        "6:121324354656", 
        "6:12131423243556", 
        "6:12131425263546", 
        "6:12131423254656", 
        "6:1213141523243546", 
        "6:1213141523243656", 
        "6:1213141523264546", 
        "6:121314151623243546", 
        "6:1213142324354556", 
        "6:121314152324253435", 
        "6:121314152324253436", 
        "6:121314152324263545", 
        "6:12131415162324253435", 
        "6:1213142325364546", 
        "6:121314152324263536", 
        "6:121314152324263556", 
        "6:12131415162324253436", 
        "6:1213142526353645", 
        "6:121314152324253646", 
        "6:121314152324364656", 
        "6:12131415162324253646", 
        "6:12131415232426354556", 
        "6:1213141516232425263435", 
        "6:121314252635364546", 
        "6:12131415232425364656", 
        "6:1213141516232425364656", 
        "6:121314151623242526343536", 
        "6:121323454656", 
        "6:12131423243456", 
        "6:12131423454656", 
        "6:1213141523243456", 
        "6:1213141523263645", 
        "6:121314151623243456", 
        "6:1213142324354656", 
        "6:1213142325454656", 
        "6:121314152324253456", 
        "6:121314152324263456", 
        "6:121314152324263546", 
        "6:121314152326364546", 
        "6:12131415162324253456", 
        "6:12131415232636454656", 
        "6:1213141516232425263456", 
        "6:12131415232425343545", 
        "6:12131415232425343546", 
        "6:1213141516232425343545", 
        "6:121314152324354656", 
        "6:12131415232425343646", 
        "6:12131415232425343656", 
        "6:12131415232426353645", 
        "6:1213141516232425343546", 
        "6:1213141523242534354656", 
        "6:121314151623242526343545", 
        "6:12131415162324354656", 
        "6:121314232536454656", 
        "6:12131415232426354656", 
        "6:1213141516232425343656", 
        "6:1213141523242635364546", 
        "6:121314151623242526343546", 
        "6:1213141523242534364656", 
        "6:121314151623242534354656", 
        "6:12131415162324252634353645", 
        "6:121314152324263536454656", 
        "6:12131415162324252634354656", 
        "6:1213141516232425263435364546", 
        "6:121314151623242526343536454656"
    ], 
    "description": "2-graph; maximize 5:1213141523243545 density", 
    "number_of_admissible_graphs": 156, 
    "bound": "10/27", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:121323", 
        "4:121324", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324", 
        "4:121314232434"
    ], 
    "number_of_types": 14, 
    "admissible_graph_densities": [
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        "1/6", 
        0, 
        0, 
        0, 
        "1/2", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        "1/3", 
        0, 
        0, 
        "1/3", 
        0, 
        1, 
        "1/3", 
        0, 
        0
    ], 
    "numbers_of_flags": [
        4, 
        20, 
        20, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213", 
            "3:121323"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:1324(2)", 
            "4:131423(2)", 
            "4:131434(2)", 
            "4:132434(2)", 
            "4:13142334(2)", 
            "4:2324(2)", 
            "4:132324(2)", 
            "4:232434(2)", 
            "4:13232434(2)", 
            "4:13142324(2)", 
            "4:1314232434(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:1234(2)", 
            "4:121323(2)", 
            "4:121334(2)", 
            "4:122334(2)", 
            "4:12132334(2)", 
            "4:121314(2)", 
            "4:121324(2)", 
            "4:12131423(2)", 
            "4:12131434(2)", 
            "4:12132434(2)", 
            "4:1213142334(2)", 
            "4:122324(2)", 
            "4:12132324(2)", 
            "4:12232434(2)", 
            "4:1213232434(2)", 
            "4:1213142324(2)", 
            "4:121314232434(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:121525(4)", 
            "5:121535(4)", 
            "5:121545(4)", 
            "5:122535(4)", 
            "5:122545(4)", 
            "5:123545(4)", 
            "5:12152535(4)", 
            "5:12152545(4)", 
            "5:12153545(4)", 
            "5:12253545(4)", 
            "5:1215253545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121325(4)", 
            "5:121335(4)", 
            "5:121345(4)", 
            "5:12131525(4)", 
            "5:12131535(4)", 
            "5:12131545(4)", 
            "5:12132535(4)", 
            "5:12132545(4)", 
            "5:12133545(4)", 
            "5:1213152535(4)", 
            "5:1213152545(4)", 
            "5:1213153545(4)", 
            "5:1213253545(4)", 
            "5:121315253545(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:12131425(4)", 
            "5:12131435(4)", 
            "5:12131445(4)", 
            "5:1213141525(4)", 
            "5:1213141535(4)", 
            "5:1213141545(4)", 
            "5:1213142535(4)", 
            "5:1213142545(4)", 
            "5:1213143545(4)", 
            "5:121314152535(4)", 
            "5:121314152545(4)", 
            "5:121314153545(4)", 
            "5:121314253545(4)", 
            "5:12131415253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)", 
            "5:12152534(4)", 
            "5:12153435(4)", 
            "5:12153445(4)", 
            "5:12253435(4)", 
            "5:12253445(4)", 
            "5:12343545(4)", 
            "5:1215253435(4)", 
            "5:1215253445(4)", 
            "5:1215343545(4)", 
            "5:1225343545(4)", 
            "5:121525343545(4)"
        ], 
        [
            "5:121323(4)", 
            "5:12131523(4)", 
            "5:12132325(4)", 
            "5:12132335(4)", 
            "5:12132345(4)", 
            "5:1213152325(4)", 
            "5:1213152335(4)", 
            "5:1213152345(4)", 
            "5:1213232535(4)", 
            "5:1213232545(4)", 
            "5:1213233545(4)", 
            "5:121315232535(4)", 
            "5:121315232545(4)", 
            "5:121315233545(4)", 
            "5:121323253545(4)", 
            "5:12131523253545(4)"
        ], 
        [
            "5:121324(4)", 
            "5:12131524(4)", 
            "5:12132425(4)", 
            "5:12132435(4)", 
            "5:12132445(4)", 
            "5:1213152425(4)", 
            "5:1213152435(4)", 
            "5:1213152445(4)", 
            "5:1213242535(4)", 
            "5:1213242545(4)", 
            "5:1213243545(4)", 
            "5:121315242535(4)", 
            "5:121315242545(4)", 
            "5:121315243545(4)", 
            "5:121324253545(4)", 
            "5:12131524253545(4)"
        ], 
        [
            "5:12131423(4)", 
            "5:1213141523(4)", 
            "5:1213142325(4)", 
            "5:1213142335(4)", 
            "5:1213142345(4)", 
            "5:121314152325(4)", 
            "5:121314152335(4)", 
            "5:121314152345(4)", 
            "5:121314232535(4)", 
            "5:121314232545(4)", 
            "5:121314233545(4)", 
            "5:12131415232535(4)", 
            "5:12131415232545(4)", 
            "5:12131415233545(4)", 
            "5:12131423253545(4)", 
            "5:1213141523253545(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:1213152434(4)", 
            "5:1213242534(4)", 
            "5:1213243435(4)", 
            "5:1213243445(4)", 
            "5:121315242534(4)", 
            "5:121315243435(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)", 
            "5:121324253445(4)", 
            "5:121324343545(4)", 
            "5:12131524253435(4)", 
            "5:12131524253445(4)", 
            "5:12131524343545(4)", 
            "5:12132425343545(4)", 
            "5:1213152425343545(4)"
        ], 
        [
            "5:1213142324(4)", 
            "5:121314152324(4)", 
            "5:121314232425(4)", 
            "5:121314232435(4)", 
            "5:121314232445(4)", 
            "5:12131415232425(4)", 
            "5:12131415232435(4)", 
            "5:12131415232445(4)", 
            "5:12131423242535(4)", 
            "5:12131423242545(4)", 
            "5:12131423243545(4)", 
            "5:1213141523242535(4)", 
            "5:1213141523242545(4)", 
            "5:1213141523243545(4)", 
            "5:1213142324253545(4)", 
            "5:121314152324253545(4)"
        ], 
        [
            "5:121314232434(4)", 
            "5:12131415232434(4)", 
            "5:12131423242534(4)", 
            "5:12131423243435(4)", 
            "5:12131423243445(4)", 
            "5:1213141523242534(4)", 
            "5:1213141523243435(4)", 
            "5:1213141523243445(4)", 
            "5:1213142324253435(4)", 
            "5:1213142324253445(4)", 
            "5:1213142324343545(4)", 
            "5:121314152324253435(4)", 
            "5:121314152324253445(4)", 
            "5:121314152324343545(4)", 
            "5:121314232425343545(4)", 
            "5:12131415232425343545(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "2647737493/27772416000", 
                0, 
                0
            ], 
            [
                "281978958251/2711283192832", 
                0
            ], 
            [
                "48309631658488995115351/464073299661831372800000"
            ]
        ], 
        [
            [
                "14937706151/101215027200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1936057807081/3824052774656", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4289271021031/15488462456648", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "172519774840685447/562203331268575232", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "446952177707589531707/706640997747447590912", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "766873697492543725316369555252801/1507942560792430269938642247680000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "462040725461888183665472713873235477/785278666232364774723962424578868224", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "26425105320004569068173830257917740317/118282425718243375018361014751548282112", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "63582973622649768786103432600306580229819/108237231390738714903240008736431064338432", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "36794426225302243407914770315796170372253197/65108964989593363236969914982713938155334656", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "805148050302367311910183967375234067533605469/2691249461050678374978908914526805604370519552", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6650939035521942262450720367758843680873935025635/11542602449134737783544397356291355592161768003584", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18579285753435845131503286527454436918159452953211113/41714689630793621870090918146583467566441320480782720", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "735/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19769/31360", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "289596649/485842944", 
                0, 
                0, 
                0
            ], 
            [
                "172864226509/296546968576", 
                0, 
                0
            ], 
            [
                "120268797407279/177012967945216", 
                0
            ], 
            [
                "35070968422182655/61577624272526848"
            ]
        ], 
        [
            [
                "71/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21653/36352", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25097255/88690688", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11649005421/51399178240", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "869426165515/1491072693888", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2072609725460691/7122339147898880", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "33130036968463271275/2122352358871747584", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4970944915010770200507/16962578927853194892800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6305848195834657465796873/10180495185942057370638336", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1905691651210054022898888997/3228594276267344622487998976", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2533532926140226946488122023263/3902856501678190638896924665856", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "916298217566368471532078872376765/648584429091898098300959237955328", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10141602482319076864645870070232773/750631499830369051879079012251045888", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "527/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "157571/269824", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "248785397/80676352", 
                0, 
                0, 
                0
            ], 
            [
                "296968270889/509512493056", 
                0, 
                0
            ], 
            [
                "21965628633253/38011938673792", 
                0
            ], 
            [
                "191304353207539567/179942429763608576"
            ]
        ], 
        [
            [
                "141682941/674766848", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "90797678717/72541665792", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "161094248401963/92976823006208", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2834810088485793/2425889858288384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "619/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "465/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "413/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "589/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "221/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "173705/452608", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "37752551707/104767738880", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6681982504407/19329306473984", 
                0, 
                0, 
                0
            ], 
            [
                "56460791/98327040", 
                0, 
                0
            ], 
            [
                "30824957291379/71576022280192", 
                0
            ], 
            [
                "12083333460045749/31564756266372096"
            ]
        ], 
        [
            [
                "321/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "63317/109568", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "37662875/64836608", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5962915221/19283392000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7327403928169/6106025186304", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13447312423993495/45019569734670336", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4167676899811558903/6885023961084669440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "367845210685818887265/609671592201005188096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "301670563200734963303315/1054685788078379913566208", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "625/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "679/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "435223/695296", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "64733072701/139271360000", 
                0, 
                0, 
                0
            ], 
            [
                "6876258571709/16571666611456", 
                0, 
                0
            ], 
            [
                "17316961800851385/28165155109720064", 
                0
            ], 
            [
                "146022612632474981/239629309244213760"
            ]
        ], 
        [
            [
                "79/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "100147/323584", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "62386525/102550528", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "194381737/638838016", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "478132662455/796187594752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3716670769366943/12240196158848000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "287850805270391399/951467716957937408", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "717255474594280284657/1179036898387523170304", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "220754519730613271057029/734469605984543011488768", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "137497752951666073850741353/226052628204147989562397696", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21310185650490002397137144881/70398849511253029811579572736", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13121977156913397918254908416471/43643260212203524909336872716288", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "641/1024", 
                0, 
                0, 
                0
            ], 
            [
                "643/1024", 
                0, 
                0
            ], 
            [
                "205109/329216", 
                0
            ], 
            [
                "84120756007/134630265856"
            ]
        ], 
        [
            [
                "73/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10019/18688", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "147799451/164151296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "32958731867/37836659456", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "121944873558577/134998965727232", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27679919120422569/31217887630995712", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "46400196628627547507/113376948717250842624", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "309/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "29/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "92699/158208", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "208799/475136", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12057934497317/19819989505024", 
                0, 
                0, 
                0
            ], 
            [
                "11261695487050081/24694649850505216", 
                0, 
                0
            ], 
            [
                "13715844840598642701/23063952357478565888", 
                0
            ], 
            [
                "1042336420849455907169/2340837519462168354304"
            ]
        ], 
        [
            [
                "147/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "350423/301056", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "104289841/179416576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "256111663961/213585594368", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "156950483535697/131129171948032", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "46587911008742861/160717295140553728", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "599/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "445/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11041/28480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3350917/5652992", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "313/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "295463/641024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "123788893/302554112", 
                0, 
                0, 
                0
            ], 
            [
                "4128125035353980403/6796186516928610304", 
                0, 
                0
            ], 
            [
                "3838688080305260292277/8454400072404951865344", 
                0
            ], 
            [
                "951871181244259353517255789/2354559139945319337035697152"
            ]
        ], 
        [
            [
                "155/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "142133/158720", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "40358289/145544192", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11864101885/13775629312", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2192421117167/2429768066048", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1120312791651229/3367558835968512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "64472559266249097/71700018665678656", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1530400048346007593647/5281592055091126026240", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "615/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "461/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "139913/236032", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17489/39360", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6077920898169/10022659919872", 
                0, 
                0, 
                0
            ], 
            [
                "2832154273632641/6223790999725056", 
                0, 
                0
            ], 
            [
                "3511763514127789351/5800251952399648768", 
                0
            ], 
            [
                "3265852078784243100569/7192091676933712590848"
            ]
        ], 
        [
            [
                "157/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "194679/321536", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13476009/22150144", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12692273881/41398299648", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7881881608533/12996888454144", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2430949367982355/4035523383568896", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "460822326485499025/1493575291688358912", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "71183624685801996387/117970515580287750400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "442736715741996980777939/728920316782612443002880", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "552302344047865662037101155/1813449587679219633266438144", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "639/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "203521/327168", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "258855153/416811008", 
                0, 
                0, 
                0
            ], 
            [
                "164888310025/265067676672", 
                0, 
                0
            ], 
            [
                "52513063383839/84422814732800", 
                0
            ], 
            [
                "67104368067869663/107546753810102272"
            ]
        ], 
        [
            [
                "39/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "311/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "60352345/99360768", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "309/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11375422963013/19096447595520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1767965140739807/5824216557062656", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "274023372848318815/905198152058781184", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "340306266113137757617/561199867593356933120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "212239875240448776374447/696947232999706127599616", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "130490144291155401565454071/217333632246219547007433728", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "43111914387620577546540115717/133621907754143131203024968704", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1645585093879365663773885261727/5518325041615433925957134811776", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "321/512", 
                0, 
                0, 
                0
            ], 
            [
                "104963/164352", 
                0, 
                0
            ], 
            [
                "67278077/107482112", 
                0
            ], 
            [
                "87295141779/137785501696"
            ]
        ], 
        [
            [
                "297/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "181615/152064", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "444587553/371947520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "686378764567/455257654272", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "103236907140031/87856481864576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "621/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "233/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "257093/635904", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "291715/477184", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8867945284783/19199458430720", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14860495355854717/36323103886471168", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11961648161966565809/15217147244395230208", 
                0, 
                0, 
                0
            ], 
            [
                "7116589053389026450659/12248727717853763388416", 
                0, 
                0
            ], 
            [
                "457449624068987854133995/1041055312952909012210688", 
                0
            ], 
            [
                "182016615707268585870628207/468428415046643562633210880"
            ]
        ], 
        [
            [
                "151/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "186031/309248", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "309/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27871562971/58863184896", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17014782626269/14270240241152", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10106613964904887/34846274818598912", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "745897021764362699/1293646587507825536", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "52937380146958176577/763798550286707403776", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "629/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "313/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "405647/641024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "121170981729/261275610112", 
                0, 
                0, 
                0
            ], 
            [
                "269331753389/646245235888", 
                0, 
                0
            ], 
            [
                "1876732617262127/3114869257076736", 
                0
            ], 
            [
                "22927574709727962133/32670161401299106816"
            ]
        ], 
        [
            [
                "153/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20205/17408", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "70919939/41379840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2799281331/36311008768", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1057899330013/51596353492992", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "599/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "449/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "399/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "39332287/68851456", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9185423440517/21426971324416", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10745894789432485/28217620809268224", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3932704362319641351/11003796264378864640", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "76681165119622555995/223727181500850707968", 
                0, 
                0, 
                0
            ], 
            [
                "782690813716865922749131/1413387235484882952099840", 
                0, 
                0
            ], 
            [
                "1300221890763424961130041/3130763254867463690996524", 
                0
            ], 
            [
                "125598044401549917368062747789/340845367332287273010473467904"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "12708375733/12549969620", 
                "-1852223541753/231222745765820", 
                "-6/41"
            ], 
            [
                "-189850500/2647737493", 
                1, 
                0
            ], 
            [
                "-889466679/5019987848", 
                "617407847251/92489098306328", 
                "5/41"
            ], 
            [
                "158406113/6274984810", 
                "-1852223541753/115611372882910", 
                "-12/41"
            ]
        ], 
        [
            [
                "13573744025/14937706151", 
                "-2694736948717/1355240464956700", 
                "278095920160421/96079670871094400", 
                "-422130430160174663/90572881791359859675", 
                "38536831112662193351/46929978659296900829235", 
                "-342359639679765266319818953217834/2300621092477631175949108665758403", 
                "-74880671934011342278429574450847312/80857126955830432141457724927816208475", 
                "-1739066174212118293462549679788488551/4624393431000799586930420295135604555475", 
                "1822465229137203192935643432870268601604/3709006794654569845856033568351217180072775", 
                "-9550378268995658166258871901713751018976096/6439024589427892596385084805264329815144309475", 
                "-87789745979904673396993014505448512030653131/140900908802914279584282194290665961818380957075", 
                "3129739019796603606931002049329423921208986150378/1163914331216339895928876064357797644152938629486125", 
                "-2/25", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1433220600/14937706151", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1433220600/14937706151", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-395371200/14937706151", 
                "-47679559653/1936057807081", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-98842800/14937706151", 
                "-60467434904/1936057807081", 
                "16601254358481/549026690691968", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-49421400/14937706151", 
                "-675063217995/15488462456648", 
                "-3905855030175/137256672672992", 
                "-3274956297075044/172519774840685447", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-11/490", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-49421400/14937706151", 
                "-675063217995/15488462456648", 
                "-3905855030175/137256672672992", 
                "-3274956297075044/172519774840685447", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "11/490", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1173653329/149377061510", 
                "-54914766174221/2710480929913400", 
                "-1071677250172397/192159341742188800", 
                "3840996129748066271/181145763582719719350", 
                "-385067381369703714089/93859957318593801658470", 
                "931182533758570110669832852887067/2300621092477631175949108665758403", 
                "-299522687736045369113718297803389248/80857126955830432141457724927816208475", 
                "-6956264696848473173850198719153954204/4624393431000799586930420295135604555475", 
                "7289860916548812771742573731481074406416/3709006794654569845856033568351217180072775", 
                "-38201513075982632665035487606855004075904384/6439024589427892596385084805264329815144309475", 
                "-351158983919618693587972058021794048122612524/140900908802914279584282194290665961818380957075", 
                "12518956079186414427724008197317695684835944601512/1163914331216339895928876064357797644152938629486125", 
                "-8/25", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-444792600/14937706151", 
                "-81138023455/3872115614162", 
                "-3433185557341/1098053381383936", 
                "-2022898299608603/345039549681370894", 
                "-67042952751664608/446952177707589531707", 
                "4010314784557166097372374000/766873697492543725316369555252801", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1470", 
                "4911/316304", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-494214000/14937706151", 
                "-93209288406/1936057807081", 
                "-14998678835239/549026690691968", 
                "-5258782869594561/172519774840685447", 
                "-18641354011889604276/446952177707589531707", 
                "9730253681796297365764315260000/766873697492543725316369555252801", 
                "-7295052844926189678751225800354305/462040725461888183665472713873235477", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-148264200/14937706151", 
                "-352166565073/15488462456648", 
                "-3542991072831/549026690691968", 
                "-177199079921257/172519774840685447", 
                "-902449785829430303/893904355415179063414", 
                "9853482851792477400792843974000/766873697492543725316369555252801", 
                "-918467321145527983102381376693969/924081450923776367330945427746470954", 
                "-6744498106757526706394934809392773823/211400842560036552545390642063341922536", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-245/79076", 
                "1452834/289596649", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-197685600/14937706151", 
                "-498677185383/7744231228324", 
                "-3811654004929/137256672672992", 
                "-4017646080754972/172519774840685447", 
                "-18045096138066433883/446952177707589531707", 
                "-6334131996413684452036196688000/766873697492543725316369555252801", 
                "-1013857418952211664010815852247525/924081450923776367330945427746470954", 
                "-4194886560472370213277797814102619391/52850210640009138136347660515835480634", 
                "-1244801552203313178178104933554962515566/63582973622649768786103432600306580229819", 
                "1/2", 
                0, 
                0, 
                0, 
                "-1/70", 
                "154/19769", 
                "358860/17035097", 
                "2288435518/172864226509", 
                "1/2", 
                0
            ], 
            [
                "-98842800/14937706151", 
                "-76121751355/3872115614162", 
                "-2473246354411/549026690691968", 
                "2038917552969763/172519774840685447", 
                "-8515290806389354/6670928025486410921", 
                "13653461546043854575088556704000/766873697492543725316369555252801", 
                "420651826688342725058562798850595/462040725461888183665472713873235477", 
                "-829113905171246639959352760927389491/52850210640009138136347660515835480634", 
                "532727580147676514580004029084725945542/63582973622649768786103432600306580229819", 
                "-77405998845713243820739538128917736445071/5256346603614606201130681473685167196036171", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "296528400/14937706151", 
                "-565371892689/15488462456648", 
                "-698589634817/68628336336496", 
                "-155603006051400/24645682120097921", 
                "-29493136556959530567/893904355415179063414", 
                "56576542495052145615582305178000/766873697492543725316369555252801", 
                "-12519311676356307950146581176651471/924081450923776367330945427746470954", 
                "-7816608949118727542784405774717749233/211400842560036552545390642063341922536", 
                "-513442263123257617823303279059285978579/127165947245299537572206865200613160459638", 
                "-1736729856174729890004508903117633361667581/73588852450604486815829540631592340744506394", 
                "-72107380927288911002484657804080372720547807/3220592201209469247640735869500936270134421876", 
                "1/2", 
                0, 
                "19/735", 
                "209/158152", 
                "7329235/289596649", 
                "2519659945/345728453018", 
                "823446839989/120268797407279", 
                "1/2"
            ], 
            [
                "-444792600/14937706151", 
                "-81138023455/3872115614162", 
                "-3433185557341/1098053381383936", 
                "-2022898299608603/345039549681370894", 
                "-67042952751664608/446952177707589531707", 
                "4010314784557166097372374000/766873697492543725316369555252801", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1470", 
                "-4911/316304", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-148264200/14937706151", 
                "-352166565073/15488462456648", 
                "-3542991072831/549026690691968", 
                "-177199079921257/172519774840685447", 
                "-902449785829430303/893904355415179063414", 
                "9853482851792477400792843974000/766873697492543725316369555252801", 
                "-918467321145527983102381376693969/924081450923776367330945427746470954", 
                "-6744498106757526706394934809392773823/211400842560036552545390642063341922536", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "245/79076", 
                "-1452834/289596649", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-197685600/14937706151", 
                "-498677185383/7744231228324", 
                "-3811654004929/137256672672992", 
                "-4017646080754972/172519774840685447", 
                "-18045096138066433883/446952177707589531707", 
                "-6334131996413684452036196688000/766873697492543725316369555252801", 
                "-1013857418952211664010815852247525/924081450923776367330945427746470954", 
                "-4194886560472370213277797814102619391/52850210640009138136347660515835480634", 
                "-1244801552203313178178104933554962515566/63582973622649768786103432600306580229819", 
                "1/2", 
                0, 
                0, 
                0, 
                "1/70", 
                "-154/19769", 
                "-358860/17035097", 
                "-2288435518/172864226509", 
                "-1/2", 
                0
            ], 
            [
                "296528400/14937706151", 
                "-565371892689/15488462456648", 
                "-698589634817/68628336336496", 
                "-155603006051400/24645682120097921", 
                "-29493136556959530567/893904355415179063414", 
                "56576542495052145615582305178000/766873697492543725316369555252801", 
                "-12519311676356307950146581176651471/924081450923776367330945427746470954", 
                "-7816608949118727542784405774717749233/211400842560036552545390642063341922536", 
                "-513442263123257617823303279059285978579/127165947245299537572206865200613160459638", 
                "-1736729856174729890004508903117633361667581/73588852450604486815829540631592340744506394", 
                "-72107380927288911002484657804080372720547807/3220592201209469247640735869500936270134421876", 
                "1/2", 
                0, 
                "-19/735", 
                "-209/158152", 
                "-7329235/289596649", 
                "-2519659945/345728453018", 
                "-823446839989/120268797407279", 
                "-1/2"
            ], 
            [
                "-42936784263/149377061510", 
                "17614745298861/387211561416200", 
                "107553557077527/27451334534598400", 
                "-265301909937869487/8625988742034272350", 
                "27497647960766498163/4469521777075895317070", 
                "-335488656105909018513372774243183/766873697492543725316369555252801", 
                "112321007901017013417644361676270968/11551018136547204591636817846830886925", 
                "5217198522636354880387649039365465653/1321255266000228453408691512895887015850", 
                "-2733697843705804789403465149305402902406/529858113522081406550861938335888168581825", 
                "14325567403493487249388307852570626528464144/919860655632556085197869257894904259306329925", 
                "263369237939714020190979043516345536091959393/40257402515118365595509198368761703376680273450", 
                "-4694608529694905410396503073994135881813479225567/166273475888048556561268009193971092021848375640875", 
                "21/25", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2727924252/14937706151", 
                "-2694736948717/677620232478350", 
                "278095920160421/48039835435547200", 
                "-844260860320349326/90572881791359859675", 
                "77073662225324386702/46929978659296900829235", 
                "-684719279359530532639637906435668/2300621092477631175949108665758403", 
                "-149761343868022684556859148901694624/80857126955830432141457724927816208475", 
                "-3478132348424236586925099359576977102/4624393431000799586930420295135604555475", 
                "3644930458274406385871286865740537203208/3709006794654569845856033568351217180072775", 
                "-19100756537991316332517743803427502037952192/6439024589427892596385084805264329815144309475", 
                "-175579491959809346793986029010897024061306262/140900908802914279584282194290665961818380957075", 
                "6259478039593207213862004098658847842417972300756/1163914331216339895928876064357797644152938629486125", 
                "-4/25", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/142", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/142", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/284", 
                "-433/43306", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/142", 
                "-2057/43306", 
                "-3138852/25097255", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/284", 
                "491/86612", 
                "-349858/25097255", 
                "-534052247/23298010842", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/527", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/284", 
                "491/86612", 
                "-349858/25097255", 
                "-534052247/23298010842", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/527", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/142", 
                "-431/21653", 
                "-118474/25097255", 
                "-161916346/3883001807", 
                "-29768014113/6955409324120", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37/284", 
                "20701/9094260", 
                "-270775046/2635211775", 
                "-357004930559/2446291138410", 
                "-81704443966027/1460635958065200", 
                "-28558226596698671/435248042346745110", 
                "28107120826500464107/198780221810779627650", 
                "-771085084608022335979/104389843215226174210647", 
                "-3882507944681505788579974/662114060562639033908671665", 
                "-1321840466782776871067336572/200097623377055672404383344685", 
                "-13047495731202296697500598799552/53204191448944765876250562488523", 
                "-2/15", 
                0, 
                "58/527", 
                "32031/315142", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/142", 
                "-214/21653", 
                "-182714/25097255", 
                "-679437268/11649005421", 
                "38985867601/6955409324120", 
                "-12175342898707/2072609725460691", 
                "-19509876209271776/33130036968463271275", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-41/568", 
                "-1461/86612", 
                "-110021/2182370", 
                "-937199078/11649005421", 
                "-20501838011/869426165515", 
                "-92746326921064/2072609725460691", 
                "3115575757054045583/66260073936926542550", 
                "165767860199944602713/19883779660043080802028", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "9/1054", 
                "259/157571", 
                "-532691/995141588", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-11/284", 
                "-437/43306", 
                "-808321/25097255", 
                "-646610857/11649005421", 
                "-110821539971/6955409324120", 
                "-42649013101303/2072609725460691", 
                "1784367089362600541/66260073936926542550", 
                "38318207953229046494/4970944915010770200507", 
                "125996971712053398499735/6305848195834657465796873", 
                "1/2", 
                0, 
                0, 
                0, 
                "21/1054", 
                "780/157571", 
                "9152837/497570794", 
                "1927160814/296968270889", 
                "1/2", 
                0
            ], 
            [
                "-19/71", 
                "50311/4547130", 
                "-481008842/2635211775", 
                "-367359582209/1223145569205", 
                "-59270025051007/730317979032600", 
                "-11133419014691537/72541340391124185", 
                "8369735911641942837/33130036968463271275", 
                "3780221005385124951167/208779686430452348421294", 
                "38844076632739251544160257/662114060562639033908671665", 
                "15776310176438998456832179127/400195246754111344808766689370", 
                "27109199986540172481249364889419/53204191448944765876250562488523", 
                "-4/15", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35/284", 
                "14/324795", 
                "33860449/376458825", 
                "21243117973/174735081315", 
                "1058280504071/26082784965450", 
                "651587567387344/10363048627303455", 
                "-1422801375230248209/13252014787385308510", 
                "-104783267968646995945/29825669490064621203042", 
                "-2358593908265499490092164/94587722937519861986953095", 
                "-1687255539441523977661452773/114341499072603241373933339820", 
                "-1076850912819532490714066670013/15201197556841361678928732139578", 
                "7/30", 
                0, 
                "9/62", 
                "15997/157571", 
                "196305141/497570794", 
                "2650920537/296968270889", 
                "14520312854735/351450058132048", 
                "1/2"
            ], 
            [
                "-37/284", 
                "20701/9094260", 
                "-270775046/2635211775", 
                "-357004930559/2446291138410", 
                "-81704443966027/1460635958065200", 
                "-28558226596698671/435248042346745110", 
                "28107120826500464107/198780221810779627650", 
                "-771085084608022335979/104389843215226174210647", 
                "-3882507944681505788579974/662114060562639033908671665", 
                "-1321840466782776871067336572/200097623377055672404383344685", 
                "-13047495731202296697500598799552/53204191448944765876250562488523", 
                "-2/15", 
                0, 
                "-58/527", 
                "-32031/315142", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-41/568", 
                "-1461/86612", 
                "-110021/2182370", 
                "-937199078/11649005421", 
                "-20501838011/869426165515", 
                "-92746326921064/2072609725460691", 
                "3115575757054045583/66260073936926542550", 
                "165767860199944602713/19883779660043080802028", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-9/1054", 
                "-259/157571", 
                "532691/995141588", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-11/284", 
                "-437/43306", 
                "-808321/25097255", 
                "-646610857/11649005421", 
                "-110821539971/6955409324120", 
                "-42649013101303/2072609725460691", 
                "1784367089362600541/66260073936926542550", 
                "38318207953229046494/4970944915010770200507", 
                "125996971712053398499735/6305848195834657465796873", 
                "1/2", 
                0, 
                0, 
                0, 
                "-21/1054", 
                "-780/157571", 
                "-9152837/497570794", 
                "-1927160814/296968270889", 
                "-1/2", 
                0
            ], 
            [
                "35/284", 
                "14/324795", 
                "33860449/376458825", 
                "21243117973/174735081315", 
                "1058280504071/26082784965450", 
                "651587567387344/10363048627303455", 
                "-1422801375230248209/13252014787385308510", 
                "-104783267968646995945/29825669490064621203042", 
                "-2358593908265499490092164/94587722937519861986953095", 
                "-1687255539441523977661452773/114341499072603241373933339820", 
                "-1076850912819532490714066670013/15201197556841361678928732139578", 
                "7/30", 
                0, 
                "-9/62", 
                "-15997/157571", 
                "-196305141/497570794", 
                "-2650920537/296968270889", 
                "-14520312854735/351450058132048", 
                "-1/2"
            ], 
            [
                "43/142", 
                "-122107/4547130", 
                "555475204/2635211775", 
                "496916791733/1223145569205", 
                "81717077612089/730317979032600", 
                "40625385024310997/217624021173372555", 
                "-35641495039444674859/99390110905389813825", 
                "-771085084608022335979/104389843215226174210647", 
                "-3882507944681505788579974/662114060562639033908671665", 
                "-1321840466782776871067336572/200097623377055672404383344685", 
                "-13047495731202296697500598799552/53204191448944765876250562488523", 
                "-2/15", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-39/284", 
                "103/43306", 
                "-2507137/25097255", 
                "-1770698944/11649005421", 
                "-329255711873/6955409324120", 
                "-167437388229829/2072609725460691", 
                "4293179085893943724/33130036968463271275", 
                "3910640171674541569/1656981638336923400169", 
                "104682923520053410502844/6305848195834657465796873", 
                "16837389343007543475781181/1905691651210054022898888997", 
                "212861273143337151407771542672/2533532926140226946488122023263", 
                "-96230280683436295579356525117801/733038574053094777225663097901412", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "4/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1317904/141682941", 
                "1/4", 
                0, 
                0, 
                "1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1317904/141682941", 
                "1/4", 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1317904/141682941", 
                "1/4", 
                0, 
                0, 
                0, 
                "-2/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1317904/141682941", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "658952/141682941", 
                "333229337/90797678717", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                "8839/17670", 
                "2949/8840", 
                "2615321/10422300", 
                "226514582327/1132576551210", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "658952/141682941", 
                "333229337/90797678717", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                "-8831/17670", 
                "2949/8840", 
                "2615321/10422300", 
                "226514582327/1132576551210", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "658952/141682941", 
                "333229337/90797678717", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                "2/8835", 
                "-5891/8840", 
                "2615321/10422300", 
                "226514582327/1132576551210", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "658952/141682941", 
                "333229337/90797678717", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                "2/8835", 
                "67/26520", 
                "-7806979/10422300", 
                "226514582327/1132576551210", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "658952/141682941", 
                "333229337/90797678717", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                "17/8835", 
                "-19/13260", 
                "-8417/5211150", 
                "-906061968883/1132576551210", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "658952/141682941", 
                "333229337/90797678717", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                "-5/1767", 
                "-5/2652", 
                "-443/208446", 
                "727915/226515310242", 
                "-5/6", 
                0, 
                0, 
                0
            ], 
            [
                "1647380/141682941", 
                "2151602195/363190714868", 
                "25439573140/9476132258939", 
                "1/4", 
                "1/7428", 
                "1/2790", 
                "-1/826", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "84691393/169382373", 
                "6850009329459/20549971527586", 
                "1/4"
            ], 
            [
                "1647380/141682941", 
                "2151602195/363190714868", 
                "25439573140/9476132258939", 
                "1/4", 
                "1/7428", 
                "-1/558", 
                "1/826", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-84690980/169382373", 
                "6850009329459/20549971527586", 
                "1/4"
            ], 
            [
                "1647380/141682941", 
                "2151602195/363190714868", 
                "25439573140/9476132258939", 
                "1/4", 
                "-11/7428", 
                "2/1395", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-413/169382373", 
                "-13699962198127/20549971527586", 
                "1/4"
            ], 
            [
                "1647380/141682941", 
                "2151602195/363190714868", 
                "25439573140/9476132258939", 
                "1/4", 
                "3/2476", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-56460791/20549971527586", 
                "-3/4"
            ], 
            [
                "-2/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/214", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/214", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/107", 
                "312/63317", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/107", 
                "312/63317", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/107", 
                "731/63317", 
                "621806/37662875", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/321", 
                "101/126634", 
                "60361/75325750", 
                "27644363/5962915221", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-1/1875", 
                "11/4074", 
                "2610667/5222676", 
                "128866499777/388398436206", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/321", 
                "101/126634", 
                "60361/75325750", 
                "27644363/5962915221", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-1/1875", 
                "-13/4074", 
                "-2612009/5222676", 
                "128866499777/388398436206", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/321", 
                "101/126634", 
                "60361/75325750", 
                "27644363/5962915221", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "2/1875", 
                "11/4074", 
                "-41507/5222676", 
                "-259531936429/388398436206", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/321", 
                "101/126634", 
                "60361/75325750", 
                "27644363/5962915221", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3/1358", 
                "14283/1740892", 
                "599645625/129466145402", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "-1/321", 
                "217/63317", 
                "126552/37662875", 
                "224556589/11925830442", 
                "11264059212/7327403928169", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/214", 
                "205/126634", 
                "-129007/37662875", 
                "93951601/11925830442", 
                "-6329492464/7327403928169", 
                "20350998794258/13447312423993495", 
                "1/2", 
                0, 
                0, 
                0, 
                "-8/679", 
                "-1973/870446", 
                "537389375/258932290804", 
                "-127683269053/55010068573672", 
                "1/2", 
                0
            ], 
            [
                "1/214", 
                "205/126634", 
                "-129007/37662875", 
                "93951601/11925830442", 
                "-6329492464/7327403928169", 
                "20350998794258/13447312423993495", 
                "1/2", 
                0, 
                0, 
                0, 
                "8/679", 
                "1973/870446", 
                "-537389375/258932290804", 
                "127683269053/55010068573672", 
                "-1/2", 
                0
            ], 
            [
                "1/107", 
                "-339/126634", 
                "12151/7532575", 
                "54474535/11925830442", 
                "-6333968530/7327403928169", 
                "21364478377421/13447312423993495", 
                "879012158325843/1190764828517588258", 
                "1/2", 
                0, 
                "-1/625", 
                0, 
                0, 
                "-435223/129466145402", 
                "-319811/13752517143418", 
                "4902904/468025994617605", 
                "1/2"
            ], 
            [
                "1/107", 
                "-339/126634", 
                "12151/7532575", 
                "54474535/11925830442", 
                "-6333968530/7327403928169", 
                "21364478377421/13447312423993495", 
                "879012158325843/1190764828517588258", 
                "1/2", 
                0, 
                "1/625", 
                0, 
                0, 
                "435223/129466145402", 
                "319811/13752517143418", 
                "-4902904/468025994617605", 
                "-1/2"
            ], 
            [
                "5/321", 
                "306/63317", 
                "118932/37662875", 
                "31731499/11925830442", 
                "5407926129/7327403928169", 
                "43182095208373/13447312423993495", 
                "12670045199520803/8335353799623117806", 
                "107782383261832082/73569042137163777453", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/316", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "632/100147", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "632/100147", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "3/158", 
                "-3130/100147", 
                "2504/12477305", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "632/100147", 
                "-4107/2495461", 
                "-2182461/1555053896", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0
            ], 
            [
                0, 
                "632/100147", 
                "-4107/2495461", 
                "-2182461/1555053896", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-1/158", 
                "1254/100147", 
                "-105163/62386525", 
                "-10453329/3887634740", 
                "3670337651/2390663312275", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/316", 
                "281/100147", 
                "39834/12477305", 
                "1347739/194381737", 
                "2333658904/478132662455", 
                "23298385184735/3716670769366943", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/316", 
                "5/100147", 
                "-100167/62386525", 
                "12249069/3887634740", 
                "-20328623/8329837325", 
                "224452539339/7433341538733886", 
                "7624823848483205/2302806442163131192", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/643", 
                "1/2", 
                0
            ], 
            [
                "1/316", 
                "5/100147", 
                "-100167/62386525", 
                "12249069/3887634740", 
                "-20328623/8329837325", 
                "224452539339/7433341538733886", 
                "7624823848483205/2302806442163131192", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "2/643", 
                "-1/2", 
                0
            ], 
            [
                "1/158", 
                "-1886/100147", 
                "107691/62386525", 
                "59582553/3887634740", 
                "4246357053/2390663312275", 
                "13153038807079/3716670769366943", 
                "3762308260810825/1151403221081565596", 
                "3407992890180498217/717255474594280284657", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/316", 
                "163/100147", 
                "-301093/62386525", 
                "3112269/971908685", 
                "-1996712574/2390663312275", 
                "-41274261389/7433341538733886", 
                "3812942719608751/1151403221081565596", 
                "-1763515476501393349/717255474594280284657", 
                "2149079453048204814691/441509039461226542114058", 
                "1/2", 
                0, 
                0, 
                "-5/641", 
                "-3/1286", 
                "637/410218", 
                "1/2"
            ], 
            [
                "1/316", 
                "163/100147", 
                "-301093/62386525", 
                "3112269/971908685", 
                "-1996712574/2390663312275", 
                "-41274261389/7433341538733886", 
                "3812942719608751/1151403221081565596", 
                "-1763515476501393349/717255474594280284657", 
                "2149079453048204814691/441509039461226542114058", 
                "1/2", 
                0, 
                0, 
                "5/641", 
                "3/1286", 
                "-637/410218", 
                "-1/2"
            ], 
            [
                0, 
                "632/100147", 
                "-2528/62386525", 
                "194999/971908685", 
                "3789858736/2390663312275", 
                "-315738669627/3716670769366943", 
                "7394104507650067/1151403221081565596", 
                "-1161868823269603289/717255474594280284657", 
                "23960631880694379595/220754519730613271057029", 
                "-5295892575265727869200/137497752951666073850741353", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/316", 
                "963/100147", 
                "-3852/62386525", 
                "12955079/3887634740", 
                "3748940819/2390663312275", 
                "-12167583769758/3716670769366943", 
                "-3667886632123844/287850805270391399", 
                "1900343659970212/239085158198093428219", 
                "26769176874924206274/220754519730613271057029", 
                "-1881525031381093127746/137497752951666073850741353", 
                "-136906930943255353280052651/42620371300980004794274289762", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/219", 
                "126067/240456", 
                "148157/443398353", 
                "24464579/65917463734", 
                "132509697886/365834620675731", 
                "-157678780985665/332159029445070828", 
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/876", 
                "145/240456", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/876", 
                "145/240456", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/876", 
                "145/240456", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/438", 
                "-1/120228", 
                "53070/147799451", 
                "1/3", 
                0, 
                0, 
                0, 
                "-1/618", 
                "-1/1392", 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/438", 
                "-1/120228", 
                "53070/147799451", 
                "1/3", 
                0, 
                0, 
                0, 
                "1/618", 
                "-1/1392", 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/438", 
                "-1/120228", 
                "53070/147799451", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "1/696", 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-641216/443398353", 
                "-147162611/395504782404", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "2552/626397", 
                "12057977510427/24115868994634", 
                "1/3", 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-641216/443398353", 
                "-147162611/395504782404", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "309/92699", 
                "-1624/626397", 
                "-12057891484207/24115868994634", 
                "1/3", 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-641216/443398353", 
                "-147162611/395504782404", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-309/92699", 
                "-928/626397", 
                "-43013110/12057934497317", 
                "-2/3", 
                0, 
                0
            ], 
            [
                "1/438", 
                "97/40076", 
                "-322862/443398353", 
                "-844645/197752391202", 
                "-264823489490/365834620675731", 
                "1/3", 
                0, 
                "1/3708", 
                "1/348", 
                "-77/278097", 
                "700/626397", 
                "-116359573952/36173803491951", 
                "-72367584634196/33785086461150243", 
                "13715854503900521005/27431689681197285402", 
                "1/3"
            ], 
            [
                "1/438", 
                "97/40076", 
                "-322862/443398353", 
                "-844645/197752391202", 
                "-264823489490/365834620675731", 
                "1/3", 
                0, 
                "7/3708", 
                "-1/696", 
                "388/278097", 
                "-698/626397", 
                "116488890736/36173803491951", 
                "-72570583397738/33785086461150243", 
                "-13715835177296764397/27431689681197285402", 
                "1/3"
            ], 
            [
                "1/438", 
                "97/40076", 
                "-322862/443398353", 
                "-844645/197752391202", 
                "-264823489490/365834620675731", 
                "1/3", 
                0, 
                "-2/927", 
                "-1/696", 
                "-311/278097", 
                "-2/626397", 
                "-129316784/36173803491951", 
                "144938168031934/33785086461150243", 
                "-9663301878304/13715844840598642701", 
                "-2/3"
            ], 
            [
                "-1/438", 
                "-5839/120228", 
                "-296314/443398353", 
                "-24464579/32958731867", 
                "-265019395772/365834620675731", 
                "157678780985665/166079514722535414", 
                "2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/438", 
                "-114389/240456", 
                "148157/443398353", 
                "24464579/65917463734", 
                "132509697886/365834620675731", 
                "-157678780985665/332159029445070828", 
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1176", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1771/5340", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1176", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1771/5340", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1176", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3569/5340", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1176", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "9/1780", 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/294", 
                "3356/350423", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/890", 
                "14/11041", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1176", 
                "877/1401692", 
                "2771443/834318728", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "296411/886389", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/1176", 
                "877/1401692", 
                "2771443/834318728", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "296411/886389", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/1176", 
                "877/1401692", 
                "2771443/834318728", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "3/626", 
                "-589978/886389", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/1176", 
                "877/1401692", 
                "2771443/834318728", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3/626", 
                "-948/295463", 
                "-3/4", 
                0, 
                0, 
                0
            ], 
            [
                "5/294", 
                "3356/350423", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/890", 
                "-14/11041", 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/392", 
                "279/1401692", 
                "4863795/834318728", 
                "-458250131/1024446655844", 
                "1/4", 
                0, 
                "1/2396", 
                "3/890", 
                "7619/2119872", 
                "275099/80422008", 
                "1/1252", 
                "3/590926", 
                "-947/123788893", 
                "24768564971329674893/49537500424247764836", 
                "15329034798442213019593/46064256963663123507324", 
                "1/4"
            ], 
            [
                "1/392", 
                "279/1401692", 
                "4863795/834318728", 
                "-458250131/1024446655844", 
                "1/4", 
                0, 
                "1/2396", 
                "3/890", 
                "2279/2119872", 
                "275435/80422008", 
                "-1/1252", 
                "-3/590926", 
                "947/123788893", 
                "-24768935452918089943/49537500424247764836", 
                "15329034798442213019593/46064256963663123507324", 
                "1/4"
            ], 
            [
                "1/392", 
                "279/1401692", 
                "4863795/834318728", 
                "-458250131/1024446655844", 
                "1/4", 
                0, 
                "1/2396", 
                "-3/890", 
                "-5839/2119872", 
                "-253129/80422008", 
                0, 
                0, 
                0, 
                "218733364675391/49537500424247764836", 
                "-30735222165220910487731/46064256963663123507324", 
                "1/4"
            ], 
            [
                "1/392", 
                "279/1401692", 
                "4863795/834318728", 
                "-458250131/1024446655844", 
                "1/4", 
                0, 
                "-3/2396", 
                "-3/890", 
                "-1353/706624", 
                "-99135/26807336", 
                0, 
                0, 
                0, 
                "16860913748851/5504166713805307204", 
                "25717522778828149515/15354752321221041169108", 
                "-3/4"
            ], 
            [
                "1/294", 
                "1465/350423", 
                "1554221/104289841", 
                "-27894830/256111663961", 
                "483889728526/156950483535697", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/465", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/465", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/465", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/155", 
                "151/142133", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/465", 
                "461/426399", 
                "139538/40358289", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "1/1845", 
                "1/922", 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/465", 
                "461/426399", 
                "139538/40358289", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "1/1845", 
                "-1/922", 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/465", 
                "-157/426399", 
                "906/791339", 
                "2661282/2372820377", 
                "1/3", 
                0, 
                0, 
                0, 
                "-1/1230", 
                "-1/1383", 
                "1/839478", 
                "1333/279824", 
                "18233698053317/36467525389014", 
                "1/3", 
                0, 
                0
            ], 
            [
                "2/465", 
                "461/426399", 
                "139538/40358289", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-2/1845", 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/465", 
                "-157/426399", 
                "906/791339", 
                "2661282/2372820377", 
                "1/3", 
                0, 
                0, 
                0, 
                "1/1230", 
                "-1/1383", 
                "2767/839478", 
                "-513/279824", 
                "-18233827335697/36467525389014", 
                "1/3", 
                0, 
                0
            ], 
            [
                "1/465", 
                "-157/426399", 
                "906/791339", 
                "2661282/2372820377", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "2/1383", 
                "-1384/419739", 
                "-205/69956", 
                "64641190/18233762694507", 
                "-2/3", 
                0, 
                0
            ], 
            [
                "1/155", 
                "928/142133", 
                "706093/40358289", 
                "32026310/2372820377", 
                "14086476522/2192421117167", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/465", 
                "-314/426399", 
                "135103/121074867", 
                "-147716/7118461131", 
                "-9565133716/6577263351501", 
                "23011974123466/3360938374953687", 
                "1/3", 
                0, 
                "-1/1845", 
                "4/1383", 
                "-1391/1678956", 
                "-307/419736", 
                "3262549747/6077920898169", 
                "3080558531501/2832154273632641", 
                "10535315076449436121/21070581084766736106", 
                "1/3"
            ], 
            [
                "2/465", 
                "-314/426399", 
                "135103/121074867", 
                "-147716/7118461131", 
                "-9565133716/6577263351501", 
                "23011974123466/3360938374953687", 
                "1/3", 
                0, 
                "1/369", 
                "-2/1383", 
                "1387/1678956", 
                "-155/209868", 
                "3326979452/6077920898169", 
                "-3053835084095/2832154273632641", 
                "-10535266008317299985/21070581084766736106", 
                "1/3"
            ], 
            [
                "2/465", 
                "-314/426399", 
                "135103/121074867", 
                "-147716/7118461131", 
                "-9565133716/6577263351501", 
                "23011974123466/3360938374953687", 
                "1/3", 
                0, 
                "-4/1845", 
                "-2/1383", 
                "1/419739", 
                "617/419736", 
                "-732169911/675324544241", 
                "-26723447406/2832154273632641", 
                "-24534066068068/10535290542383368053", 
                "-2/3"
            ], 
            [
                "3/310", 
                "307/142133", 
                "420598/40358289", 
                "66243722/11864101885", 
                "4641475626/2192421117167", 
                "51545422108325/2240625583302458", 
                "3140937061481603/1031560948259985552", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/628", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/628", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/628", 
                "-35/43262", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1278", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/628", 
                "-35/43262", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1278", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/157", 
                "-4/194679", 
                "-21907/13476009", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-157/194679", 
                "-35/26952018", 
                "-937/25384547762", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/213", 
                "633/814084", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/628", 
                "-733/129786", 
                "-65207/26952018", 
                "-718941/25384547762", 
                "-25432369491/5254587739022", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/639", 
                "641/814084", 
                "-400033/517710306", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-1/628", 
                "-733/129786", 
                "-65207/26952018", 
                "-718941/25384547762", 
                "-25432369491/5254587739022", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/639", 
                "-641/814084", 
                "400033/517710306", 
                "-1/2", 
                0, 
                0
            ], 
            [
                0, 
                "-157/194679", 
                "-35/26952018", 
                "-937/25384547762", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/213", 
                "-633/814084", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-2/157", 
                "-106/64893", 
                "-7314/4492003", 
                "5471499/1813181983", 
                "-12713038730/7881881608533", 
                "-30525593805/486189873596471", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-628/194679", 
                "-21701/13476009", 
                "40292837/25384547762", 
                "-44463934217/7881881608533", 
                "-4424326227611/4861898735964710", 
                "-35268023428921/921644652970998050", 
                "1/2", 
                0, 
                0, 
                "-1/426", 
                "-2553/814084", 
                "-393047/517710306", 
                "258261052/164888310025", 
                "1/2", 
                0
            ], 
            [
                0, 
                "-628/194679", 
                "-21701/13476009", 
                "40292837/25384547762", 
                "-44463934217/7881881608533", 
                "-4424326227611/4861898735964710", 
                "-35268023428921/921644652970998050", 
                "1/2", 
                0, 
                0, 
                "1/426", 
                "2553/814084", 
                "393047/517710306", 
                "-258261052/164888310025", 
                "-1/2", 
                0
            ], 
            [
                "-1/628", 
                "-629/389358", 
                "-14467/8984006", 
                "-20538281/12692273881", 
                "-38117896961/15763763217066", 
                "-101911746571/1944759494385884", 
                "-15358716915397/460822326485499025", 
                "-120984740375533837/142367249371603992774", 
                "1/2", 
                0, 
                "-2/639", 
                "1/203521", 
                "-602921/258855153", 
                "513281923/329776620050", 
                "654697311311/210052253535356", 
                "1/2"
            ], 
            [
                "-1/628", 
                "-629/389358", 
                "-14467/8984006", 
                "-20538281/12692273881", 
                "-38117896961/15763763217066", 
                "-101911746571/1944759494385884", 
                "-15358716915397/460822326485499025", 
                "-120984740375533837/142367249371603992774", 
                "1/2", 
                0, 
                "2/639", 
                "-1/203521", 
                "602921/258855153", 
                "-513281923/329776620050", 
                "-654697311311/210052253535356", 
                "-1/2"
            ], 
            [
                0, 
                "314/194679", 
                "35/13476009", 
                "-121283144/12692273881", 
                "6822919/2627293869511", 
                "-779400629850/486189873596471", 
                "-7277344374498411/460822326485499025", 
                "-915277375380729737/284734498743207985548", 
                "-2142824246718979836974/442736715741996980777939", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/624", 
                "1/311", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/624", 
                "1/311", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/624", 
                "1/311", 
                "-97969/120704690", 
                "1/618", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/321", 
                "1/2", 
                0, 
                0
            ], 
            [
                "1/624", 
                "1/311", 
                "-97969/120704690", 
                "1/618", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/321", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-1/104", 
                "6/311", 
                "18471/12070469", 
                0, 
                "55435182465/11375422963013", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/312", 
                "1/311", 
                "96097/60352345", 
                0, 
                "-18679050309/11375422963013", 
                "5542433791554/1767965140739807", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/624", 
                "1/311", 
                "-58531/24140938", 
                "-1/618", 
                "-37508785385/22750845926026", 
                "22366543343593/7071860562959228", 
                "871341407768997/548046745696637630", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/642", 
                "-320/104963", 
                "1/2", 
                0
            ], 
            [
                "-1/624", 
                "1/311", 
                "-58531/24140938", 
                "-1/618", 
                "-37508785385/22750845926026", 
                "22366543343593/7071860562959228", 
                "871341407768997/548046745696637630", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/642", 
                "320/104963", 
                "-1/2", 
                0
            ], 
            [
                "1/156", 
                "-5/311", 
                "100774/60352345", 
                "2/309", 
                "74986331797/11375422963013", 
                "11912965262120/1767965140739807", 
                "714565633671907/109609349139327526", 
                "571972773449033260/340306266113137757617", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/311", 
                "-194688/60352345", 
                0, 
                "-18829542579/11375422963013", 
                "5623430197825/1767965140739807", 
                "-5320790505846617/1096093491393275260", 
                "-559533079625509843/340306266113137757617", 
                "3445188644577361643409/424479750480897552748894", 
                "1/2", 
                0, 
                0, 
                "-11/1284", 
                "631/209926", 
                "-413739/134556154", 
                "1/2"
            ], 
            [
                0, 
                "1/311", 
                "-194688/60352345", 
                0, 
                "-18829542579/11375422963013", 
                "5623430197825/1767965140739807", 
                "-5320790505846617/1096093491393275260", 
                "-559533079625509843/340306266113137757617", 
                "3445188644577361643409/424479750480897552748894", 
                "1/2", 
                0, 
                0, 
                "11/1284", 
                "-631/209926", 
                "413739/134556154", 
                "-1/2"
            ], 
            [
                "1/156", 
                "6/311", 
                "287974/60352345", 
                "1/309", 
                "73785874532/11375422963013", 
                "5003207855297/1767965140739807", 
                "527937616366074/54804674569663763", 
                "2183110940168324430/340306266113137757617", 
                "-7477179943741572840010/212239875240448776374447", 
                "44248885741444894897573/130490144291155401565454071", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/104", 
                "-9/311", 
                "200613/60352345", 
                "2/309", 
                "-55104700496/11375422963013", 
                "-27223005297151/1767965140739807", 
                "40145976049749/274023372848318815", 
                "57204705022196784/340306266113137757617", 
                "5357057258787534173182/212239875240448776374447", 
                "-219689222922262249859501/130490144291155401565454071", 
                "-2420942917073569511458246807/43111914387620577546540115717", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1188", 
                "1/4", 
                0, 
                0, 
                0, 
                "1243/2484", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1188", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1241/2484", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1188", 
                "1/4", 
                0, 
                0, 
                0, 
                "1/2484", 
                "-2/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1188", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1/828", 
                0, 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1188", 
                "-1187/1452920", 
                "1/4", 
                0, 
                0, 
                "1/1863", 
                "3/1864", 
                "620/771279", 
                "1749821/3500580", 
                "142569290752147/425661373669584", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1188", 
                "-1187/1452920", 
                "1/4", 
                0, 
                0, 
                "1/1863", 
                "-1/1864", 
                "620/771279", 
                "-1750759/3500580", 
                "142569290752147/425661373669584", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1782", 
                "74/108969", 
                "1277320/1333762659", 
                "1/6", 
                0, 
                "5/1242", 
                "1/466", 
                "-934/257093", 
                "-1/291715", 
                "-3255701/3733871698856", 
                "-150836401639/29720990711709434", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "5/1782", 
                "74/108969", 
                "1277320/1333762659", 
                "1/6", 
                0, 
                "-5/1242", 
                "-1/466", 
                "934/257093", 
                "1/291715", 
                "3255701/3733871698856", 
                "150836401639/29720990711709434", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/1188", 
                "-1187/1452920", 
                "1/4", 
                0, 
                0, 
                "-2/1863", 
                "1/1864", 
                "-1240/771279", 
                "21899/3500580", 
                "-283092082917437/425661373669584", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1188", 
                "-1187/1452920", 
                "1/4", 
                0, 
                0, 
                0, 
                "-3/1864", 
                0, 
                "-6987/1166860", 
                "-682166195619/141887124556528", 
                "-3/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/396", 
                "741/726460", 
                "42874/26152209", 
                "8323017199/686378764567", 
                "1/4", 
                "-1/7452", 
                "1/5592", 
                "6211/3085116", 
                "-1/3500580", 
                "-1689183077/425661373669584", 
                "-70390482265/178325944270256604", 
                "178704539376953459/47846592647866263236", 
                "6103360149692193732949/12199866948666902486844", 
                "459779237193316846788382/1372348872206963562401985", 
                "1/4"
            ], 
            [
                "1/396", 
                "741/726460", 
                "42874/26152209", 
                "8323017199/686378764567", 
                "1/4", 
                "-1/7452", 
                "13/5592", 
                "-1241/3085116", 
                "-13/3500580", 
                "468836059/425661373669584", 
                "-983077168969/178325944270256604", 
                "-178634363594998857/47846592647866263236", 
                "-6096506798974708753895/12199866948666902486844", 
                "459779237193316846788382/1372348872206963562401985", 
                "1/4"
            ], 
            [
                "1/396", 
                "741/726460", 
                "42874/26152209", 
                "8323017199/686378764567", 
                "1/4", 
                "11/7452", 
                "-5/5592", 
                "-4979/3085116", 
                "1/700116", 
                "126787015/425661373669584", 
                "377175470123/178325944270256604", 
                "-178946929420314971/47846592647866263236", 
                "85916138326739861323/12199866948666902486844", 
                "-912569635013646715613603/1372348872206963562401985", 
                "1/4"
            ], 
            [
                "1/396", 
                "741/726460", 
                "42874/26152209", 
                "8323017199/686378764567", 
                "1/4", 
                "-1/828", 
                "-3/1864", 
                "3/1028372", 
                "3/1166860", 
                "364520001/141887124556528", 
                "225430727037/59441981423418868", 
                "178876753638360369/47846592647866263236", 
                "-10307721004913871153/1355540772074100276316", 
                "-2329613124328992654387/457449624068987854133995", 
                "-3/4"
            ], 
            [
                "-5/891", 
                "-148/108969", 
                "-2554640/1333762659", 
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/604", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/604", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4/453", 
                "4220/558093", 
                "2/927", 
                "2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1208", 
                "-907/744124", 
                "-1/1236", 
                "231503135/111486251884", 
                "1/4", 
                0, 
                0, 
                0, 
                "-11/3774", 
                "-5/7512", 
                "73773/147508", 
                "159797224213/484683926916", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1/1208", 
                "-907/744124", 
                "-1/1236", 
                "231503135/111486251884", 
                "1/4", 
                0, 
                0, 
                0, 
                "-11/3774", 
                "7/7512", 
                "-73735/147508", 
                "159797224213/484683926916", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1/1208", 
                "-907/744124", 
                "-1/1236", 
                "231503135/111486251884", 
                "1/4", 
                0, 
                0, 
                0, 
                "13/3774", 
                "-11/7512", 
                "-17323/1622588", 
                "-324886702703/484683926916", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1/1208", 
                "-907/744124", 
                "-1/1236", 
                "231503135/111486251884", 
                "1/4", 
                0, 
                0, 
                0, 
                "3/1258", 
                "3/2504", 
                "16905/1622588", 
                "1764084759/161561308972", 
                "-3/4", 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "1/618", 
                "-186031/27871562971", 
                "27917037188/17014782626269", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/302", 
                "152/186031", 
                "-1/1236", 
                "920789731/55743125942", 
                "-7837170615/17014782626269", 
                "102210197726617/20213227929809774", 
                "1/2", 
                0, 
                0, 
                "-3/1252", 
                "1249/811294", 
                "-129714896/121170981729", 
                "4771098245/2027909672576", 
                "1/2", 
                0
            ], 
            [
                "1/302", 
                "152/186031", 
                "-1/1236", 
                "920789731/55743125942", 
                "-7837170615/17014782626269", 
                "102210197726617/20213227929809774", 
                "1/2", 
                0, 
                0, 
                "3/1252", 
                "-1249/811294", 
                "129714896/121170981729", 
                "-4771098245/2027909672576", 
                "-1/2", 
                0
            ], 
            [
                "2/453", 
                "-2110/558093", 
                "-1/927", 
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                "-15/1258", 
                0, 
                0, 
                "242982553/121170981729", 
                "39583885319/34474464433792", 
                "-1623355291/3753465234524254", 
                "1/2"
            ], 
            [
                "2/453", 
                "-2110/558093", 
                "-1/927", 
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                "15/1258", 
                0, 
                0, 
                "-242982553/121170981729", 
                "-39583885319/34474464433792", 
                "1623355291/3753465234524254", 
                "-1/2"
            ], 
            [
                "1/302", 
                "1/186031", 
                "1/618", 
                "-114393976/27871562971", 
                "321818519/17014782626269", 
                "-68115935902237/10106613964904887", 
                "2731310171151229/1491794043528725398", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/102", 
                "1/4", 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/102", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/102", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/102", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/612", 
                "148/60615", 
                "1/6", 
                0, 
                0, 
                "4/8985", 
                "59/13470", 
                "89/23940", 
                "1179973093/2359937220", 
                "45927374191442/137781351607755", 
                "161182626941004421/644753687365949100", 
                "7865348844294753697/39327043623196413510", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "5/612", 
                "148/60615", 
                "1/6", 
                0, 
                0, 
                "34/8985", 
                "-31/13470", 
                "89/23940", 
                "-1179964127/2359937220", 
                "45927374191442/137781351607755", 
                "161182626941004421/644753687365949100", 
                "7865348844294753697/39327043623196413510", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "5/612", 
                "148/60615", 
                "1/6", 
                0, 
                0, 
                "34/8985", 
                "22/6735", 
                "-13/3420", 
                "-4501/1179968610", 
                "-91853977416313/137781351607755", 
                "161182626941004421/644753687365949100", 
                "7865348844294753697/39327043623196413510", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "5/612", 
                "148/60615", 
                "1/6", 
                0, 
                0, 
                "-12/2995", 
                "-6/2245", 
                "89/23940", 
                "3/393322870", 
                "-5597011313/137781351607755", 
                "-483571060424944679/644753687365949100", 
                "7865348844294753697/39327043623196413510", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "5/612", 
                "148/60615", 
                "1/6", 
                0, 
                0, 
                "-12/2995", 
                "13/4490", 
                "-1/315", 
                "-44913/1573291480", 
                "5280921959/275562703215510", 
                "5837331122483/322376843682974550", 
                "-31461694778901659813/39327043623196413510", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "5/612", 
                "148/60615", 
                "1/6", 
                0, 
                0, 
                0, 
                "-5/898", 
                "-5/1197", 
                "8985/314658296", 
                "874233505/55112540643102", 
                "230098793729/12895073747318982", 
                "59880344529005/7865408724639282702", 
                "-5/6", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "17/80820", 
                "-101173/70919939", 
                "1/4", 
                0, 
                0, 
                0, 
                "-5/684", 
                0, 
                "503571270461/27556270321551", 
                "-85677430157149/12895073747318982", 
                "775609499135052145/47192452347835696212", 
                "80197365151227118933/5521043888612824031640", 
                "4696189279449411765995497/9392289764602391072989572", 
                "1331381755185214213694058347/3994281648425241480591485952", 
                "1/4"
            ], 
            [
                0, 
                "17/80820", 
                "-101173/70919939", 
                "1/4", 
                0, 
                0, 
                "-3/449", 
                "13/4788", 
                "2156999/157329148", 
                "-252030944332/27556270321551", 
                "179653065817277/12895073747318982", 
                "-517389764161424915/47192452347835696212", 
                "16039851564388872389/1104208777722564806328", 
                "-4696100485152979306994075/9392289764602391072989572", 
                "1331381755185214213694058347/3994281648425241480591485952", 
                "1/4"
            ], 
            [
                0, 
                "17/80820", 
                "-101173/70919939", 
                "1/4", 
                0, 
                "-3/599", 
                "3/898", 
                "13/4788", 
                "-4313995/314658296", 
                "-503420889977/55112540643102", 
                "449131707628817/32237684368297455", 
                "517505065950170071/47192452347835696212", 
                "-77589383414455705517/5521043888612824031640", 
                "44103940937925176107/9392289764602391072989572", 
                "-2662899893240027266897427605/3994281648425241480591485952", 
                "1/4"
            ], 
            [
                0, 
                "17/80820", 
                "-101173/70919939", 
                "1/4", 
                0, 
                "3/599", 
                "3/898", 
                "1/532", 
                "-3/314658296", 
                "113412573/18370846881034", 
                "-228023598926379/10745894789432485", 
                "-28730548182362863/1747868605475396156", 
                "-3066934798470954643/204483106985660149320", 
                "-44299412456794725843/3130763254867463690996524", 
                "45460956532946503103637/1331427216141747160197161984", 
                "-3/4"
            ], 
            [
                "1/306", 
                "49/60615", 
                "113581/212759817", 
                "965483/16795687986", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/k2k2k1.sage <==
from flagmatic.all import *

# need to work in complements so we can blowup B into extremal construction
# otherwise would be expansion, not blowup

p = GraphProblem(6, density="5:1213242534354151")
p.set_extremal_construction(GraphBlowupConstruction("3:121323"))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability("2:12")
p.verify_perfect_stability()

==> anc/k2k2k1.txt <==
sage: from flagmatic.all import *
sage: p = GraphProblem(6, density="5:1213242534354151")
Generating graphs...
Generated 156 graphs.
Generating types and flags...
Generated 1 types of order 0, with [4] flags of order 3.
Generated 2 types of order 2, with [20, 20] flags of order 4.
Generated 11 types of order 4, with [16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16] flags of order 5.
Computing products..............
sage: p.set_extremal_construction(GraphBlowupConstruction("3:121323"))
Determining which graphs appear in construction...
Density of construction is 10/27.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 1 zero eigenvectors for type 3.
Found 0 zero eigenvectors for type 4.
Found 0 zero eigenvectors for type 5.
Found 1 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 0 zero eigenvectors for type 8.
Found 0 zero eigenvectors for type 9.
Found 0 zero eigenvectors for type 10.
Found 1 zero eigenvectors for type 11.
Found 1 zero eigenvectors for type 12.
Found 0 zero eigenvectors for type 13.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.37037037.
Checking numerical bound...
Bound of 10/27 appears to have been met.
The following 7 graphs appear to be sharp:
0.370370369173 : graph 0 (6:)
0.370370370338 : graph 5 (6:1213141516)
0.370370370401 : graph 34 (6:1213141526364656)
0.370370370401 : graph 35 (6:121314151623242526)
0.370370370380 : graph 114 (6:121314252635364546)
0.370370370433 : graph 116 (6:1213141516232425364656)
0.370370370401 : graph 152 (6:121314152324263536454656)
sage: p.make_exact()
Type 0 (4 flags) blocks: [4] 
Type 1 (20 flags) blocks: [14, 6] 
Type 2 (20 flags) blocks: [14, 6] 
Type 3 (16 flags) blocks: [5, 11] 
Type 4 (16 flags) blocks: [9, 7] 
Type 5 (16 flags) blocks: [12, 4] 
Type 6 (16 flags) blocks: [8, 8] 
Type 7 (16 flags) blocks: [6, 10] 
Type 8 (16 flags) blocks: [8, 8] 
Type 9 (16 flags) blocks: [10, 6] 
Type 10 (16 flags) blocks: [12, 4] 
Type 11 (16 flags) blocks: [6, 10] 
Type 12 (16 flags) blocks: [9, 7] 
Type 13 (16 flags) blocks: [5, 11] 
Creating bases..............
Transforming matrices..............
Rounding matrices..............
Constructing R matrix..............
Constructing DR matrix......~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 6.
All eigenvalues appear to be positive.
Bound of 10/27 attained by:
10/27 : graph 0 (6:)
10/27 : graph 5 (6:1213141516)
10/27 : graph 34 (6:1213141526364656)
10/27 : graph 35 (6:121314151623242526)
10/27 : graph 114 (6:121314252635364546)
10/27 : graph 116 (6:1213141516232425364656)
10/27 : graph 152 (6:121314152324263536454656)
Diagonalizing..............
Verifying..............
sage: p.verify_robust_stability("2:12")
Verifying robust stability...
You selected the following type: 2:12 and F graph was taken from extremal construction: 3:121323 

The problem is exact with a sharp bound of 10/27.

Every sharp graph is embeddable into a blowup of 3:121323 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
2:12 is uniquely embeddable into 3:121323 and different vertices of 3:121323 attach differently to 2:12.

Forbidding 2:12 as an induced subgraph.
Generating graphs...
Generated 1 graphs.
Generating types and flags...
Generated 1 types of order 0, with [1] flags of order 3.
Generated 1 types of order 2, with [1] flags of order 4.
Generated 1 types of order 4, with [1] flags of order 5.
Computing products...
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 3.5324362e-14.
Checking numerical bound...
No target bound to meet.
Rounding matrices...
Bound is 0 (0.0000000000).
Forbidding 2:12 yields a bound of 0 which is strictly less than 10/27.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Written certificate.
Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability...
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (20, 20) and rank 19.

[OK] PERFECT STABILITY


==> anc/k2k2k1_stab.js <==
{
    "admissible_graphs": [
        "6:"
    ], 
    "description": "2-graph; maximize 5:1213141523243545 density; forbid induced 2:12", 
    "number_of_admissible_graphs": 1, 
    "bound": 0, 
    "types": [
        "0:", 
        "2:", 
        "4:"
    ], 
    "number_of_types": 3, 
    "admissible_graph_densities": [
        0
    ], 
    "numbers_of_flags": [
        1, 
        1, 
        1
    ], 
    "flags": [
        [
            "3:"
        ], 
        [
            "4:(2)"
        ], 
        [
            "5:(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                1
            ]
        ], 
        [
            [
                1
            ]
        ], 
        [
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                0
            ]
        ], 
        [
            [
                0
            ]
        ], 
        [
            [
                0
            ]
        ]
    ]
}

==> anc/k3k2.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:1234", 
        "6:121323", 
        "6:121324", 
        "6:121345", 
        "6:12131423", 
        "6:12131425", 
        "6:12131456", 
        "6:1213141523", 
        "6:1213141526", 
        "6:121314151623", 
        "6:12132434", 
        "6:12132435", 
        "6:12134546", 
        "6:1213142324", 
        "6:1213142325", 
        "6:1213142526", 
        "6:1213142535", 
        "6:1213142556", 
        "6:121314152324", 
        "6:121314152326", 
        "6:121314152636", 
        "6:12131415162324", 
        "6:121314253545", 
        "6:121314253556", 
        "6:12131415232425", 
        "6:12131415232426", 
        "6:12131415263646", 
        "6:1213141516232425", 
        "6:1213141526364656", 
        "6:121314151623242526", 
        "6:123456", 
        "6:12132345", 
        "6:12132456", 
        "6:1213142345", 
        "6:1213142356", 
        "6:1213142536", 
        "6:121314152345", 
        "6:121314152346", 
        "6:12131415162345", 
        "6:1213234546", 
        "6:121314232434", 
        "6:121314232435", 
        "6:121314234546", 
        "6:12131415232434", 
        "6:12131415232636", 
        "6:1213141516232434", 
        "6:1213243545", 
        "6:1213243546", 
        "6:121314232536", 
        "6:121314232545", 
        "6:121314232546", 
        "6:121314252635", 
        "6:121314253656", 
        "6:12131415232435", 
        "6:12131415232436", 
        "6:12131415232646", 
        "6:1213141516232435", 
        "6:1213243456", 
        "6:121314232456", 
        "6:121314253546", 
        "6:121314234556", 
        "6:12131415232456", 
        "6:12131415232645", 
        "6:12131415234656", 
        "6:1213141516232456", 
        "6:12131423243545", 
        "6:12131423243546", 
        "6:12131423254546", 
        "6:1213141523242534", 
        "6:1213141523242634", 
        "6:1213141523242635", 
        "6:1213141523263646", 
        "6:121314151623242534", 
        "6:12131425263536", 
        "6:12131425354656", 
        "6:1213141523242536", 
        "6:1213141523242656", 
        "6:1213141523264656", 
        "6:121314151623242536", 
        "6:121314152326364656", 
        "6:12131415162324252634", 
        "6:12131423253645", 
        "6:1213141523243545", 
        "6:1213141523243646", 
        "6:121314151623243545", 
        "6:121324354656", 
        "6:12131423243556", 
        "6:12131425263546", 
        "6:12131423254656", 
        "6:1213141523243546", 
        "6:1213141523243656", 
        "6:1213141523264546", 
        "6:121314151623243546", 
        "6:1213142324354556", 
        "6:121314152324253435", 
        "6:121314152324253436", 
        "6:121314152324263545", 
        "6:12131415162324253435", 
        "6:1213142325364546", 
        "6:121314152324263536", 
        "6:121314152324263556", 
        "6:12131415162324253436", 
        "6:1213142526353645", 
        "6:121314152324253646", 
        "6:121314152324364656", 
        "6:12131415162324253646", 
        "6:12131415232426354556", 
        "6:1213141516232425263435", 
        "6:121314252635364546", 
        "6:12131415232425364656", 
        "6:1213141516232425364656", 
        "6:121314151623242526343536", 
        "6:121323454656", 
        "6:12131423243456", 
        "6:12131423454656", 
        "6:1213141523243456", 
        "6:1213141523263645", 
        "6:121314151623243456", 
        "6:1213142324354656", 
        "6:1213142325454656", 
        "6:121314152324253456", 
        "6:121314152324263456", 
        "6:121314152324263546", 
        "6:121314152326364546", 
        "6:12131415162324253456", 
        "6:12131415232636454656", 
        "6:1213141516232425263456", 
        "6:12131415232425343545", 
        "6:12131415232425343546", 
        "6:1213141516232425343545", 
        "6:121314152324354656", 
        "6:12131415232425343646", 
        "6:12131415232425343656", 
        "6:12131415232426353645", 
        "6:1213141516232425343546", 
        "6:1213141523242534354656", 
        "6:121314151623242526343545", 
        "6:12131415162324354656", 
        "6:121314232536454656", 
        "6:12131415232426354656", 
        "6:1213141516232425343656", 
        "6:1213141523242635364546", 
        "6:121314151623242526343546", 
        "6:1213141523242534364656", 
        "6:121314151623242534354656", 
        "6:12131415162324252634353645", 
        "6:121314152324263536454656", 
        "6:12131415162324252634354656", 
        "6:1213141516232425263435364546", 
        "6:121314151623242526343536454656"
    ], 
    "description": "2-graph; maximize 5:121314253545 density", 
    "number_of_admissible_graphs": 156, 
    "bound": "5/8", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:121323", 
        "4:121324", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324", 
        "4:121314232434"
    ], 
    "number_of_types": 14, 
    "admissible_graph_densities": [
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        "2/3", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        "1/3", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/3", 
        0, 
        "1/6", 
        0, 
        "1/6", 
        0, 
        1, 
        "1/3", 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        4, 
        20, 
        20, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213", 
            "3:121323"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:1324(2)", 
            "4:131423(2)", 
            "4:131434(2)", 
            "4:132434(2)", 
            "4:13142334(2)", 
            "4:2324(2)", 
            "4:132324(2)", 
            "4:232434(2)", 
            "4:13232434(2)", 
            "4:13142324(2)", 
            "4:1314232434(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:1234(2)", 
            "4:121323(2)", 
            "4:121334(2)", 
            "4:122334(2)", 
            "4:12132334(2)", 
            "4:121314(2)", 
            "4:121324(2)", 
            "4:12131423(2)", 
            "4:12131434(2)", 
            "4:12132434(2)", 
            "4:1213142334(2)", 
            "4:122324(2)", 
            "4:12132324(2)", 
            "4:12232434(2)", 
            "4:1213232434(2)", 
            "4:1213142324(2)", 
            "4:121314232434(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:121525(4)", 
            "5:121535(4)", 
            "5:121545(4)", 
            "5:122535(4)", 
            "5:122545(4)", 
            "5:123545(4)", 
            "5:12152535(4)", 
            "5:12152545(4)", 
            "5:12153545(4)", 
            "5:12253545(4)", 
            "5:1215253545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121325(4)", 
            "5:121335(4)", 
            "5:121345(4)", 
            "5:12131525(4)", 
            "5:12131535(4)", 
            "5:12131545(4)", 
            "5:12132535(4)", 
            "5:12132545(4)", 
            "5:12133545(4)", 
            "5:1213152535(4)", 
            "5:1213152545(4)", 
            "5:1213153545(4)", 
            "5:1213253545(4)", 
            "5:121315253545(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:12131425(4)", 
            "5:12131435(4)", 
            "5:12131445(4)", 
            "5:1213141525(4)", 
            "5:1213141535(4)", 
            "5:1213141545(4)", 
            "5:1213142535(4)", 
            "5:1213142545(4)", 
            "5:1213143545(4)", 
            "5:121314152535(4)", 
            "5:121314152545(4)", 
            "5:121314153545(4)", 
            "5:121314253545(4)", 
            "5:12131415253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)", 
            "5:12152534(4)", 
            "5:12153435(4)", 
            "5:12153445(4)", 
            "5:12253435(4)", 
            "5:12253445(4)", 
            "5:12343545(4)", 
            "5:1215253435(4)", 
            "5:1215253445(4)", 
            "5:1215343545(4)", 
            "5:1225343545(4)", 
            "5:121525343545(4)"
        ], 
        [
            "5:121323(4)", 
            "5:12131523(4)", 
            "5:12132325(4)", 
            "5:12132335(4)", 
            "5:12132345(4)", 
            "5:1213152325(4)", 
            "5:1213152335(4)", 
            "5:1213152345(4)", 
            "5:1213232535(4)", 
            "5:1213232545(4)", 
            "5:1213233545(4)", 
            "5:121315232535(4)", 
            "5:121315232545(4)", 
            "5:121315233545(4)", 
            "5:121323253545(4)", 
            "5:12131523253545(4)"
        ], 
        [
            "5:121324(4)", 
            "5:12131524(4)", 
            "5:12132425(4)", 
            "5:12132435(4)", 
            "5:12132445(4)", 
            "5:1213152425(4)", 
            "5:1213152435(4)", 
            "5:1213152445(4)", 
            "5:1213242535(4)", 
            "5:1213242545(4)", 
            "5:1213243545(4)", 
            "5:121315242535(4)", 
            "5:121315242545(4)", 
            "5:121315243545(4)", 
            "5:121324253545(4)", 
            "5:12131524253545(4)"
        ], 
        [
            "5:12131423(4)", 
            "5:1213141523(4)", 
            "5:1213142325(4)", 
            "5:1213142335(4)", 
            "5:1213142345(4)", 
            "5:121314152325(4)", 
            "5:121314152335(4)", 
            "5:121314152345(4)", 
            "5:121314232535(4)", 
            "5:121314232545(4)", 
            "5:121314233545(4)", 
            "5:12131415232535(4)", 
            "5:12131415232545(4)", 
            "5:12131415233545(4)", 
            "5:12131423253545(4)", 
            "5:1213141523253545(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:1213152434(4)", 
            "5:1213242534(4)", 
            "5:1213243435(4)", 
            "5:1213243445(4)", 
            "5:121315242534(4)", 
            "5:121315243435(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)", 
            "5:121324253445(4)", 
            "5:121324343545(4)", 
            "5:12131524253435(4)", 
            "5:12131524253445(4)", 
            "5:12131524343545(4)", 
            "5:12132425343545(4)", 
            "5:1213152425343545(4)"
        ], 
        [
            "5:1213142324(4)", 
            "5:121314152324(4)", 
            "5:121314232425(4)", 
            "5:121314232435(4)", 
            "5:121314232445(4)", 
            "5:12131415232425(4)", 
            "5:12131415232435(4)", 
            "5:12131415232445(4)", 
            "5:12131423242535(4)", 
            "5:12131423242545(4)", 
            "5:12131423243545(4)", 
            "5:1213141523242535(4)", 
            "5:1213141523242545(4)", 
            "5:1213141523243545(4)", 
            "5:1213142324253545(4)", 
            "5:121314152324253545(4)"
        ], 
        [
            "5:121314232434(4)", 
            "5:12131415232434(4)", 
            "5:12131423242534(4)", 
            "5:12131423243435(4)", 
            "5:12131423243445(4)", 
            "5:1213141523242534(4)", 
            "5:1213141523243435(4)", 
            "5:1213141523243445(4)", 
            "5:1213142324253435(4)", 
            "5:1213142324253445(4)", 
            "5:1213142324343545(4)", 
            "5:121314152324253435(4)", 
            "5:121314152324253445(4)", 
            "5:121314152324343545(4)", 
            "5:121314232425343545(4)", 
            "5:12131415232425343545(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "154025/746496", 
                0, 
                0
            ], 
            [
                "31311639/157721600", 
                0
            ], 
            [
                "258771147/1781284352"
            ]
        ], 
        [
            [
                "14453/9216", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12095865/14799872", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61135567/137624064", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11451292103/24285576960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1350129970678641/1360230281162752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "204361327577347427/230422181662488064", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "305699927099846178877/313898999158805647872", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "901059471119332165181291/2504293802801939897360384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "231748695259159596420819739/230671224606549034286410496", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "816727116532366480019338629665/949242655781517706939677650944", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "199852706216903165623647634283957/418164283664571637769901378388480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35667758281549009531822838275564989/37208940212019789381566395910322176", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20243663926709929834329062725701436409/44640181031485338151828050037329337344", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1011/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "320317/345088", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "329388713/328004608", 
                0, 
                0, 
                0
            ], 
            [
                "62247925291/63242632896", 
                0, 
                0
            ], 
            [
                "256300269892789/254967501991936", 
                0
            ], 
            [
                "629324006955827/676421330851072"
            ]
        ], 
        [
            [
                "439/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "433611/449536", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22111461/49335296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "918395555/2515792896", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4214262692303/4231966717440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3940517953396945/8630809993836544", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27312193233437929543/18157906729253122560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27224407966130988677999/55935371742080879704064", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28065402588221629900533265/27877793757318132406270976", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27814204666166439677939375751/28738972250338949018146063360", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11929363715363541817926792980839/14240872789077217115104960384512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5464949371298848947213991425421933/12215668444532266821557036012379136", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35143278497051986687904181604207349/228412577804490666201923559984982016", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "991/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "499919/507392", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "65207805/8603648", 
                0, 
                0, 
                0
            ], 
            [
                "7286760792287/7945962286080", 
                0, 
                0
            ], 
            [
                "918871095681487/932705381412736", 
                0
            ], 
            [
                "794678194761172695/940924001977842688"
            ]
        ], 
        [
            [
                "3017/4608", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2869131/1544704", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8351574071/2937990144", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16246729465557/8552011848704", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "475/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "633/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "697047/729088", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "464621/648192", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "289100331029/451983308800", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2024957373125733283/3382834670252424192", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18156551329714697561143/31621734338731450947328", 
                0, 
                0, 
                0
            ], 
            [
                "8777972259793698421876199/9296154280813925151305216", 
                0, 
                0
            ], 
            [
                "50908479871140744821572225619/71909148752229977472009822208", 
                0
            ], 
            [
                "8208268785245005840722109636841/13032570847012030674322489758464"
            ]
        ], 
        [
            [
                "251/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "971/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "466468737/499140608", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "115372643615/238831993344", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "92849392188245/47256634824704", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5789133319331823/11884722200095360", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9773397737392991173/9880120864992977920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "237120279500803058478659/240191022794170151067648", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "116420648240495347153733913/242811166208822331882146816", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "129/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1091/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "281203/279296", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6783801/8998496", 
                0, 
                0, 
                0
            ], 
            [
                "596494761605/889166364672", 
                0, 
                0
            ], 
            [
                "122154885034037/122162127176704", 
                0
            ], 
            [
                "1050575/1056768"
            ]
        ], 
        [
            [
                "253/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "256011/518144", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "259073/261632", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "32822414905/66455333376", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "66365182976947/67220305725440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8444662984775143/16989486842098432", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16804487077893517441/34589339585638985728", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17005626566757064930395/17207794767762961859584", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17204213350774989043707373/34827523208718468977448960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17495694160137257251986622197/17617114471193588780756349952", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4408871850008397424225163717419/8957795409990275713017150564864", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "558810299770441037529529114708457/1128671193602149740601641911659264", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1035/1024", 
                0, 
                0, 
                0
            ], 
            [
                "515/512", 
                0, 
                0
            ], 
            [
                "220883491/218327040", 
                0
            ], 
            [
                "1139701170079/1130923473920"
            ]
        ], 
        [
            [
                "487/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "306273/249344", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "927983327/627247104", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "340999783753/237563731712", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2063551252790817/1396735114252288", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3121956848287737323/2113076482857796608", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1473411120623281844183/3196883812646643018752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1015/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "761/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1010931/1039360", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "568463/779264", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "194426057440533/196156371303424", 
                0, 
                0, 
                0
            ], 
            [
                "24658978182046545/33182047136517632", 
                0, 
                0
            ], 
            [
                "45007008735204408077/45451428585148191744", 
                0
            ], 
            [
                "342049845461174530862397/460871769448493138708480"
            ]
        ], 
        [
            [
                "119/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1945/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "803592351/948039680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "806391466643/411439283712", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3243194391466609/1651489723684864", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1598814842382196155/3321031056861807616", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "503/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "741/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "41057/63232", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "505968943/504508416", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1021/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "393583/522752", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1049975/1574332", 
                0, 
                0, 
                0
            ], 
            [
                "274437614137/275244646400", 
                0, 
                0
            ], 
            [
                "193266692619/259056098816", 
                0
            ], 
            [
                "36065628951772752031557919/54312601614855483345718272"
            ]
        ], 
        [
            [
                "477/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "180425/122112", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "40953449/92377600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30365934083/20968165888", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "91945321660699/62189433001984", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "175471378920820353/376608037522223104", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "88723082015812534183/59894230671640013824", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "129845631009560880744485/272557307952576105010176", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "507/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "761/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "771652225/790173696", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "578738407751/790171878400", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10530796429677/10582645170304", 
                0, 
                0, 
                0
            ], 
            [
                "14079460032222425/18871187201981184", 
                0, 
                0
            ], 
            [
                "57217679633083250421/57669468291983052800", 
                0
            ], 
            [
                "348790799175365761595687/468727231554217987448832"
            ]
        ], 
        [
            [
                "255/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "517139/522240", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18690663/18912512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "266892378589/535898689536", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "67389201740375/68324448918784", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "270315217081632199/276026170328576000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "138115081136170945385/276802782291591371776", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17503996772001316919563/17678730385429881009280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "141980828977761197774897279/143392741556234788205060096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1131241020792496306503946625/2271693263644179164398356464", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1029/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "532507/526848", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1098011853/1090574336", 
                0, 
                0, 
                0
            ], 
            [
                "63134141119/62464674304", 
                0, 
                0
            ], 
            [
                "18579162402379/18471245858816", 
                0
            ], 
            [
                "33488814238446991/33293859025063168"
            ]
        ], 
        [
            [
                "509/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7969/16288", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16208883/16320512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2050419715/4149474048", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "33167037822973/33594076610560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16748702223642811/33963046730724352", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8524924705490883655/17150671077010238464", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "34575844967123936063971/34918091593690659450880", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8693452748621719497844777/17702832623167455264753152", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17629426051839384769100143061/17804191229177281531586103296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "545939048882543171638544700885/1128283267317720625222409155904", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30610434356163807810582695992469/62115731783969356417541085967360", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1031/1024", 
                0, 
                0, 
                0
            ], 
            [
                "1062957/1055744", 
                0, 
                0
            ], 
            [
                "1065021/1057792", 
                0
            ], 
            [
                "7723170643/7634070528"
            ]
        ], 
        [
            [
                "61/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "982343/499712", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1975466129/1005919232", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "961526193413/505719329024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1861479357360139/3938411288219648", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "509/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "777751/1042432", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "528092165/796417024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "134795352311/135191594240", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "415160705988611/552121763065856", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "141562259859630993/212562281466168832", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "41043029409144469223/36239938524065534208", 
                0, 
                0, 
                0
            ], 
            [
                "161688953613861740981877/168112248459855745937408", 
                0, 
                0
            ], 
            [
                "5011994082440397350663635/6898728687524767615226752", 
                0
            ], 
            [
                "19813666410412462209358977187/30793691642513801322477373440"
            ]
        ], 
        [
            [
                "501/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1013/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "253/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "33441302309/65741203968", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "134560921834937/68487787128832", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "33165814997920965/68895191979487744", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "258659599725349984663/271694356462968545280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13133358197777984587827/13940391058882020226048", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31515825189716059387559687/63880654273992117035190528", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1021/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "511/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1035/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45145327/60116480", 
                0, 
                0, 
                0
            ], 
            [
                "186075010193/277372889088", 
                0, 
                0
            ], 
            [
                "262653/261632", 
                0
            ], 
            [
                "597855270206095/571622431312896"
            ]
        ], 
        [
            [
                "449/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "440437/229888", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1287775799/451007488", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4866699794921/2637364836352", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "807746444139327/4983500589999104", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "491/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "737/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "655/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "723733/754688", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "737/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "475476789/741103616", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "105810390455097155/176188540381868544", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "124850987437214375327/216699679652038973440", 
                0, 
                0, 
                0
            ], 
            [
                "77269284822045707099412537/83740054293888425819325440", 
                0, 
                0
            ], 
            [
                "9129203514212800468395728885/13187291276295800678299739648", 
                0
            ], 
            [
                "5750675040830707499603385954267/9348304398553907679637226378240"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "9/10", 
                0, 
                0
            ], 
            [
                "-20412/154025", 
                1, 
                0
            ], 
            [
                "-3/10", 
                0, 
                0
            ], 
            [
                "-4374/154025", 
                "-194849/10437213", 
                1
            ]
        ], 
        [
            [
                "10205/28906", 
                "-481148/36287595", 
                "-3473228/550220103", 
                "352048733/68707752618", 
                "-1265010924290/450043323559547", 
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-54/14453", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-54/14453", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-99/14453", 
                "5702/806391", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "171/14453", 
                "276659/12095865", 
                "208477/6324369", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "333/28906", 
                "233246/12095865", 
                "4445317/366813402", 
                "2320464691/91610336824", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-13/674", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "333/28906", 
                "233246/12095865", 
                "4445317/366813402", 
                "2320464691/91610336824", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "13/674", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2124/14453", 
                "481148/36287595", 
                "3473228/550220103", 
                "-352048733/68707752618", 
                "1265010924290/450043323559547", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-144/14453", 
                "113896/12095865", 
                "6990895/733626804", 
                "923263931/91610336824", 
                "24476560008053/2700259941357282", 
                "4640480217394907/817445310309389708", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "7/674", 
                "-5119/640634", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-63/14453", 
                "14369/1343985", 
                "-1493331/61135567", 
                "-71676807/45805168412", 
                "-3044672295955/450043323559547", 
                "4494586077354141/408722655154694854", 
                "2366836348806430581/1222799708399384715508", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-54/14453", 
                "245269/8063910", 
                "1015759/122271134", 
                "1315235223/45805168412", 
                "27048640125493/1350129970678641", 
                "-3329171155021875/408722655154694854", 
                "10891084312295645131/611399854199692357754", 
                "9783421080306355334554/901059471119332165181291", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/1011", 
                "1024/320317", 
                "1290169/329388713", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-333/28906", 
                "-29128/1343985", 
                "-402783/122271134", 
                "491701239/45805168412", 
                "4383338300933/450043323559547", 
                "3062367358749173/817445310309389708", 
                "17605144268539978059/2445599416798769431016", 
                "-107115037084013335028659/1802118942238664330362582", 
                "19050089781096435608656455/1853989562073276771366557912", 
                "1/2", 
                0, 
                0, 
                0, 
                "-61/2022", 
                "14035/640634", 
                "2220637/658777426", 
                "4842057617/995966804656", 
                "1/2", 
                0
            ], 
            [
                "-18/14453", 
                "115552/4031955", 
                "512959/61135567", 
                "269163357/11451292103", 
                "36468003173176/1350129970678641", 
                "-45375060413075/204361327577347427", 
                "6567071674245077347/611399854199692357754", 
                "22042319644122424305338/901059471119332165181291", 
                "4084097268332525046780530/231748695259159596420819739", 
                "12779940824089182819672174116/816727116532366480019338629665", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-45/28906", 
                "317696/12095865", 
                "3489613/366813402", 
                "400431392/11451292103", 
                "11401508090172/450043323559547", 
                "1519591673185585/817445310309389708", 
                "35871408852396066303/2445599416798769431016", 
                "46532633819428244888649/1802118942238664330362582", 
                "62841143797304394969725511/1853989562073276771366557912", 
                "6025729141417637826879738173/326690846612946592007735451866", 
                "1778973562929592555851512465625/72673711351601151135871867012348", 
                "1/2", 
                0, 
                "-5/2022", 
                "3305/640634", 
                "2924588/329388713", 
                "5832225463/995966804656", 
                "69385842675/5284541647274", 
                "1/2"
            ], 
            [
                "-144/14453", 
                "113896/12095865", 
                "6990895/733626804", 
                "923263931/91610336824", 
                "24476560008053/2700259941357282", 
                "4640480217394907/817445310309389708", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-7/674", 
                "5119/640634", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-54/14453", 
                "245269/8063910", 
                "1015759/122271134", 
                "1315235223/45805168412", 
                "27048640125493/1350129970678641", 
                "-3329171155021875/408722655154694854", 
                "10891084312295645131/611399854199692357754", 
                "9783421080306355334554/901059471119332165181291", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/1011", 
                "-1024/320317", 
                "-1290169/329388713", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-333/28906", 
                "-29128/1343985", 
                "-402783/122271134", 
                "491701239/45805168412", 
                "4383338300933/450043323559547", 
                "3062367358749173/817445310309389708", 
                "17605144268539978059/2445599416798769431016", 
                "-107115037084013335028659/1802118942238664330362582", 
                "19050089781096435608656455/1853989562073276771366557912", 
                "1/2", 
                0, 
                0, 
                0, 
                "61/2022", 
                "-14035/640634", 
                "-2220637/658777426", 
                "-4842057617/995966804656", 
                "-1/2", 
                0
            ], 
            [
                "-45/28906", 
                "317696/12095865", 
                "3489613/366813402", 
                "400431392/11451292103", 
                "11401508090172/450043323559547", 
                "1519591673185585/817445310309389708", 
                "35871408852396066303/2445599416798769431016", 
                "46532633819428244888649/1802118942238664330362582", 
                "62841143797304394969725511/1853989562073276771366557912", 
                "6025729141417637826879738173/326690846612946592007735451866", 
                "1778973562929592555851512465625/72673711351601151135871867012348", 
                "1/2", 
                0, 
                "5/2022", 
                "-3305/640634", 
                "-2924588/329388713", 
                "-5832225463/995966804656", 
                "-69385842675/5284541647274", 
                "-1/2"
            ], 
            [
                "-18701/28906", 
                "-481148/36287595", 
                "-3473228/550220103", 
                "352048733/68707752618", 
                "-1265010924290/450043323559547", 
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/14453", 
                "144638/12095865", 
                "5215772/183406701", 
                "1059308857/22902584206", 
                "10820872511306/1350129970678641", 
                "-1982290032115141/204361327577347427", 
                "3731909955761624423/611399854199692357754", 
                "-1495488102268995079894/901059471119332165181291", 
                "18226417588025133702021891/926994781036638385683278956", 
                "7781083449453431925548169981/816727116532366480019338629665", 
                "2989521726835860694817833989977/199852706216903165623647634283957", 
                "219270263256579102809369815930150/11889252760516336510607612758521663", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/878", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/878", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/439", 
                "289/48179", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/439", 
                "3095/433611", 
                "-283874/2456829", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/878", 
                "5749/144537", 
                "183281/14740974", 
                "14336247/1836791110", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "9/1982", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/878", 
                "5749/144537", 
                "183281/14740974", 
                "14336247/1836791110", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-9/1982", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "9658/433611", 
                "330895/22111461", 
                "35959466/918395555", 
                "442636191419/25285576153818", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/1317", 
                "6230/433611", 
                "42212/22111461", 
                "-8945093/918395555", 
                "107700416069/12642788076909", 
                "277733697038642/35464661580572505", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "307/1982", 
                "643/16804", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "5/439", 
                "5396/144537", 
                "-52280/7370487", 
                "2591406/131199365", 
                "106785530908/4214262692303", 
                "239858360851534/11821553860190835", 
                "552119115588424567/54624386466875859086", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/878", 
                "25451/867222", 
                "-104900/22111461", 
                "37067641/1836791110", 
                "1195748042539/50571152307636", 
                "438425716192487/23643107720381670", 
                "42077181719068807/4749946649293552964", 
                "1564759778861879524015/54448815932261977355998", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/1982", 
                "-2473/999838", 
                "633056/65207805", 
                "1/2", 
                0, 
                0
            ], 
            [
                "9/878", 
                "2837/144537", 
                "113363/22111461", 
                "8127151/1836791110", 
                "225639181226/12642788076909", 
                "130211155262836/11821553860190835", 
                "350309831312493161/109248772933751718172", 
                "720324049140671525123/54448815932261977355998", 
                "968605791185013503483519/56130805176443259801066530", 
                "1/2", 
                0, 
                0, 
                0, 
                "17/1982", 
                "5793/1999676", 
                "44971/8694374", 
                "-21388963290/7286760792287", 
                "1/2", 
                0
            ], 
            [
                "-17/1317", 
                "-6230/433611", 
                "-42212/22111461", 
                "8945093/918395555", 
                "-107700416069/12642788076909", 
                "-277733697038642/35464661580572505", 
                "-1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/439", 
                "15793/433611", 
                "37453/22111461", 
                "50795419/1836791110", 
                "401938645384/12642788076909", 
                "69238741450972/3940517953396945", 
                "432199161504910863/54624386466875859086", 
                "892320478407868050745/27224407966130988677999", 
                "1387559258178249841957111/56130805176443259801066530", 
                "911552043585219867794376389/55628409332332879355878751502", 
                "1/2", 
                0, 
                0, 
                "-1/1982", 
                "2232/499919", 
                "64309/4347187", 
                "-59807653575/7286760792287", 
                "10017607665131/3675484382725948", 
                "1/2"
            ], 
            [
                "17/1317", 
                "6230/433611", 
                "42212/22111461", 
                "-8945093/918395555", 
                "107700416069/12642788076909", 
                "277733697038642/35464661580572505", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-307/1982", 
                "-643/16804", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "1/878", 
                "25451/867222", 
                "-104900/22111461", 
                "37067641/1836791110", 
                "1195748042539/50571152307636", 
                "438425716192487/23643107720381670", 
                "42077181719068807/4749946649293552964", 
                "1564759778861879524015/54448815932261977355998", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/1982", 
                "2473/999838", 
                "-633056/65207805", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "9/878", 
                "2837/144537", 
                "113363/22111461", 
                "8127151/1836791110", 
                "225639181226/12642788076909", 
                "130211155262836/11821553860190835", 
                "350309831312493161/109248772933751718172", 
                "720324049140671525123/54448815932261977355998", 
                "968605791185013503483519/56130805176443259801066530", 
                "1/2", 
                0, 
                0, 
                0, 
                "-17/1982", 
                "-5793/1999676", 
                "-44971/8694374", 
                "21388963290/7286760792287", 
                "-1/2", 
                0
            ], 
            [
                "1/439", 
                "15793/433611", 
                "37453/22111461", 
                "50795419/1836791110", 
                "401938645384/12642788076909", 
                "69238741450972/3940517953396945", 
                "432199161504910863/54624386466875859086", 
                "892320478407868050745/27224407966130988677999", 
                "1387559258178249841957111/56130805176443259801066530", 
                "911552043585219867794376389/55628409332332879355878751502", 
                "1/2", 
                0, 
                0, 
                "1/1982", 
                "-2232/499919", 
                "-64309/4347187", 
                "59807653575/7286760792287", 
                "-10017607665131/3675484382725948", 
                "-1/2"
            ], 
            [
                "5/439", 
                "3896/433611", 
                "14656/7370487", 
                "136907/16698101", 
                "49840111805/8428525384606", 
                "11063472991427/788103590679389", 
                "-773133677572130475/54624386466875859086", 
                "245375983835306546279/27224407966130988677999", 
                "81412678836263504511887/5613080517644325980106653", 
                "8287797479892202106996825/3090467185129604408659930639", 
                "66312806375855373601274281539/11929363715363541817926792980839", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/439", 
                "-2096/433611", 
                "-381089/22111461", 
                "-9632899/918395555", 
                "-170711393/12642788076909", 
                "637997788700/788103590679389", 
                "-18565423685792775/54624386466875859086", 
                "16390064960536293207/27224407966130988677999", 
                "37095586865324667853402/28065402588221629900533265", 
                "-8019569977299921330962263/3090467185129604408659930639", 
                "-177300094377475934705940190191/23858727430727083635853585961678", 
                "-3066694363323337639843631045331/780707053042692706744855917917419", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/6034", 
                "1/4", 
                0, 
                0, 
                "1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/6034", 
                "1/4", 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/6034", 
                "1/4", 
                0, 
                0, 
                0, 
                "-2/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/6034", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/1724", 
                "39347/34429572", 
                "1/6", 
                0, 
                "-9/19000", 
                "-1/1068", 
                "-1/1899", 
                "5228206/10455705", 
                "2322472/6969315", 
                "4356055250183/17346019861740", 
                "12166362109632971173/60748721193771998490", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "3/1724", 
                "39347/34429572", 
                "1/6", 
                0, 
                "-9/19000", 
                "1/2136", 
                "-1/1899", 
                "-5227499/10455705", 
                "2322472/6969315", 
                "4356055250183/17346019861740", 
                "12166362109632971173/60748721193771998490", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "3/1724", 
                "39347/34429572", 
                "1/6", 
                0, 
                "-9/19000", 
                "-1/4272", 
                "2/1899", 
                "707/20911410", 
                "-4646843/6969315", 
                "4356055250183/17346019861740", 
                "12166362109632971173/60748721193771998490", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "3/1724", 
                "39347/34429572", 
                "1/6", 
                0, 
                "11/19000", 
                "-1/4272", 
                0, 
                "707/20911410", 
                "12449/2323105", 
                "-12989964611557/17346019861740", 
                "12166362109632971173/60748721193771998490", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "3/1724", 
                "39347/34429572", 
                "1/6", 
                0, 
                "2/2375", 
                "-1/4272", 
                0, 
                "86147/20911410", 
                "-6541/2323105", 
                "-8455400998/4336504965435", 
                "-48582359084139027317/60748721193771998490", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "3/1724", 
                "39347/34429572", 
                "1/6", 
                0, 
                0, 
                "5/4272", 
                0, 
                "-17795/4182282", 
                "-1055/464621", 
                "-2218976750/867300993087", 
                "-16617870878571475/12149744238754399698", 
                "-5/6", 
                0, 
                0, 
                0
            ], 
            [
                "171/24136", 
                "33529/22953048", 
                "33641767/33406296284", 
                "1/4", 
                "1/5700", 
                "1/8544", 
                "3/422", 
                "1/8364564", 
                "9/929242", 
                "567221/1734601986174", 
                "1448955188417/6074872119377199849", 
                "71278931844146069/435757231913152741467432", 
                "105335119397765302340326691/210671334235048762125028776", 
                "101816847089873608149990652465/305450879226844468929433353714", 
                "1/4"
            ], 
            [
                "171/24136", 
                "33529/22953048", 
                "33641767/33406296284", 
                "1/4", 
                "1/5700", 
                "49/8544", 
                "-1/422", 
                "49/8364564", 
                "-3/929242", 
                "430421/1734601986174", 
                "2061970087787/6074872119377199849", 
                "4232880271257705689/435757231913152741467432", 
                "-105336214837283459784702085/210671334235048762125028776", 
                "101816847089873608149990652465/305450879226844468929433353714", 
                "1/4"
            ], 
            [
                "171/24136", 
                "33529/22953048", 
                "33641767/33406296284", 
                "1/4", 
                "1/228", 
                "-23/8544", 
                "-1/422", 
                "-23/8364564", 
                "-3/929242", 
                "11581325/1734601986174", 
                "43321387097015/6074872119377199849", 
                "-1995390685451374375/435757231913152741467432", 
                "107389529715115848887/30095904890721251732146968", 
                "-203634032136970860779442701249/305450879226844468929433353714", 
                "1/4"
            ], 
            [
                "171/24136", 
                "33529/22953048", 
                "33641767/33406296284", 
                "1/4", 
                "-9/1900", 
                "-9/2848", 
                "-1/422", 
                "-3/929396", 
                "-3/929242", 
                "-4192989/578200662058", 
                "-15610770791073/2024957373125733283", 
                "-769589505883492461/145252410637717580489144", 
                "114570936717211144395/70223778078349587375009592", 
                "112652407881493153798773/101816959742281489643144451238", 
                "-3/4"
            ], 
            [
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1004", 
                "3/1942", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1004", 
                "3/1942", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/251", 
                "3/971", 
                "2333650/466468737", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/2008", 
                "-3/3884", 
                "-484965/621958316", 
                "381751485/184596229784", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "5/3273", 
                "6747775/13497744", 
                "578342095/1736653056", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/2008", 
                "-3/3884", 
                "-484965/621958316", 
                "381751485/184596229784", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-4/3273", 
                "-6749969/13497744", 
                "578342095/1736653056", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/2008", 
                "-3/3884", 
                "-484965/621958316", 
                "381751485/184596229784", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "7/6546", 
                "-66593/13497744", 
                "-1158310961/1736653056", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/2008", 
                "-3/3884", 
                "-484965/621958316", 
                "381751485/184596229784", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3/2182", 
                "22929/4499248", 
                "542257/578884352", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "-9/502", 
                "-1/971", 
                "462731/466468737", 
                "204722804/23074528723", 
                "-853991366/92849392188245", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1004", 
                0, 
                "-973913/310979158", 
                "244629732/115372643615", 
                "-116250392319/92849392188245", 
                "20181201353/3859422212887882", 
                "1/2", 
                0, 
                0, 
                0, 
                "-7/2182", 
                "-813/562406", 
                "141733/217081632", 
                "-174200426/119298952321", 
                "1/2", 
                0
            ], 
            [
                "1/1004", 
                0, 
                "-973913/310979158", 
                "244629732/115372643615", 
                "-116250392319/92849392188245", 
                "20181201353/3859422212887882", 
                "1/2", 
                0, 
                0, 
                0, 
                "7/2182", 
                "813/562406", 
                "-141733/217081632", 
                "174200426/119298952321", 
                "-1/2", 
                0
            ], 
            [
                "1/251", 
                "-7/1942", 
                "254818/466468737", 
                "30024562/23074528723", 
                "-70076955698/92849392188245", 
                "4829806792499/92626133109309168", 
                "-139748230580735/19546795474785982346", 
                "1/2", 
                0, 
                "-1/2064", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2"
            ], 
            [
                "1/251", 
                "-7/1942", 
                "254818/466468737", 
                "30024562/23074528723", 
                "-70076955698/92849392188245", 
                "4829806792499/92626133109309168", 
                "-139748230580735/19546795474785982346", 
                "1/2", 
                0, 
                "1/2064", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2"
            ], 
            [
                0, 
                "1/971", 
                "-502/155489579", 
                "-700420101/115372643615", 
                "-44860492088/92849392188245", 
                "95418348321907/46313066554654584", 
                "99098940149938/9773397737392991173", 
                "-231405923181941863829/237120279500803058478659", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/506", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/506", 
                "1/511", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/506", 
                "1/511", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "1/506", 
                "-5561/256011", 
                "-499/259073", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/506", 
                "248/256011", 
                "-1539/1036292", 
                "-64266847/32822414905", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0
            ], 
            [
                "-1/506", 
                "248/256011", 
                "-1539/1036292", 
                "-64266847/32822414905", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-1/253", 
                "2/511", 
                "-519/518146", 
                "-61976706/32822414905", 
                "-1214308567/66365182976947", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/253", 
                "-6122/256011", 
                "515/518146", 
                "-42068083/6564482981", 
                "63952239525/66365182976947", 
                "-66183666777413/33778651939100572", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-253/256011", 
                "-1531/1036292", 
                "-1784201/65644829810", 
                "-263043378007/132730365953894", 
                "-33156455592447/33778651939100572", 
                "16564920239658629/16804487077893517441", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/2070", 
                "-3/2060", 
                "1/2", 
                0
            ], 
            [
                0, 
                "-253/256011", 
                "-1531/1036292", 
                "-1784201/65644829810", 
                "-263043378007/132730365953894", 
                "-33156455592447/33778651939100572", 
                "16564920239658629/16804487077893517441", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/2070", 
                "3/2060", 
                "-1/2", 
                0
            ], 
            [
                "-5/506", 
                "-1189/85337", 
                "2/259073", 
                "-148386033/65644829810", 
                "-131982795438/66365182976947", 
                "374309407411/33778651939100572", 
                "58343415510495989/16804487077893517441", 
                "16378742928368806891/17005626566757064930395", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-1533/518146", 
                "-749997/65644829810", 
                "-99053665992/66365182976947", 
                "-403960209075/67557303878201144", 
                "34075421894931499/33608974155787034882", 
                "-50946020979892822411/34011253133514129860790", 
                "16894002661993986385156/17204213350774989043707373", 
                "1/2", 
                0, 
                0, 
                "-7/2070", 
                "-1/1030", 
                "106705/220883491", 
                "1/2"
            ], 
            [
                0, 
                0, 
                "-1533/518146", 
                "-749997/65644829810", 
                "-99053665992/66365182976947", 
                "-403960209075/67557303878201144", 
                "34075421894931499/33608974155787034882", 
                "-50946020979892822411/34011253133514129860790", 
                "16894002661993986385156/17204213350774989043707373", 
                "1/2", 
                0, 
                0, 
                "7/2070", 
                "1/1030", 
                "-106705/220883491", 
                "-1/2"
            ], 
            [
                0, 
                "-506/256011", 
                "1/259073", 
                "-5581/129989762", 
                "122362510/66365182976947", 
                "-66107895308939/33778651939100572", 
                "-878569680992545/16804487077893517441", 
                "-3373880485113068635/3401125313351412986079", 
                "-439092203332871515595/17204213350774989043707373", 
                "-50115789459674210907274/17495694160137257251986622197", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/506", 
                "1/511", 
                "-515/518146", 
                "2796081/65644829810", 
                "-576357469/66365182976947", 
                "-9564140235517/4825521705585796", 
                "-33674426372068097/16804487077893517441", 
                "-16822461188871942748/17005626566757064930395", 
                "285335242851192275801/17204213350774989043707373", 
                "-5774854364627101640487671/5831898053379085750662207399", 
                "-8757123035467734801176649447/4408871850008397424225163717419", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/487", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "3409/1837638", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "3409/1837638", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "3409/1837638", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1461", 
                "2107/612546", 
                "-831477/927983327", 
                "1/3", 
                0, 
                0, 
                0, 
                "-3/2030", 
                "-2/2283", 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1461", 
                "2107/612546", 
                "-831477/927983327", 
                "1/3", 
                0, 
                0, 
                0, 
                "3/2030", 
                "-2/2283", 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1461", 
                "2107/612546", 
                "-831477/927983327", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "4/2283", 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1461", 
                "2440/918819", 
                "-3709436/2783949981", 
                "-1892352489/1363999135012", 
                "1/3", 
                0, 
                0, 
                "-1/6090", 
                "1/1522", 
                "-509/3032793", 
                "6091/1705389", 
                "583279067931305/1166556344643198", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-1/1461", 
                "2440/918819", 
                "-3709436/2783949981", 
                "-1892352489/1363999135012", 
                "1/3", 
                0, 
                0, 
                "1/1218", 
                "-1/1522", 
                "8635/3032793", 
                "-3047/1705389", 
                "-583277276711893/1166556344643198", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-1/1461", 
                "2440/918819", 
                "-3709436/2783949981", 
                "-1892352489/1363999135012", 
                "1/3", 
                0, 
                0, 
                "-2/3045", 
                0, 
                "-8126/3032793", 
                "-3044/1705389", 
                "-895609706/583278172321599", 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-1/1461", 
                "3419/1837638", 
                "-3086663/2783949981", 
                "-3286888255/2045998702518", 
                "-2874779274578/6190653758372451", 
                "1/3", 
                0, 
                "-1/3045", 
                "4/2283", 
                "-1021/6065586", 
                "2299/3410778", 
                "-580749934577/1166556344643198", 
                "-97313557955414/221930803638418905", 
                "135021233331149793797/270042052411226448462", 
                "1/3"
            ], 
            [
                "-1/1461", 
                "3419/1837638", 
                "-3086663/2783949981", 
                "-3286888255/2045998702518", 
                "-2874779274578/6190653758372451", 
                "1/3", 
                0, 
                "1/609", 
                "-2/2283", 
                "5105/6065586", 
                "-2291/3410778", 
                "583565978509/1166556344643198", 
                "-98283005388929/221930803638418905", 
                "-135020819080076654665/270042052411226448462", 
                "1/3"
            ], 
            [
                "-1/1461", 
                "3419/1837638", 
                "-3086663/2783949981", 
                "-3286888255/2045998702518", 
                "-2874779274578/6190653758372451", 
                "1/3", 
                0, 
                "-4/3045", 
                "-2/2283", 
                "-2042/3032793", 
                "-4/1705389", 
                "-1408021966/583278172321599", 
                "195596563344343/221930803638418905", 
                "-207125536569566/135021026205613224231", 
                "-2/3"
            ], 
            [
                "-5/487", 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/487", 
                "1471/306273", 
                "1204498/927983327", 
                "-977116989/1363999135012", 
                "447277041307/229283472532313", 
                "4060556344048545/3121956848287737323", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "979/2964", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "979/2964", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1985/2964", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "9/988", 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/952", 
                "1/1945", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "2/741", 
                "753/328456", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1904", 
                "-1/1556", 
                "3713875/3214369404", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "6127/12252", 
                "1578979/4722996", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "-1/1904", 
                "-1/1556", 
                "3713875/3214369404", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-6125/12252", 
                "1578979/4722996", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "-1/1904", 
                "-1/1556", 
                "3713875/3214369404", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "61/12252", 
                "-3144017/4722996", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "-1/1904", 
                "-1/1556", 
                "3713875/3214369404", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-21/4084", 
                "-4647/1574332", 
                "-3/4", 
                0, 
                0, 
                0
            ], 
            [
                "3/952", 
                "1/1945", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-2/741", 
                "-753/328456", 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1904", 
                "-9/7780", 
                "928553/3214369404", 
                "-5645775187/6451131733144", 
                "1/4", 
                0, 
                0, 
                "1/494", 
                "2771/1970736", 
                "5887803/2023875772", 
                "1/2042", 
                "1031/3148664", 
                "156041/215034880", 
                "548875228105/1097750456548", 
                "64356808162/193266692619", 
                "1/4"
            ], 
            [
                "1/1904", 
                "-9/7780", 
                "928553/3214369404", 
                "-5645775187/6451131733144", 
                "1/4", 
                0, 
                0, 
                "1/494", 
                "2771/1970736", 
                "5887803/2023875772", 
                "-1/2042", 
                "1011/3148664", 
                "-783303/1075174400", 
                "-548875228443/1097750456548", 
                "64356808162/193266692619", 
                "1/4"
            ], 
            [
                "1/1904", 
                "-9/7780", 
                "928553/3214369404", 
                "-5645775187/6451131733144", 
                "1/4", 
                0, 
                0, 
                "-1/494", 
                "-3265/1970736", 
                "-5886297/2023875772", 
                0, 
                "1021/3148664", 
                "-1549/1075174400", 
                "-169/1097750456548", 
                "-128909884457/193266692619", 
                "1/4"
            ], 
            [
                "1/1904", 
                "-9/7780", 
                "928553/3214369404", 
                "-5645775187/6451131733144", 
                "1/4", 
                0, 
                0, 
                "-1/494", 
                "-759/656912", 
                "-5889309/2023875772", 
                0, 
                "-3063/3148664", 
                "4647/1075174400", 
                "507/1097750456548", 
                "65422711/64422230873", 
                "-3/4"
            ], 
            [
                "-3/476", 
                "2/1945", 
                "313807/267864117", 
                "-1611894237/1612782933286", 
                "1624653413289/3243194391466609", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1431", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1431", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1431", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4/477", 
                "-1/180425", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/477", 
                "-278/180425", 
                "2266/122860347", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-1/6084", 
                "1/1522", 
                "2314958197/4629913350", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/477", 
                "-278/180425", 
                "2266/122860347", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "5/6084", 
                "-1/1522", 
                "-2314955153/4629913350", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1431", 
                "-358/541275", 
                "-542791/245720694", 
                "-34178528/30365934083", 
                "1/3", 
                0, 
                0, 
                0, 
                "-1/2028", 
                "-1/2283", 
                "-17/308660890", 
                "1415076245/578738407751", 
                "31592430716177/63184778578062", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-1/477", 
                "-278/180425", 
                "2266/122860347", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-1/1521", 
                0, 
                "-1522/2314956675", 
                "-2/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1431", 
                "-358/541275", 
                "-542791/245720694", 
                "-34178528/30365934083", 
                "1/3", 
                0, 
                0, 
                0, 
                "1/2028", 
                "-1/2283", 
                "3088053/1543304450", 
                "-900642951/578738407751", 
                "-31592347861885/63184778578062", 
                "1/3", 
                0, 
                0
            ], 
            [
                "1/1431", 
                "-358/541275", 
                "-542791/245720694", 
                "-34178528/30365934083", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "2/2283", 
                "-1543984/771652225", 
                "-514433294/578738407751", 
                "-41427146/31592389289031", 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-11/477", 
                "1919/721700", 
                "-2870153/81906898", 
                "183272706/30365934083", 
                "300977793511/91945321660699", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1431", 
                "-409/309300", 
                "-49/7926474", 
                "-61869490/91097802249", 
                "-426596678303/275835964982097", 
                "207590256205491/58490459640273451", 
                "1/3", 
                0, 
                0, 
                "11/4566", 
                "-773513/771652225", 
                "-3086604323/3472430446506", 
                "-41174327521/252739114312248", 
                "371367364510729/337907040773338200", 
                "171653225246108025901/343306077798499502526", 
                "1/3"
            ], 
            [
                "1/1431", 
                "-409/309300", 
                "-49/7926474", 
                "-61869490/91097802249", 
                "-426596678303/275835964982097", 
                "207590256205491/58490459640273451", 
                "1/3", 
                0, 
                "1/507", 
                "-7/4566", 
                "774359/771652225", 
                "-3095745461/3472430446506", 
                "208343140559/252739114312248", 
                "-3013287118565/13516281630933528", 
                "-171652852552391476625/343306077798499502526", 
                "1/3"
            ], 
            [
                "1/1431", 
                "-409/309300", 
                "-49/7926474", 
                "-61869490/91097802249", 
                "-426596678303/275835964982097", 
                "207590256205491/58490459640273451", 
                "1/3", 
                0, 
                "-1/507", 
                "-2/2283", 
                "-846/771652225", 
                "3091174892/1736215223253", 
                "-83584406519/126369557156124", 
                "-74008796636651/84476760193334550", 
                "-186346858274638/171653038899249751263", 
                "-2/3"
            ], 
            [
                "-4/477", 
                "-473/721700", 
                "6051/81906898", 
                "40344415/30365934083", 
                "-59924539507/91945321660699", 
                "2906541386464153/175471378920820353", 
                "53796225742712812/88723082015812534183", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1020", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1020", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/510", 
                "-73/73877", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2058", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/510", 
                "-73/73877", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2058", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/170", 
                "-513/517139", 
                "-74893/74762652", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1020", 
                "-1531/1034278", 
                "-24747/24920884", 
                "-264514581/266892378589", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "2/1029", 
                "1025/2130028", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/1020", 
                "-5611/1034278", 
                "-74351/37381326", 
                "-5450294/266892378589", 
                "-1879607922233/539113613923000", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "5/2058", 
                "256/532507", 
                "-3620/366003951", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-1/1020", 
                "-5611/1034278", 
                "-74351/37381326", 
                "-5450294/266892378589", 
                "-1879607922233/539113613923000", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-5/2058", 
                "-256/532507", 
                "3620/366003951", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-1/1020", 
                "-1531/1034278", 
                "-24747/24920884", 
                "-264514581/266892378589", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/1029", 
                "-1025/2130028", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/102", 
                "-1025/517139", 
                "-75619/74762652", 
                "-16972313/266892378589", 
                "-134637272883/67389201740375", 
                "-282968321497404/270315217081632199", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1020", 
                "-2551/1034278", 
                "-37066/18690663", 
                "-265559018/266892378589", 
                "-1071139524729/269556806961500", 
                "-286836872072313/270315217081632199", 
                "-276006291309473241/138115081136170945385", 
                "1/2", 
                0, 
                0, 
                0, 
                "-3087/2130028", 
                "1025/732007902", 
                "-52236005/36076652068", 
                "1/2", 
                0
            ], 
            [
                "-1/1020", 
                "-2551/1034278", 
                "-37066/18690663", 
                "-265559018/266892378589", 
                "-1071139524729/269556806961500", 
                "-286836872072313/270315217081632199", 
                "-276006291309473241/138115081136170945385", 
                "1/2", 
                0, 
                0, 
                0, 
                "3087/2130028", 
                "-1025/732007902", 
                "52236005/36076652068", 
                "-1/2", 
                0
            ], 
            [
                "-1/1020", 
                "-2041/1034278", 
                "-37157/37381326", 
                "-264774674/266892378589", 
                "-321328279669/107822722784600", 
                "-1103943647035465/540630434163264398", 
                "-280086944932223977/276230162272341890770", 
                "-288987815917169175571/280063948352021070713008", 
                "1/2", 
                0, 
                "-1/2058", 
                "1/2130028", 
                "-117875/244002634", 
                "61295807/126268282238", 
                "-8992868078/18579162402379", 
                "1/2"
            ], 
            [
                "-1/1020", 
                "-2041/1034278", 
                "-37157/37381326", 
                "-264774674/266892378589", 
                "-321328279669/107822722784600", 
                "-1103943647035465/540630434163264398", 
                "-280086944932223977/276230162272341890770", 
                "-288987815917169175571/280063948352021070713008", 
                "1/2", 
                0, 
                "1/2058", 
                "-1/2130028", 
                "117875/244002634", 
                "-61295807/126268282238", 
                "8992868078/18579162402379", 
                "-1/2"
            ], 
            [
                "-1/510", 
                "-1/517139", 
                "-74167/74762652", 
                "-1573621481/266892378589", 
                "-134108124593/67389201740375", 
                "-5421743916384/270315217081632199", 
                "-1355644636174647876/138115081136170945385", 
                "-144744096840398325653/140031974176010535356504", 
                "-144838599291352703550231/141980828977761197774897279", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/509", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1018", 
                "127/127504", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/1018", 
                "127/127504", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-15938/16208883", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-509/255008", 
                "-95501/64835532", 
                "-95501/32806715440", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1031", 
                "1/2", 
                0, 
                0
            ], 
            [
                0, 
                "-509/255008", 
                "-95501/64835532", 
                "-95501/32806715440", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1031", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-3/509", 
                "253/127504", 
                "-251/32417766", 
                "-251/16403357720", 
                "129432523/33167037822973", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/509", 
                "-1/127504", 
                "-125/32417766", 
                "-32417891/16403357720", 
                "-1084597/33167037822973", 
                "-390709964985/16748702223642811", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1018", 
                "-1/510016", 
                "-191381/129671064", 
                "-25972489/13122686176", 
                "-263035263195/132668151291892", 
                "-391214548441/66994808894571244", 
                "-33762019142046263/34099698821963534620", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/2062", 
                "-1/2066", 
                "1/2", 
                0
            ], 
            [
                "-1/1018", 
                "-1/510016", 
                "-191381/129671064", 
                "-25972489/13122686176", 
                "-263035263195/132668151291892", 
                "-391214548441/66994808894571244", 
                "-33762019142046263/34099698821963534620", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/2062", 
                "1/2066", 
                "-1/2", 
                0
            ], 
            [
                "-1/509", 
                "-891/63752", 
                "191/16208883", 
                "-4052173/2050419715", 
                "31890667232/33167037822973", 
                "-132402946561772/16748702223642811", 
                "16647313819663196/8524924705490883655", 
                "-34104435591723081644/34575844967123936063971", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1018", 
                "-1/510016", 
                "-106295/43223688", 
                "-65154417/65613430880", 
                "-197808038359/132668151291892", 
                "-392498082207/66994808894571244", 
                "-67193610242403031/34099698821963534620", 
                "-69448602616849423203/69151689934247872127942", 
                "34604926869726809757351/34773810994486877991379108", 
                "1/2", 
                0, 
                0, 
                "-7/2062", 
                "-1/151851", 
                "520/1065021", 
                "1/2"
            ], 
            [
                "-1/1018", 
                "-1/510016", 
                "-106295/43223688", 
                "-65154417/65613430880", 
                "-197808038359/132668151291892", 
                "-392498082207/66994808894571244", 
                "-67193610242403031/34099698821963534620", 
                "-69448602616849423203/69151689934247872127942", 
                "34604926869726809757351/34773810994486877991379108", 
                "1/2", 
                0, 
                0, 
                "7/2062", 
                "1/151851", 
                "-520/1065021", 
                "-1/2"
            ], 
            [
                "1/509", 
                "-6107/255008", 
                "65401/64835532", 
                "65401/32806715440", 
                "-265398085873/66334075645946", 
                "-130696387023167/33497404447285622", 
                "127123606817049/17049849410981767310", 
                "-378675784138663273/34575844967123936063971", 
                "-351893417674626029256999/17386905497243438995689554", 
                "263045618142238316246517/17629426051839384769100143061", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-509/63752", 
                "1/127629", 
                "-4052189/2050419715", 
                "-33329998104/33167037822973", 
                "-364574036042074/16748702223642811", 
                "-6707064952743664/1704984941098176731", 
                "-411663578353757680/34575844967123936063971", 
                "-212292254464913510596295/17386905497243438995689554", 
                "-34787996489142515238487049/17629426051839384769100143061", 
                "2007571326103714925226513883/363959365921695447759029800590", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1952", 
                "1/4", 
                0, 
                0, 
                0, 
                "6107/12216", 
                "3111007/9333012", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1952", 
                "1/4", 
                0, 
                0, 
                0, 
                "-6109/12216", 
                "3111007/9333012", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1952", 
                "1/4", 
                0, 
                0, 
                0, 
                "11/12216", 
                "-6222005/9333012", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1952", 
                "1/4", 
                0, 
                0, 
                0, 
                "-3/4072", 
                "-3/3111004", 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/976", 
                "-1465/1964686", 
                "1/4", 
                0, 
                0, 
                "1/3054", 
                "1528/2333253", 
                "-1531/3168552990", 
                "1078186786861/2156725636976", 
                "1665527142177725/4981928471863332", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/976", 
                "-1465/1964686", 
                "1/4", 
                0, 
                0, 
                "1/3054", 
                "-1526/2333253", 
                "-305/633710598", 
                "-1078538850115/2156725636976", 
                "1665527142177725/4981928471863332", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "3/509", 
                "3060/777751", 
                "-3115591/528092165", 
                "-2077741/539181409244", 
                "-3191406095/415160705988611", 
                "8817931765/141562259859630993", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3/509", 
                "-3060/777751", 
                "3115591/528092165", 
                "2077741/539181409244", 
                "3191406095/415160705988611", 
                "-8817931765/141562259859630993", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/976", 
                "-1465/1964686", 
                "1/4", 
                0, 
                0, 
                "-1/1527", 
                "-2/2333253", 
                "1528/1584276495", 
                "8273445729/2156725636976", 
                "-3316401329685607/4981928471863332", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/976", 
                "-1465/1964686", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-7921382475/2156725636976", 
                "-4884318223281/1660642823954444", 
                "-3/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1342/982343", 
                "-2979259/7901864516", 
                "1/4", 
                0, 
                "-11/12216", 
                "-5101/9333012", 
                "17118931/6337105980", 
                "288633/539181409244", 
                "1465155698/1245482117965833", 
                "-10343742127/1132498078877047944", 
                "-3046947844604707179/656688470546311507568", 
                "107811093517096617679853/215585271485148987975836", 
                "80520999519442791459041419/240575715957139072831854480", 
                "1/4"
            ], 
            [
                0, 
                "-1342/982343", 
                "-2979259/7901864516", 
                "1/4", 
                0, 
                "13/12216", 
                "19355/9333012", 
                "-2179693/1267421196", 
                "-547585/269590704622", 
                "-158229551/113225647087803", 
                "7957604303/377499359625682648", 
                "285405845299083115/59698951867846500688", 
                "-107774177968052370295983/215585271485148987975836", 
                "80520999519442791459041419/240575715957139072831854480", 
                "1/4"
            ], 
            [
                0, 
                "-1342/982343", 
                "-2979259/7901864516", 
                "1/4", 
                0, 
                "25/12216", 
                "-5065/9333012", 
                "-6241103/6337105980", 
                "573187/1078362818488", 
                "-6615123743/2490964235931666", 
                "8903190691/1132498078877047944", 
                "2861906171543581819/656688470546311507568", 
                "1124449760482549489203/215585271485148987975836", 
                "-160054716437696281372813061/240575715957139072831854480", 
                "1/4"
            ], 
            [
                0, 
                "-1342/982343", 
                "-2979259/7901864516", 
                "1/4", 
                0, 
                "-9/4072", 
                "-3063/3111004", 
                "6879/2112368660", 
                "1039887/1078362818488", 
                "2388620823/830321411977222", 
                "-7477420491/377499359625682648", 
                "-2954422625228788905/656688470546311507568", 
                "-1161365309526796873073/215585271485148987975836", 
                "-329094200396433848423259/80191905319046357610618160", 
                "-3/4"
            ], 
            [
                "-1/244", 
                "486/982343", 
                "-987477/1975466129", 
                "7755837/3846104773652", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/501", 
                "3/1013", 
                "1/506", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/2004", 
                "-1/1013", 
                "-1/1012", 
                "771146773/267530418472", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-7/6126", 
                0, 
                "1/2", 
                "119801365/361162616", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1/2004", 
                "-1/1013", 
                "-1/1012", 
                "771146773/267530418472", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-7/6126", 
                0, 
                "-1/2", 
                "119801365/361162616", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1/2004", 
                "-1/1013", 
                "-1/1012", 
                "771146773/267530418472", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "5/6126", 
                0, 
                "-1/345", 
                "-241361251/361162616", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1/2004", 
                "-1/1013", 
                "-1/1012", 
                "771146773/267530418472", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "3/2042", 
                0, 
                "1/345", 
                "1758521/361162616", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "1/501", 
                0, 
                "1/1012", 
                "-1280927357/133765209236", 
                "142253888633/269121843669874", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1002", 
                0, 
                "-7/2024", 
                "1547950105/267530418472", 
                "-31848176257/41403360564596", 
                "286420712682767/265326519983367720", 
                "1/2", 
                0, 
                0, 
                0, 
                "-1/1022", 
                0, 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "1/1002", 
                0, 
                "-7/2024", 
                "1547950105/267530418472", 
                "-31848176257/41403360564596", 
                "286420712682767/265326519983367720", 
                "1/2", 
                0, 
                0, 
                0, 
                "1/1022", 
                0, 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                0, 
                "-7/2026", 
                "1/2024", 
                "-2563199667/267530418472", 
                "-121539842221/538243687339748", 
                "121631278027739/132663259991683860", 
                "42725054827019299/13613663143439472877", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "117415/90290654", 
                "137194502/186075010193", 
                0, 
                "1/2"
            ], 
            [
                0, 
                "-7/2026", 
                "1/2024", 
                "-2563199667/267530418472", 
                "-121539842221/538243687339748", 
                "121631278027739/132663259991683860", 
                "42725054827019299/13613663143439472877", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-117415/90290654", 
                "-137194502/186075010193", 
                0, 
                "-1/2"
            ], 
            [
                "7/501", 
                "3/1013", 
                "3/1012", 
                "-11021155625/133765209236", 
                "71230332577/269121843669874", 
                "-461300214889051/66331629995841930", 
                "-1190880571032535738/258659599725349984663", 
                "139269033423368213614/13133358197777984587827", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/449", 
                "1/4", 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/449", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/449", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/449", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/2694", 
                "884/1321311", 
                "1/6", 
                0, 
                0, 
                "-1/3928", 
                "-1/1474", 
                0, 
                "10853047/21711990", 
                "1228/3685", 
                "7156978759/28528607340", 
                "254290793079396931/1269724685461165860", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "7/2694", 
                "884/1321311", 
                "1/6", 
                0, 
                0, 
                "-1/3928", 
                "1/1474", 
                0, 
                "-10858943/21711990", 
                "1228/3685", 
                "7156978759/28528607340", 
                "254290793079396931/1269724685461165860", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "7/2694", 
                "884/1321311", 
                "1/6", 
                0, 
                0, 
                "-1/3928", 
                0, 
                0, 
                "-1474/10855995", 
                "-2457/3685", 
                "7156978759/28528607340", 
                "254290793079396931/1269724685461165860", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "7/2694", 
                "884/1321311", 
                "1/6", 
                0, 
                0, 
                "3/3928", 
                0, 
                0, 
                "-1474/10855995", 
                "59/11055", 
                "-21371628581/28528607340", 
                "254290793079396931/1269724685461165860", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "7/2694", 
                "884/1321311", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "42746/10855995", 
                "-31/11055", 
                "-15682049/7132151835", 
                "-1015433892381768929/1269724685461165860", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "7/2694", 
                "884/1321311", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-7370/2171199", 
                "-5/2211", 
                "-1828975/1426430367", 
                "-345855987163759/253944937092233172", 
                "-5/6", 
                0, 
                0, 
                0
            ], 
            [
                "13/1796", 
                "345/3523496", 
                "5194621/5151103196", 
                "1/4", 
                0, 
                "-1/3928", 
                0, 
                "16/1965", 
                "-737/2171199", 
                "-1/1474", 
                "-244109/633969052", 
                "-343117636549633/423241561820388620", 
                "-69710994787412492/124850987437214375327", 
                "25756691444619584516910143/51512856548030471399608358", 
                "18258368208252197025932349631/54775221085276802810374373310", 
                "1/4"
            ], 
            [
                "13/1796", 
                "345/3523496", 
                "5194621/5151103196", 
                "1/4", 
                0, 
                "-1/3928", 
                "6/737", 
                "-1/393", 
                "-719/2171199", 
                "1/1474", 
                "-716615/1901907156", 
                "342328702965163/423241561820388620", 
                "-70638509715744018/124850987437214375327", 
                "-25756165103410886882698215/51512856548030471399608358", 
                "18258368208252197025932349631/54775221085276802810374373310", 
                "1/4"
            ], 
            [
                "13/1796", 
                "345/3523496", 
                "5194621/5151103196", 
                "1/4", 
                0, 
                "23/3928", 
                "-3/737", 
                "-13/3930", 
                "1465/2171199", 
                0, 
                "-706783/1901907156", 
                "2373215862981/423241561820388620", 
                "140587665706019219/124850987437214375327", 
                "-34455439141700602246/25756428274015235699804179", 
                "-36516852877024605784442023679/54775221085276802810374373310", 
                "1/4"
            ], 
            [
                "13/1796", 
                "345/3523496", 
                "5194621/5151103196", 
                "1/4", 
                0, 
                "-21/3928", 
                "-3/737", 
                "-3/1310", 
                "-3/723733", 
                0, 
                "718575/633969052", 
                "-1584282278511/423241561820388620", 
                "-238161202862709/124850987437214375327", 
                "-228715165207116503718/25756428274015235699804179", 
                "38820173403910859108139/18258407028425600936791457770", 
                "-3/4"
            ], 
            [
                "-1/449", 
                "1351/440437", 
                "1317538/1287775799", 
                "-5113681748/4866699794921", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/k3k2.sage <==
from flagmatic.all import *

p = GraphProblem(6, density="5:131415232425")
p.set_extremal_construction(GraphBlowupConstruction("2:12"))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability("2:12")
p.verify_perfect_stability()


==> anc/k3k2.txt <==
sage: p = GraphProblem(6, density="5:131415232425")
Generating graphs...
Generated 156 graphs.
Generating types and flags...
Generated 1 types of order 0, with [4] flags of order 3.
Generated 2 types of order 2, with [20, 20] flags of order 4.
Generated 11 types of order 4, with [16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16] flags of order 5.
Computing products..............
sage: p.set_extremal_construction(GraphBlowupConstruction("2:12"))
Determining which graphs appear in construction...
Density of construction is 5/8.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 1 zero eigenvectors for type 3.
Found 0 zero eigenvectors for type 4.
Found 0 zero eigenvectors for type 5.
Found 1 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 0 zero eigenvectors for type 8.
Found 0 zero eigenvectors for type 9.
Found 0 zero eigenvectors for type 10.
Found 1 zero eigenvectors for type 11.
Found 0 zero eigenvectors for type 12.
Found 0 zero eigenvectors for type 13.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.625.
Checking numerical bound...
Bound of 5/8 appears to have been met.
The following 4 graphs appear to be sharp:
0.624999998378 : graph 0 (6:)
0.625000000344 : graph 5 (6:1213141516)
0.625000000580 : graph 34 (6:1213141526364656)
0.625000000501 : graph 114 (6:121314252635364546)
sage: p.make_exact()
Type 0 (4 flags) blocks: [4] 
Type 1 (20 flags) blocks: [14, 6] 
Type 2 (20 flags) blocks: [14, 6] 
Type 3 (16 flags) blocks: [5, 11] 
Type 4 (16 flags) blocks: [9, 7] 
Type 5 (16 flags) blocks: [12, 4] 
Type 6 (16 flags) blocks: [8, 8] 
Type 7 (16 flags) blocks: [6, 10] 
Type 8 (16 flags) blocks: [8, 8] 
Type 9 (16 flags) blocks: [10, 6] 
Type 10 (16 flags) blocks: [12, 4] 
Type 11 (16 flags) blocks: [6, 10] 
Type 12 (16 flags) blocks: [9, 7] 
Type 13 (16 flags) blocks: [5, 11] 
Creating bases..............
Transforming matrices..............
Rounding matrices..............
Constructing R matrix..............
Constructing DR matrix.~..~~~~~
DR matrix has rank 3.
All eigenvalues appear to be positive.
Bound of 5/8 attained by:
5/8 : graph 0 (6:)
5/8 : graph 5 (6:1213141516)
5/8 : graph 34 (6:1213141526364656)
5/8 : graph 114 (6:121314252635364546)
Diagonalizing..............
Verifying..............
sage: p.verify_robust_stability("2:12")
Verifying robust stability...
You selected the following type: 2:12 and F graph was taken from extremal construction: 2:12 

The problem is exact with a sharp bound of 5/8.

Every sharp graph is embeddable into a blowup of 2:12 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
2:12 is uniquely embeddable into 2:12 and different vertices of 2:12 attach differently to 2:12.

Forbidding 2:12 as an induced subgraph.
Generating graphs...
Generated 1 graphs.
Generating types and flags...
Generated 1 types of order 0, with [1] flags of order 3.
Generated 1 types of order 2, with [1] flags of order 4.
Generated 1 types of order 4, with [1] flags of order 5.
Computing products...
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 3.5324362e-14.
Checking numerical bound...
No target bound to meet.
Rounding matrices...
Bound is 0 (0.0000000000).
Forbidding 2:12 yields a bound of 0 which is strictly less than 5/8.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Written certificate.
Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability...
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (20, 20) and rank 19.

[OK] PERFECT STABILITY


==> anc/k3k2_stab.js <==
{
    "admissible_graphs": [
        "6:"
    ], 
    "description": "2-graph; maximize 5:121314253545 density; forbid induced 2:12", 
    "number_of_admissible_graphs": 1, 
    "bound": 0, 
    "types": [
        "0:", 
        "2:", 
        "4:"
    ], 
    "number_of_types": 3, 
    "admissible_graph_densities": [
        0
    ], 
    "numbers_of_flags": [
        1, 
        1, 
        1
    ], 
    "flags": [
        [
            "3:"
        ], 
        [
            "4:(2)"
        ], 
        [
            "5:(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                1
            ]
        ], 
        [
            [
                1
            ]
        ], 
        [
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                0
            ]
        ], 
        [
            [
                0
            ]
        ], 
        [
            [
                0
            ]
        ]
    ]
}

==> anc/k4minus.sage <==
from flagmatic.all import *
K5 = "5:12131415232425343545"

p = GraphProblem(7, density="4:1213142334")
p.set_extremal_construction(GraphBlowupConstruction(K5))
p.solve_sdp()
p.make_exact(denominator=1500)
p.verify_robust_stability(K5)
p.verify_perfect_stability()


==> anc/k4minus.txt <==
sage: from flagmatic.all import *
....: K5 = "5:12131415232425343545"
sage: p = GraphProblem(7, density="4:1213142334")
Generating graphs...
Generated 1044 graphs.
Generating types and flags...
Generated 1 types of order 1, with [20] flags of order 4.
Generated 4 types of order 3, with [72, 72, 72, 72] flags of order 5.
Generated 34 types of order 5, with [32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32] flags of order 6.
Computing products.......................................
sage: p.set_extremal_construction(GraphBlowupConstruction(K5))
Determining which graphs appear in construction...
Found 57 orbits.
Density of construction is 72/125.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 0 zero eigenvectors for type 2.
Found 1 zero eigenvectors for type 3.
Found 1 zero eigenvectors for type 4.
Found 1 zero eigenvectors for type 5.
Found 0 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 0 zero eigenvectors for type 8.
Found 1 zero eigenvectors for type 9.
Found 0 zero eigenvectors for type 10.
Found 0 zero eigenvectors for type 11.
Found 0 zero eigenvectors for type 12.
Found 0 zero eigenvectors for type 13.
Found 0 zero eigenvectors for type 14.
Found 0 zero eigenvectors for type 15.
Found 0 zero eigenvectors for type 16.
Found 0 zero eigenvectors for type 17.
Found 0 zero eigenvectors for type 18.
Found 0 zero eigenvectors for type 19.
Found 0 zero eigenvectors for type 20.
Found 0 zero eigenvectors for type 21.
Found 0 zero eigenvectors for type 22.
Found 1 zero eigenvectors for type 23.
Found 1 zero eigenvectors for type 24.
Found 0 zero eigenvectors for type 25.
Found 0 zero eigenvectors for type 26.
Found 0 zero eigenvectors for type 27.
Found 0 zero eigenvectors for type 28.
Found 0 zero eigenvectors for type 29.
Found 0 zero eigenvectors for type 30.
Found 0 zero eigenvectors for type 31.
Found 0 zero eigenvectors for type 32.
Found 0 zero eigenvectors for type 33.
Found 0 zero eigenvectors for type 34.
Found 0 zero eigenvectors for type 35.
Found 1 zero eigenvectors for type 36.
Found 1 zero eigenvectors for type 37.
Found 1 zero eigenvectors for type 38.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.576.
Checking numerical bound...
Bound of 72/125 appears to have been met.
The following 13 graphs appear to be sharp:
0.575999819910 : graph 0 (7:)
0.575999993835 : graph 6 (7:121314151617)
0.575999998130 : graph 56 (7:12131415162737475767)
0.575999999561 : graph 57 (7:1213141516172324252627)
0.575999998989 : graph 355 (7:121314152627363746475657)
0.576000000134 : graph 357 (7:1213141516172324252637475767)
0.576000000062 : graph 358 (7:121314151617232425262734353637)
0.576000000062 : graph 929 (7:121314151617232425363746475657)
0.576000000134 : graph 934 (7:12131415162324252736374647565767)
0.576000000241 : graph 935 (7:1213141516172324252627343536475767)
0.576000000062 : graph 936 (7:121314151617232425262734353637454647)
0.576000000205 : graph 1040 (7:121314151617232425263435374647565767)
0.576000000205 : graph 1041 (7:12131415161723242526273435363745465767)
sage: p.make_exact(denominator=1500)
Type 0 (20 flags) blocks: [20] 
Type 1 (72 flags) blocks: [26, 46] 
Type 2 (72 flags) blocks: [48, 24] 
Type 3 (72 flags) blocks: [48, 24] 
Type 4 (72 flags) blocks: [26, 46] 
Type 5 (32 flags) blocks: [6, 26] 
Type 6 (32 flags) blocks: [12, 20] 
Type 7 (32 flags) blocks: [18, 14] 
Type 8 (32 flags) blocks: [16, 16] 
Type 9 (32 flags) blocks: [10, 22] 
Type 10 (32 flags) blocks: [12, 20] 
Type 11 (32 flags) blocks: [12, 20] 
Type 12 (32 flags) blocks: [20, 12] 
Type 13 (32 flags) blocks: [18, 14] 
Type 14 (32 flags) blocks: [24, 8] 
Type 15 (32 flags) blocks: [24, 8] 
Type 16 (32 flags) blocks: [18, 14] 
Type 17 (32 flags) blocks: [12, 20] 
Type 18 (32 flags) blocks: [20, 12] 
Type 19 (32 flags) blocks: [18, 14] 
Type 20 (32 flags) blocks: [20, 12] 
Type 21 (32 flags) blocks: [24, 8] 
Type 22 (32 flags) blocks: [24, 8] 
Type 23 (32 flags) blocks: [12, 20] 
Type 24 (32 flags) blocks: [12, 20] 
Type 25 (32 flags) blocks: [12, 20] 
Type 26 (32 flags) blocks: [24, 8] 
Type 27 (32 flags) blocks: [12, 20] 
Type 28 (32 flags) blocks: [10, 22] 
Type 29 (32 flags) blocks: [24, 8] 
Type 30 (32 flags) blocks: [16, 16] 
Type 31 (32 flags) blocks: [8, 24] 
Type 32 (32 flags) blocks: [20, 12] 
Type 33 (32 flags) blocks: [20, 12] 
Type 34 (32 flags) blocks: [18, 14] 
Type 35 (32 flags) blocks: [18, 14] 
Type 36 (32 flags) blocks: [12, 20] 
Type 37 (32 flags) blocks: [12, 20] 
Type 38 (32 flags) blocks: [6, 26] 
Creating bases.......................................
Transforming matrices.......................................
Rounding matrices.......................................
Constructing R matrix.......................................
Constructing DR matrix......~......~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 12.
All eigenvalues appear to be positive.
Bound of 72/125 attained by:
72/125 : graph 0 (7:)
72/125 : graph 6 (7:121314151617)
72/125 : graph 56 (7:12131415162737475767)
72/125 : graph 57 (7:1213141516172324252627)
72/125 : graph 355 (7:121314152627363746475657)
72/125 : graph 357 (7:1213141516172324252637475767)
72/125 : graph 358 (7:121314151617232425262734353637)
72/125 : graph 929 (7:121314151617232425363746475657)
72/125 : graph 934 (7:12131415162324252736374647565767)
72/125 : graph 935 (7:1213141516172324252627343536475767)
72/125 : graph 936 (7:121314151617232425262734353637454647)
72/125 : graph 1040 (7:121314151617232425263435374647565767)
72/125 : graph 1041 (7:12131415161723242526273435363745465767)
Diagonalizing.......................................
Verifying.......................................
sage: p.verify_robust_stability(K5)
Verifying robust stability...
You selected the following type: 5:12131415232425343545 and F graph was taken from extremal construction: 5:12131415232425343545 

The problem is exact with a sharp bound of 72/125.

Every sharp graph is embeddable into a blowup of 5:12131415232425343545 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
5:12131415232425343545 is uniquely embeddable into 5:12131415232425343545 and different vertices of 5:12131415232425343545 attach differently to 5:12131415232425343545.

Forbidding 5:12131415232425343545 as an induced subgraph.
Generating graphs...
Generated 986 graphs.
Generating types and flags...
Generated 1 types of order 1, with [20] flags of order 4.
Generated 4 types of order 3, with [72, 72, 72, 71] flags of order 5.
Generated 33 types of order 5, with [32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 30, 32, 30, 32, 32, 32, 32, 30, 32, 29] flags of order 6.
Computing products......................................
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.5625.
Checking numerical bound...
No target bound to meet.
Rounding matrices......................................
Bound is 590435/1048576 (0.5630826950).
Forbidding 5:12131415232425343545 yields a bound of 590435/1048576 which is strictly less than 72/125.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Written certificate.
Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability...
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (32, 32) and rank 31.

[OK] PERFECT STABILITY 


==> anc/p3k2.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:1234", 
        "6:121323", 
        "6:121324", 
        "6:121345", 
        "6:12131423", 
        "6:12131425", 
        "6:12131456", 
        "6:1213141523", 
        "6:1213141526", 
        "6:121314151623", 
        "6:12132434", 
        "6:12132435", 
        "6:12134546", 
        "6:1213142324", 
        "6:1213142325", 
        "6:1213142526", 
        "6:1213142535", 
        "6:1213142556", 
        "6:121314152324", 
        "6:121314152326", 
        "6:121314152636", 
        "6:12131415162324", 
        "6:121314253545", 
        "6:121314253556", 
        "6:12131415232425", 
        "6:12131415232426", 
        "6:12131415263646", 
        "6:1213141516232425", 
        "6:1213141526364656", 
        "6:121314151623242526", 
        "6:123456", 
        "6:12132345", 
        "6:12132456", 
        "6:1213142345", 
        "6:1213142356", 
        "6:1213142536", 
        "6:121314152345", 
        "6:121314152346", 
        "6:12131415162345", 
        "6:1213234546", 
        "6:121314232434", 
        "6:121314232435", 
        "6:121314234546", 
        "6:12131415232434", 
        "6:12131415232636", 
        "6:1213141516232434", 
        "6:1213243545", 
        "6:1213243546", 
        "6:121314232536", 
        "6:121314232545", 
        "6:121314232546", 
        "6:121314252635", 
        "6:121314253656", 
        "6:12131415232435", 
        "6:12131415232436", 
        "6:12131415232646", 
        "6:1213141516232435", 
        "6:1213243456", 
        "6:121314232456", 
        "6:121314253546", 
        "6:121314234556", 
        "6:12131415232456", 
        "6:12131415232645", 
        "6:12131415234656", 
        "6:1213141516232456", 
        "6:12131423243545", 
        "6:12131423243546", 
        "6:12131423254546", 
        "6:1213141523242534", 
        "6:1213141523242634", 
        "6:1213141523242635", 
        "6:1213141523263646", 
        "6:121314151623242534", 
        "6:12131425263536", 
        "6:12131425354656", 
        "6:1213141523242536", 
        "6:1213141523242656", 
        "6:1213141523264656", 
        "6:121314151623242536", 
        "6:121314152326364656", 
        "6:12131415162324252634", 
        "6:12131423253645", 
        "6:1213141523243545", 
        "6:1213141523243646", 
        "6:121314151623243545", 
        "6:121324354656", 
        "6:12131423243556", 
        "6:12131425263546", 
        "6:12131423254656", 
        "6:1213141523243546", 
        "6:1213141523243656", 
        "6:1213141523264546", 
        "6:121314151623243546", 
        "6:1213142324354556", 
        "6:121314152324253435", 
        "6:121314152324253436", 
        "6:121314152324263545", 
        "6:12131415162324253435", 
        "6:1213142325364546", 
        "6:121314152324263536", 
        "6:121314152324263556", 
        "6:12131415162324253436", 
        "6:1213142526353645", 
        "6:121314152324253646", 
        "6:121314152324364656", 
        "6:12131415162324253646", 
        "6:12131415232426354556", 
        "6:1213141516232425263435", 
        "6:121314252635364546", 
        "6:12131415232425364656", 
        "6:1213141516232425364656", 
        "6:121314151623242526343536", 
        "6:121323454656", 
        "6:12131423243456", 
        "6:12131423454656", 
        "6:1213141523243456", 
        "6:1213141523263645", 
        "6:121314151623243456", 
        "6:1213142324354656", 
        "6:1213142325454656", 
        "6:121314152324253456", 
        "6:121314152324263456", 
        "6:121314152324263546", 
        "6:121314152326364546", 
        "6:12131415162324253456", 
        "6:12131415232636454656", 
        "6:1213141516232425263456", 
        "6:12131415232425343545", 
        "6:12131415232425343546", 
        "6:1213141516232425343545", 
        "6:121314152324354656", 
        "6:12131415232425343646", 
        "6:12131415232425343656", 
        "6:12131415232426353645", 
        "6:1213141516232425343546", 
        "6:1213141523242534354656", 
        "6:121314151623242526343545", 
        "6:12131415162324354656", 
        "6:121314232536454656", 
        "6:12131415232426354656", 
        "6:1213141516232425343656", 
        "6:1213141523242635364546", 
        "6:121314151623242526343546", 
        "6:1213141523242534364656", 
        "6:121314151623242534354656", 
        "6:12131415162324252634353645", 
        "6:121314152324263536454656", 
        "6:12131415162324252634354656", 
        "6:1213141516232425263435364546", 
        "6:121314151623242526343536454656"
    ], 
    "description": "2-graph; maximize 5:121345 density", 
    "number_of_admissible_graphs": 156, 
    "bound": "5/18", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:121323", 
        "4:121324", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324", 
        "4:121314232434"
    ], 
    "number_of_types": 14, 
    "admissible_graph_densities": [
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        "1/2", 
        0, 
        0, 
        0, 
        0, 
        0, 
        "2/3", 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/3", 
        0, 
        "1/3", 
        0, 
        0, 
        0, 
        0, 
        "1/2", 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        "1/3", 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "2/3", 
        "1/3", 
        "1/6", 
        "1/6", 
        "1/6", 
        "1/6", 
        "1/6", 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        4, 
        20, 
        20, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213", 
            "3:121323"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:1324(2)", 
            "4:131423(2)", 
            "4:131434(2)", 
            "4:132434(2)", 
            "4:13142334(2)", 
            "4:2324(2)", 
            "4:132324(2)", 
            "4:232434(2)", 
            "4:13232434(2)", 
            "4:13142324(2)", 
            "4:1314232434(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:1234(2)", 
            "4:121323(2)", 
            "4:121334(2)", 
            "4:122334(2)", 
            "4:12132334(2)", 
            "4:121314(2)", 
            "4:121324(2)", 
            "4:12131423(2)", 
            "4:12131434(2)", 
            "4:12132434(2)", 
            "4:1213142334(2)", 
            "4:122324(2)", 
            "4:12132324(2)", 
            "4:12232434(2)", 
            "4:1213232434(2)", 
            "4:1213142324(2)", 
            "4:121314232434(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:121525(4)", 
            "5:121535(4)", 
            "5:121545(4)", 
            "5:122535(4)", 
            "5:122545(4)", 
            "5:123545(4)", 
            "5:12152535(4)", 
            "5:12152545(4)", 
            "5:12153545(4)", 
            "5:12253545(4)", 
            "5:1215253545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121325(4)", 
            "5:121335(4)", 
            "5:121345(4)", 
            "5:12131525(4)", 
            "5:12131535(4)", 
            "5:12131545(4)", 
            "5:12132535(4)", 
            "5:12132545(4)", 
            "5:12133545(4)", 
            "5:1213152535(4)", 
            "5:1213152545(4)", 
            "5:1213153545(4)", 
            "5:1213253545(4)", 
            "5:121315253545(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:12131425(4)", 
            "5:12131435(4)", 
            "5:12131445(4)", 
            "5:1213141525(4)", 
            "5:1213141535(4)", 
            "5:1213141545(4)", 
            "5:1213142535(4)", 
            "5:1213142545(4)", 
            "5:1213143545(4)", 
            "5:121314152535(4)", 
            "5:121314152545(4)", 
            "5:121314153545(4)", 
            "5:121314253545(4)", 
            "5:12131415253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)", 
            "5:12152534(4)", 
            "5:12153435(4)", 
            "5:12153445(4)", 
            "5:12253435(4)", 
            "5:12253445(4)", 
            "5:12343545(4)", 
            "5:1215253435(4)", 
            "5:1215253445(4)", 
            "5:1215343545(4)", 
            "5:1225343545(4)", 
            "5:121525343545(4)"
        ], 
        [
            "5:121323(4)", 
            "5:12131523(4)", 
            "5:12132325(4)", 
            "5:12132335(4)", 
            "5:12132345(4)", 
            "5:1213152325(4)", 
            "5:1213152335(4)", 
            "5:1213152345(4)", 
            "5:1213232535(4)", 
            "5:1213232545(4)", 
            "5:1213233545(4)", 
            "5:121315232535(4)", 
            "5:121315232545(4)", 
            "5:121315233545(4)", 
            "5:121323253545(4)", 
            "5:12131523253545(4)"
        ], 
        [
            "5:121324(4)", 
            "5:12131524(4)", 
            "5:12132425(4)", 
            "5:12132435(4)", 
            "5:12132445(4)", 
            "5:1213152425(4)", 
            "5:1213152435(4)", 
            "5:1213152445(4)", 
            "5:1213242535(4)", 
            "5:1213242545(4)", 
            "5:1213243545(4)", 
            "5:121315242535(4)", 
            "5:121315242545(4)", 
            "5:121315243545(4)", 
            "5:121324253545(4)", 
            "5:12131524253545(4)"
        ], 
        [
            "5:12131423(4)", 
            "5:1213141523(4)", 
            "5:1213142325(4)", 
            "5:1213142335(4)", 
            "5:1213142345(4)", 
            "5:121314152325(4)", 
            "5:121314152335(4)", 
            "5:121314152345(4)", 
            "5:121314232535(4)", 
            "5:121314232545(4)", 
            "5:121314233545(4)", 
            "5:12131415232535(4)", 
            "5:12131415232545(4)", 
            "5:12131415233545(4)", 
            "5:12131423253545(4)", 
            "5:1213141523253545(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:1213152434(4)", 
            "5:1213242534(4)", 
            "5:1213243435(4)", 
            "5:1213243445(4)", 
            "5:121315242534(4)", 
            "5:121315243435(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)", 
            "5:121324253445(4)", 
            "5:121324343545(4)", 
            "5:12131524253435(4)", 
            "5:12131524253445(4)", 
            "5:12131524343545(4)", 
            "5:12132425343545(4)", 
            "5:1213152425343545(4)"
        ], 
        [
            "5:1213142324(4)", 
            "5:121314152324(4)", 
            "5:121314232425(4)", 
            "5:121314232435(4)", 
            "5:121314232445(4)", 
            "5:12131415232425(4)", 
            "5:12131415232435(4)", 
            "5:12131415232445(4)", 
            "5:12131423242535(4)", 
            "5:12131423242545(4)", 
            "5:12131423243545(4)", 
            "5:1213141523242535(4)", 
            "5:1213141523242545(4)", 
            "5:1213141523243545(4)", 
            "5:1213142324253545(4)", 
            "5:121314152324253545(4)"
        ], 
        [
            "5:121314232434(4)", 
            "5:12131415232434(4)", 
            "5:12131423242534(4)", 
            "5:12131423243435(4)", 
            "5:12131423243445(4)", 
            "5:1213141523242534(4)", 
            "5:1213141523243435(4)", 
            "5:1213141523243445(4)", 
            "5:1213142324253435(4)", 
            "5:1213142324253445(4)", 
            "5:1213142324343545(4)", 
            "5:121314152324253435(4)", 
            "5:121314152324253445(4)", 
            "5:121314152324343545(4)", 
            "5:121314232425343545(4)", 
            "5:12131415232425343545(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "423/256", 
                0, 
                0
            ], 
            [
                "3772322683529364124875849029293141765379902803361229712978968306870903/12515990719828574313196494712192249521725076493384227042362512347955200", 
                0
            ], 
            [
                "14115084783114118355252789422518500914903755809120325419325014496264607705809971376319582011658047867164060162897655877301789200621477151/180654168424684426537212039920227596733840972235120187628637417763057812263574591450309968505103908554836059208057725379981828277700812800"
            ]
        ], 
        [
            [
                "6823/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13183353/3493376", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31552846359016317963170339642822138289399996311819257680312422671941697687/53856834885110549825059737531497419351904540524850905671486968714575872000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2000237701637221537725889804919991084917143960865357108429446034471783517485337672535837899644693371125604755262354607395095071703720535995797/7129351194056416219691465982807143330102296313770476785399710495897471386830684796584138079461885690389855416190621727747806362505281385267200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "283101761530902922624543833711295112913038291424632773835026887421710498541247925709987077501383181292874231000842675248119854963469108146216469473048133208117105652451219652791134550320454784959145422072379156563/535717088053007705358428149300211073592994097312879104188521134252021916588615875608726021718464426053000303939911836165992385296014770544360098147520759435157529615388767830398095116760386198734018286100807680000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8610188442932213951525749721557690338091285106135087425609768438727338086069063372490319377436110747343146365141409537880279605854701282502636861195505133831259200282423275550880720868242523189383028987905264314191258783931854611280318153980528197904179417508324514217060611412341/39040329628788243266037772215917183292934837001815441501652692657175726088825840578935615284197801005470024551295342429117666746669931675377603613830491073379886683688762073628798366069411003151545058053368296455401421652028402967883503166588817565345713155930236653377263464349696", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "118455139448814323108816769127401868947737009771837045109200869844156596616526683996110762510451909664159413181580275919576748085658289460092168253670247753831126598108082415137301175440676489869369762238826789233118802406170886783080630598637083264385865575606858219681299723473354567/158702993380126567554522618867751348311698567076281931428839251862622295602424976081741566764902393295028873802286460602209313695113854039088602625555550626777769579605625814953833447043446187426707990305069831839173281905431944195118824214169095743769835023513437446048861189552269312", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "306209712094098448478964895382081775844210229474178051039175054523102634367009927498896083485646966295353196183800148482339805347394068984488623319372746782345719431364098863215952638499589029332977015111801026156718545500740251025590694471315358850122577286780782020295024943456650729402416295810314691013067942136910682042993035991675304781680459/244808236945033956743227587222822242831501316520879571932554387909614670737301371246373884437894140475157014926106872574226965205921498193054803321980470021452171767615134125144382797319508763146567114279501910216383934630699019717849628357751682946434061259078783797208766798751021474504163489768504595231532762146095695310058064541258315745853440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3293021992219102818482507140486669649868956218331739592785867709704617875986797110915798728771029957387067773192923453978061092759280018111176259078057825876006471242151028165842744630145413382058236668132267797568586596373649560590676448924315118992957806066695275609436743483744475718445341162940984085225967565465146320004443611425357716569432130087/6898292394055849847334121163167538246218368049594283133810535628296456147019999646695130968764654856701716803628649745010151134866093586082559706138829239512684367349770419190528981040118741652813306196438653517258555393040676375104507165049792404175561421116597457353206321926191427631977634312014769359142394600460323845064547114820461266121697380352", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "816403846787095097233265203311179951684778161945038669578199995961199934943397400611906286782852029648689097407067007702662807044454275098165995463075632298548611708792049140360656527247476546090320254424730842857480096879467061318974105036814102905933661840775188351483120086112829187671644344363659393299567775586499893377234588374545282013429268354601/3372054520032361286126087311858349721465811167571701343012728534737528705010480241577777898261534676364357399749553616873534558985502738545844489295931213697030626551962652841822970501268903303227634348167442224710232674686617150044852683698498681848788793412295962224063225327354343135688029350851567703271390787036309831684550258099566301767098501209088", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "350010498531947494750656825052623174035137637637058755326644708666360436746074062406258094717989069608297382376923778331952456930609018330827807861948988539149095836579945378500364760056011292156750274516101516095474903444988334806554263842347314443235510193103213948494700526696224349014960829939361478528334418133500269940845816597806512698297826236097509/835997539109985379566863568190648270525212837831719597648076795864268733382038938226592037665640478360257635744836615887526714413521177700521979354189447473713778389803058319729312283901415983196487940530924383086059619204574270790629483557697641375676069724953792871918714968179537088175763808628387218738757402200575890818288218495534368781751570795111424", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16336420425429731283027439721328361036346536618115727152463762276222080833595342979246767874614739318359398019096755817689034298940734192975745019268182883894224082795564297149812069054554706134915954314375807005686261433107471522629689934089927766552947035142406322027407229104133785243902507717000768194930085025872968733580789539821453362607142504641750989734771220856087191567400975537006312539498015645798471/78767499054300398403432179674825129604605597836085594450127459078972960157656668167902442795889619080756085590858577534621955559853939402004318079670314849890508729929621541164556830743936339989966112803915360319728707060597578245333127134966330856273082478886287512927940107420553935382815643315248384351221696661981698078698653610901989539936730604150586099560993639649513688283062885029292918239706511500640256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1323/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4267/3136", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1512172069/1887584256", 
                0, 
                0, 
                0
            ], 
            [
                "772816273509/1548464198656", 
                0, 
                0
            ], 
            [
                "10267368742643/37683993527296", 
                0
            ], 
            [
                "30536782745352199/55197374360448768"
            ]
        ], 
        [
            [
                "6583/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "83921819/13481984", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "139387268857/85935942656", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341/839195795556147240425147481215932809440539646941529510912422918688053087379172434525860975998812463655076038049902941168130234629834670080000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8356928589146916626518718498350582732044990016627044940227768917233871635426989139742123032600171469209695852353709284311866811198669813804291/15991601532286957422818735844761194705815344917130475544638739896874701391305515649073138948846704048482676614568650742302835507432094182743296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "946742905221381782570552144590895716933740494853293836250656624628798956225502440072775041938230854687799249142383988373351576848754415298540907/4278747437643221312777583871155498358807034888513047009396617685623742277338618439547966992691287792235364276405099153567675807333718944667796992", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3264758527387701896041220843757510530243940275910489176223748882548362698254271204497141245540899041303967355135667133906041213067717410818614538411/7755717879573559562817963168488617713121202133838183106565379068959121049399315989076173143557987161602451448974409632754496117544996170125647110144", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "784561568189660972380976577932377577816527720787075702783204008957903816389042819958561567242020143992537804191147543627413142238368095036427086024263/3343112732045006741546210144007690782969794842532340916453118855729523403012373713405072635433880618295262571658923145119786202181342628678261287332864", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "47194672180562463527209011783143089150278592035941649758219633584185298715767699825865096366122952684196754269261247793424875581687197725884283888708741/100423880728276604464765001975344329960515548260745689956250113146611688497797480954695880606978578431044838936466885584308882206511116164662667011105664", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "180936310943545580699809417214740145560071241728629502976026830896896714899785048191092275182945535819321400760981019875988164931220077714383114826776741497/386618754503167701214896224527508186319082225958433994819335238321645967079568996973486869431279228388939810973788141923736580765181523770444053616302006272", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12439823755008826203764563146119438085701662764836536128587089119477667189591841135163411365056115368848716464196227412213588818346994496810732566856151747368680495433686102578099212320606648776108920086299405510806625627452948284810992938194532580338767644186028851282425807852238619499/60204451986812037165831043999936187204819138372812561990891644434317742469817928775244876592542617960407245766369998651812264728961686040838122832459567411166902542451234989338935238437515014902033692288175758551687080280014111153357327197985322314928008649839134632948254886068224000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3846719001679548368248238601784588401643684520286491549919892272366803616014909867876634635892091620678062893684962264260410260693594919017307509405974628424617956000279012968142748224908451076699972627529799994620496707231579511073712895801155918656504107485825246349489088647313467413088895328718109544463524372240927022360930585075296743251133404271159/10941688488723682330711367704181222322639471635462089686006890079191452499546414527885405490888509183031451659323153642769412965319456135802255841957306792085271604269578366281800171182446470363606611824555742104490345154801294795177133964281494909327840467068977395118978181551154725524641663013160975106299382890511931855023046973637122926111798064742400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25283308409390214153496584994714759704241460160622343496127793198370359038711542688206868574685330396541122552224326490542006175420782159207237058290609816428322693389243477208757612735487891039989879259853676056484941620318195350620919951873937495718423087029366946625929738074771283929229477281913084602424756265894910743762039973794714936202370858505355/492380032214982191135774541028427315410391618596670918389746210862950862849908463088209233394187727446792050391675169825332513368780149634215361203964752438351098368035713659922271772788281737817596496323814399311423578525642177417435250662547957588032525758185631532734603346856123828875378602075918021691331119646838658862199114889637983136145075746708352", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3489/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1751201/3572736", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "493055131/896614912", 
                0, 
                0, 
                0
            ], 
            [
                "279852389771/504888454144", 
                0, 
                0
            ], 
            [
                "282666527016071/573137694251008", 
                0
            ], 
            [
                "43694818113683933419817805480622101549061992418785319888511867683009869154328286389293762604288376817385465951886212541998888928517394687197208851/80437761972298749778128033669422698812476829659983579251396445129862514850810056724868297556843231010418767033849148354990949591964518825984000000"
            ]
        ], 
        [
            [
                "1321/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "127497/84544", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "155/128", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "465/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "413/512", 
                0, 
                0, 
                0
            ], 
            [
                "4604861/3809280", 
                0, 
                0
            ], 
            [
                "117276416798531/86244257474560", 
                0
            ], 
            [
                "903146449341102031/1681274711223740416"
            ]
        ], 
        [
            [
                "9/16", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "271127/589824", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "34823613/69408512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10733849063/47545839616", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10438731056809/10991461440512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5131324643685885/10689260602172416", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "653872826806113839/1313619108783586560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "643244746210180876059/2678263098597842284544", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "281/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "583/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14013/27136", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "244662499/616023936", 
                0, 
                0, 
                0
            ], 
            [
                "16346933623/46975199808", 
                0, 
                0
            ], 
            [
                "373312335653837/803484481437696", 
                0
            ], 
            [
                "1552924449592052245/3058174653676232704"
            ]
        ], 
        [
            [
                "1215/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "88417/155520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "744251/1521664", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "171436396935/181382899712", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "161569659471269/351101740922880", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "41669732302178933/165447331298579456", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1693628220807587585/5333725734678903424", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1750532720664851756933/3468550596213939374080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3618283618549985817669927/7170182023843232796397568", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28942924551300548287823279/115785075793599546165437664", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59022392524180790532858131121/237100437924254091573848301568", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "545/1024", 
                0, 
                0, 
                0
            ], 
            [
                "157777/279040", 
                0, 
                0
            ], 
            [
                "84539117/161563648", 
                0
            ], 
            [
                "5641931917/10821006976"
            ]
        ], 
        [
            [
                "1243/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "46873904629420754027658384265375466835528543859051469892397931303671/184127151082138117128002293508110202568154580908103771583632407142400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "71609609884691903657853300317300476332487635069774481689410959429000315/95997756681053704248644370975488956079162457823337410339630963309918208", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "26553687031347084809390917383285208834724567241560946067581424019526717429/36664120260962254672820889762457843882233669155724534624978411227648161280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6787489002095436047520185040060788501505726130919466206670587436486450722829/9063658506699804948272099800161351282252652285119469591067792731998452882432", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "640246198905488034252486635909695171142895229385522068719908128108416406317155/868798592268215814082583685127780928192732944757691674453835191870265692522112", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1310400217273927342344631519089522497685263330644094945111047527991256028636412571/5244896861433757976596370521372222842002597719126196786953487385464147200550133760", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "255/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "383/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "250919/522240", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "70663/196096", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18257830821439/36312451680256", 
                0, 
                0, 
                0
            ], 
            [
                "7045656317768983/18696018761153536", 
                0, 
                0
            ], 
            [
                "1781648734321966327/3607376034697719296", 
                0
            ], 
            [
                "338342133157854586765/912204151972846759424"
            ]
        ], 
        [
            [
                "15/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "464519/245760", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "471476341/475667456", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "33435080333/34485126656", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "56808398143827/239662655826944", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "521/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "161/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2173/7168", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30246239/102356992", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15727877727/30972148736", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "134170697747265/349620236619392", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "373479150048436691/1099126355945594880", 
                0, 
                0, 
                0
            ], 
            [
                "143974168164299015089/286831987237199378688", 
                0, 
                0
            ], 
            [
                "27774143703232127936401/73714774100121095725568", 
                0
            ], 
            [
                "76193231985550994685040813/227525785216877592054996992"
            ]
        ], 
        [
            [
                "191/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "33347/48896", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "65938533/136589312", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4130806455/5626754816", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13914710419/124410170880", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1074050505089099/1453363673843712", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "260879641682072251/1099827717211237376", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "174629/368640", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "79300969/223525120", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "242659971997/487225153536", 
                0, 
                0, 
                0
            ], 
            [
                "741563471434565/1987870490599424", 
                0, 
                0
            ], 
            [
                "757838259975221643/1518721989497989120", 
                0
            ], 
            [
                "386983554512626804201/1034701837619502616576"
            ]
        ], 
        [
            [
                "127/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "133095/260096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11355999/22714880", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1475864587/5814271488", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2212621973/4427593761", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "292032850810975/580025574490112", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "613676704466338679/2392333113843507200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "312875851107136476263/628404945373530807296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "320274775125491263133973/640769743067415503386624", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "82897417344289368665154377/327961369728503053449188352", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "531/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "285677/543744", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21538235/41790464", 
                0, 
                0, 
                0
            ], 
            [
                "5372419/10423040", 
                0, 
                0
            ], 
            [
                "3273751759651/6268161593344", 
                0
            ], 
            [
                "11467918360519921/21790091712237056"
            ]
        ], 
        [
            [
                "231/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30253/118272", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31095719/61958144", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "987111371/3980252032", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "249723517041/505401021952", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14112754992375/56825973655552", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8128225100325563/32515787502432000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "66562612509308001175/133172840043734024192", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1377224325408957837971/5452809216762511456256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11034505659892457036521/22035589206543325407536", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1090923898682187714410380853/4519733518291950402159001600", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "281955213439349180798885913761/1117106072250560219556229993472", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "531/1024", 
                0, 
                0, 
                0
            ], 
            [
                "15959/30208", 
                0, 
                0
            ], 
            [
                "155101859/294156288", 
                0
            ], 
            [
                "83270707997/158824303616"
            ]
        ], 
        [
            [
                "75/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "50547/51200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "806312639/828162048", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1392075168379/2476992427008", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1331864829718267/1425484972420096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "127/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "194055/520192", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "65784263/198712320", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4284162499/8420385664", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "850247827303/2193491199488", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "297444266865969/870653775158272", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1253992939195333663/2436663434166018048", 
                0, 
                0, 
                0
            ], 
            [
                "1250280163575790002663/2568177539472043341824", 
                0, 
                0
            ], 
            [
                "16784015738559628402609/45724531696486034383104", 
                0
            ], 
            [
                "156848524387595723678108709/481231299255981665559605248"
            ]
        ], 
        [
            [
                "167/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "673055/1368064", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "68785537/137841664", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45287123121/176090974720", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10181648158275/10305336461312", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13882304166701/56869132985856", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3640858329125390429/7818513706686003200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "841266368595983705229/3728238929024399799296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "511/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "131/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "269/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "54427255/140758016", 
                0, 
                0, 
                0
            ], 
            [
                "38630637457/111467018240", 
                0, 
                0
            ], 
            [
                "10829327595924883/20728272924127232", 
                0
            ], 
            [
                "8673717349184853375/11089231458227080192"
            ]
        ], 
        [
            [
                "31/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "15155/15872", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6065113/4433920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12708581675/21737364992", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "64616535317/1041087010816", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "485/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "91/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "323/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "475/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "89/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28387/91136", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16068839707/55229747200", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4594858618661/16454491859968", 
                0, 
                0, 
                0
            ], 
            [
                "44911817/120393728", 
                0, 
                0
            ], 
            [
                "6229545945703/22305004794880", 
                0
            ], 
            [
                "1582274711513403/6379055048399872"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "5647589/91004784", 
                "-9709868745303259709653496534038344624375097207474865048683222858486740/26406258784705548874130943205051992357659319623528607990852778148096321", 
                "-15/116"
            ], 
            [
                "-473321/21001104", 
                "8928495043159681396754649443782972033784144650073850903222977002820189/26406258784705548874130943205051992357659319623528607990852778148096321", 
                "-27/116"
            ], 
            [
                "5243/196272", 
                "-9955045970953394026864554339015785419102265457265119958618011387083551/26406258784705548874130943205051992357659319623528607990852778148096321", 
                "107/116"
            ], 
            [
                "-17071439/91004784", 
                "-1941973749060651941930699306807668924875019441494973009736644571697348/26406258784705548874130943205051992357659319623528607990852778148096321", 
                "-3/116"
            ]
        ], 
        [
            [
                "20357816760528991/280880814779024460", 
                "19131254788087819/154619928996631406", 
                "-47372653483295742909735200628873419052604086841845693583744471090758980465/410187002667212133521214415356687797762199952053650349844061494735242069931", 
                "-7314835252247605439043753443562160097577657440379352971339158627065413381867880919272274296914879644305588238322880881977061865171321096095065/22002614718009436914984787854119901934088583569518928192723906379189618692338714397894216896091627082381652307885900681346045788740925895953767", 
                "-1388420384103284102951417663646114737499526140607777910767074591570826479783376643814832559602627679058996843694273875833211014692842653382086695564881993659051401386337132874852011677730836990423336931098562834450/11040968699705213982357209514740509403608493365560678179566048609446709443108669102689496022553944070422095009032864334676674343575295217702442309448877195116567120445597566458854247462497736613406671460822787105957", 
                "-278486995442108423721090842947356485804171251418740436594807238789826868156875985533717697566122122760461008439202128495051981187275902843287742049045845641076013861378065559410975017346481932528187708806826610635098163477424907627107863634736063897040941209359603070736578545636181/2669158417308986324972982413682884004808298382901877101939028216005474806681409645471999007005194331676375373193836956742886677814957397575817426970606591487690352087551215420773023469155182188708738986250631937399290223018874929496898627733963741350295619427580599407288789537825710", 
                "-792127300759581722542904796580999053900811005408405053504662514807993159484054496313802729845207296949438116116501526602001201305980809284605171014217562496750235031510759480654980447912325884982309266736050683015687199652290968845029769985866597643048117895919987996368918159708675622239/5723041607330015206679373383621293896340965890116534997405930825650581808930870210588095379929973563514197888454869450778431007010494596974893017007824349978597050460993893804943568990240843931548730692806677495008901819451740224037757586742552040835538709419869748025682314839891652550038", 
                "-1283194902783434280133551449949349149464369093111178173944643289971063643231669253937173086969842149060686900050935233582356697215445608199752059458309390281432614998706967702098870088547413756997995523534672494771484344179194996905215289680488294218165877020533835819988729762997837928351476255490763506507597833152064047601276702149185569550658956/8880081650728855005889981966080371499482096654751163480136076581169976396643287897467986421083762022565242689330204305987854355074428000550170076261809656688025863509558867033262626516488081850656333438242229758544837819521467279742130139668145406653554741316642678588555723360242871152670072578499126039378970321970409779246798043758583838668733311", 
                "1384799213901125120200343034859751020148884808502702915789089617740483017011916706288352630389983357111816498616013733238406781102654664746388193834676075835074606461783092055502850620491496016705816818222564052523063606774572154790126985449210570846817912645480397102710672567298457855851836094056797435324683799662533104690450673101208237982444416189/5486174639037025295591856896050791636681681059740678161581255604367893381394003986785720682132535909006854910139410474327449780536960510173219647624044337909426781089423612924294012553822258694509022289108358150749265269558500167944066963907908988242267704907114329165321614643918296546929938377459679485986461964064933769127403056634645955804673928724942", 
                "170931937337370039170775477412036348395312418726953735856022598161555837551729484526954535927126578872688527682169608882795430751275657361408490600892499878028319210842948165268396955023732459336946568620212840091882158258361998037902374248359366885741325049441063866796283941969671993522589070281686618067398744682160342324973244582185873717748265647091/97152057767664316570758559194030414250488601271459601679805799519382792258264290672816848127159391528194002591440973916616874038290058736681753460106000243527284793346253847702918126742449708984748110276542970300040131528656580296957918499380878245806105759052247413826491290247426673332925676979275467802648565294793487311890916016570888559598082934197519", 
                "75487047063033165125110958358464823555467054991140583261637129051430308601466258826288168821490428865100339895390274518011725969653022354805367459098282053796556069580280723342251250933372959895862000042180896265239627054714376446237218385662247519828743987066409005761453576341977540751648011927301054450738609106713594171842561412150888151012755965438869/27767499550201167916885441454174771806787585919206661255913813554197927981855208950896475514293799522258259001902619747668228249828315454245672757047953090772494936368675666694362270964443562511102188444944053610241009006635741227986638264826220279163350475319521639913912908451233798355186892508522677296581197171924354748640434783425983340731627548063735714", 
                "-3/49", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3591362616995847/46813469129837410", 
                "1609052887516993687/8349476165818095924", 
                "-18058873942199599611784774369655450878681393713961071348799362314777911035/820374005334424267042428830713375595524399904107300699688122989470484139862", 
                "4974983122418302272325784737612400379074169922327746025242556164532352780300429408368792865879804096980320361600307005558405091651664393889763/44005229436018873829969575708239803868177167139037856385447812758379237384677428795788433792183254164763304615771801362692091577481851791907534", 
                "-2706998022252857496786686774871799697723199938281672263156345130757998212713448768117591181948565706002115701728595748015729375422182631310247539830629011504673390319728636857144438742197771937902967850575411192255/11040968699705213982357209514740509403608493365560678179566048609446709443108669102689496022553944070422095009032864334676674343575295217702442309448877195116567120445597566458854247462497736613406671460822787105957", 
                "116135159676736097589270365231997769308073638969182236255538589011345649631834264185202498179747098632292909197847369299529621724847019040374917779171897789963344090238175243089752426066587616406391710412167346839687061302323631434213025604644625019118275228449390781636187537511233/2669158417308986324972982413682884004808298382901877101939028216005474806681409645471999007005194331676375373193836956742886677814957397575817426970606591487690352087551215420773023469155182188708738986250631937399290223018874929496898627733963741350295619427580599407288789537825710", 
                "-1724652249785435382921624820748102285788259189295449314132873874029865194148757974145878721341597489901465483256111820653105592841266239323814540889173062772722197429432771996503646257949873064211675566440592910253560783180459757406827680844673308916190570807374118875269221480712618659622/8584562410995022810019060075431940844511448835174802496108896238475872713396305315882143069894960345271296832682304176167646510515741895462339525511736524967895575691490840707415353485361265897323096039210016242513352729177610336056636380113828061253308064129804622038523472259837478825057", 
                "-1830774266519363970182934720245710427722202690710127642925278874707654350006100726777644417244186877341088719845497042043705779214823376988954232562812213677179901335601196262714042549380972216034963483661087446924243477207082173619893887739533613232104845068083502373013635217498656041887629877945276508027815867865417278988035487263109123087423074/8880081650728855005889981966080371499482096654751163480136076581169976396643287897467986421083762022565242689330204305987854355074428000550170076261809656688025863509558867033262626516488081850656333438242229758544837819521467279742130139668145406653554741316642678588555723360242871152670072578499126039378970321970409779246798043758583838668733311", 
                "-461599737967041706733447678286583673382961602834234305263029872580161005670638902096117543463327785703938832872004577746135593700884888248796064611558691945024868820594364018500950206830498672235272272740854684174354535591524051596708995149736856948939304215160132367570224189099485951950612031352265811774894599887511034896816891033736079327481472063/16458523917111075886775570688152374910045043179222034484743766813103680144182011960357162046397607727020564730418231422982349341610881530519658942872133013728280343268270838772882037661466776083527066867325074452247795808675500503832200891723726964726803114721342987495964843931754889640789815132379038457959385892194801307382209169903937867414021786174826", 
                "-56977312445790013056925159137345449465104139575651245285340866053851945850576494842318178642375526290896175894056536294265143583758552453802830200297499959342773070280982721756132318341244153112315522873404280030627386086120666012634124749453122295247108349813687955598761313989890664507529690093895539355799581560720114108324414860728624572582755215697/291456173302992949712275677582091242751465803814378805039417398558148376774792872018450544381478174584582007774322921749850622114870176210045260380318000730581854380038761543108754380227349126954244330829628910900120394585969740890873755498142634737418317277156742241479473870742280019998777030937826403407945695884380461935672748049712665678794248802592557", 
                "-25162349021011055041703652786154941185155684997046861087212376350476769533822086275429389607163476288366779965130091506003908656551007451601789153032760684598852023193426907780750416977790986631954000014060298755079875684904792148745739461887415839942914662355469668587151192113992513583882670642433684816912869702237864723947520470716962717004251988479623/83302498650603503750656324362524315420362757757619983767741440662593783945565626852689426542881398566774777005707859243004684749484946362737018271143859272317484809106027000083086812893330687533306565334832160830723027019907223683959914794478660837490051425958564919741738725353701395065560677525568031889743591515773064245921304350277950022194882644191207142", 
                "1/147", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3591362616995847/46813469129837410", 
                "1609052887516993687/8349476165818095924", 
                "-18058873942199599611784774369655450878681393713961071348799362314777911035/820374005334424267042428830713375595524399904107300699688122989470484139862", 
                "4974983122418302272325784737612400379074169922327746025242556164532352780300429408368792865879804096980320361600307005558405091651664393889763/44005229436018873829969575708239803868177167139037856385447812758379237384677428795788433792183254164763304615771801362692091577481851791907534", 
                "-2706998022252857496786686774871799697723199938281672263156345130757998212713448768117591181948565706002115701728595748015729375422182631310247539830629011504673390319728636857144438742197771937902967850575411192255/11040968699705213982357209514740509403608493365560678179566048609446709443108669102689496022553944070422095009032864334676674343575295217702442309448877195116567120445597566458854247462497736613406671460822787105957", 
                "116135159676736097589270365231997769308073638969182236255538589011345649631834264185202498179747098632292909197847369299529621724847019040374917779171897789963344090238175243089752426066587616406391710412167346839687061302323631434213025604644625019118275228449390781636187537511233/2669158417308986324972982413682884004808298382901877101939028216005474806681409645471999007005194331676375373193836956742886677814957397575817426970606591487690352087551215420773023469155182188708738986250631937399290223018874929496898627733963741350295619427580599407288789537825710", 
                "-1724652249785435382921624820748102285788259189295449314132873874029865194148757974145878721341597489901465483256111820653105592841266239323814540889173062772722197429432771996503646257949873064211675566440592910253560783180459757406827680844673308916190570807374118875269221480712618659622/8584562410995022810019060075431940844511448835174802496108896238475872713396305315882143069894960345271296832682304176167646510515741895462339525511736524967895575691490840707415353485361265897323096039210016242513352729177610336056636380113828061253308064129804622038523472259837478825057", 
                "-1830774266519363970182934720245710427722202690710127642925278874707654350006100726777644417244186877341088719845497042043705779214823376988954232562812213677179901335601196262714042549380972216034963483661087446924243477207082173619893887739533613232104845068083502373013635217498656041887629877945276508027815867865417278988035487263109123087423074/8880081650728855005889981966080371499482096654751163480136076581169976396643287897467986421083762022565242689330204305987854355074428000550170076261809656688025863509558867033262626516488081850656333438242229758544837819521467279742130139668145406653554741316642678588555723360242871152670072578499126039378970321970409779246798043758583838668733311", 
                "-461599737967041706733447678286583673382961602834234305263029872580161005670638902096117543463327785703938832872004577746135593700884888248796064611558691945024868820594364018500950206830498672235272272740854684174354535591524051596708995149736856948939304215160132367570224189099485951950612031352265811774894599887511034896816891033736079327481472063/16458523917111075886775570688152374910045043179222034484743766813103680144182011960357162046397607727020564730418231422982349341610881530519658942872133013728280343268270838772882037661466776083527066867325074452247795808675500503832200891723726964726803114721342987495964843931754889640789815132379038457959385892194801307382209169903937867414021786174826", 
                "-56977312445790013056925159137345449465104139575651245285340866053851945850576494842318178642375526290896175894056536294265143583758552453802830200297499959342773070280982721756132318341244153112315522873404280030627386086120666012634124749453122295247108349813687955598761313989890664507529690093895539355799581560720114108324414860728624572582755215697/291456173302992949712275677582091242751465803814378805039417398558148376774792872018450544381478174584582007774322921749850622114870176210045260380318000730581854380038761543108754380227349126954244330829628910900120394585969740890873755498142634737418317277156742241479473870742280019998777030937826403407945695884380461935672748049712665678794248802592557", 
                "-25162349021011055041703652786154941185155684997046861087212376350476769533822086275429389607163476288366779965130091506003908656551007451601789153032760684598852023193426907780750416977790986631954000014060298755079875684904792148745739461887415839942914662355469668587151192113992513583882670642433684816912869702237864723947520470716962717004251988479623/83302498650603503750656324362524315420362757757619983767741440662593783945565626852689426542881398566774777005707859243004684749484946362737018271143859272317484809106027000083086812893330687533306565334832160830723027019907223683959914794478660837490051425958564919741738725353701395065560677525568031889743591515773064245921304350277950022194882644191207142", 
                "1/147", 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2295352848639497/21278849604471550", 
                "-1208240295949849/1265072146336075140", 
                "774362145519789135317817454580520763188483836125462510196909241550440109925/820374005334424267042428830713375595524399904107300699688122989470484139862", 
                "-58813960880740539451239874874210161722688454409259355903762620255989538632108573740740024379128690156774490514738206308537586465982919758239679/220026147180094369149847878541199019340885835695189281927239063791896186923387143978942168960916270823816523078859006813460457887409258959537670", 
                "263715527629914678767053822245136992044734759534778870477854107837434346586014424860551724469187605388623771606864374436503672145867995585632168853149403569124397786678300796458485412893386989495926183895369671561/3680322899901737994119069838246836467869497788520226059855349536482236481036223034229832007517981356807365003010954778225558114525098405900814103149625731705522373481865855486284749154165912204468890486940929035319", 
                "-591933232678266781965541812269031382668367335581884009275518741701758776683065374578380293618803832089130876455574246691872404368184382825493989742326615146559036927424361203751091165119604323401869128828490936212177837169622808591981333859071033374238824656713490778559149124721121/6672896043272465812432456034207210012020745957254692754847570540013687016703524113679997517512985829190938432984592391857216694537393493939543567426516478719225880218878038551932558672887955471771847465626579843498225557547187323742246569334909353375739048568951498518221973844564275", 
                "1072922597292125598214535251753207409874085362365683467751760203635750909845352459350349253147573088954616618162719061500207581764590050793813568735693438055193689764333265551042351172162768473476423332673033771460059967404046608278566051731746824903236787926988273761431688482299210452527/28615208036650076033396866918106469481704829450582674987029654128252909044654351052940476899649867817570989442274347253892155035052472984874465085039121749892985252304969469024717844951204219657743653464033387475044509097258701120188787933712760204177693547099348740128411574199458262750190", 
                "1642738091207789070148149810889083834773500792796848406941906754209772120323294418521413990823034184841205459383685425384047245998133306367606519313508470187241859010682685681845517382500675377110903880379244856458277399083661530144035794177135957041816904142648999659074716363502454340608460867363539004560654104140059694160276355341770660610292354/44400408253644275029449909830401857497410483273755817400680382905849881983216439487339932105418810112826213446651021529939271775372140002750850381309048283440129317547794335166313132582440409253281667191211148792724189097607336398710650698340727033267773706583213392942778616801214355763350362892495630196894851609852048896233990218792919193343666555", 
                "461599737967041706733447678286583673382961602834234305263029872580161005670638902096117543463327785703938832872004577746135593700884888248796064611558691945024868820594364018500950206830498672235272272740854684174354535591524051596708995149736856948939304215160132367570224189099485951950612031352265811774894599887511034896816891033736079327481472063/2743087319518512647795928448025395818340840529870339080790627802183946690697001993392860341066267954503427455069705237163724890268480255086609823812022168954713390544711806462147006276911129347254511144554179075374632634779250083972033481953954494121133852453557164582660807321959148273464969188729839742993230982032466884563701528317322977902336964362471", 
                "113954624891580026113850318274690898930208279151302490570681732107703891701152989684636357284751052581792351788113072588530287167517104907605660400594999918685546140561965443512264636682488306224631045746808560061254772172241332025268249498906244590494216699627375911197522627979781329015059380187791078711599163121440228216648829721457249145165510431394/97152057767664316570758559194030414250488601271459601679805799519382792258264290672816848127159391528194002591440973916616874038290058736681753460106000243527284793346253847702918126742449708984748110276542970300040131528656580296957918499380878245806105759052247413826491290247426673332925676979275467802648565294793487311890916016570888559598082934197519", 
                "25162349021011055041703652786154941185155684997046861087212376350476769533822086275429389607163476288366779965130091506003908656551007451601789153032760684598852023193426907780750416977790986631954000014060298755079875684904792148745739461887415839942914662355469668587151192113992513583882670642433684816912869702237864723947520470716962717004251988479623/13883749775100583958442720727087385903393792959603330627956906777098963990927604475448237757146899761129129500951309873834114124914157727122836378523976545386247468184337833347181135482221781255551094222472026805120504503317870613993319132413110139581675237659760819956956454225616899177593446254261338648290598585962177374320217391712991670365813774031867857", 
                "-2/49", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-83867955484417/1636834584959350", 
                "-7353180641982166/63253607316803757", 
                "-153081822069795893415002382525315655126644939466536337731251814039185333105/820374005334424267042428830713375595524399904107300699688122989470484139862", 
                "51199112709306645123684064396389347947754463438335285059856911639958554829584998248731060101329445255133771024691297098192642477721709721529156/110013073590047184574923939270599509670442917847594640963619531895948093461693571989471084480458135411908261539429503406730228943704629479768835", 
                "527431055259829357534107644490273984089469519069557740955708215674868693172028849721103448938375210777247543213728748873007344291735991171264337706298807138248795573356601592916970825786773978991852367790739343122/3680322899901737994119069838246836467869497788520226059855349536482236481036223034229832007517981356807365003010954778225558114525098405900814103149625731705522373481865855486284749154165912204468890486940929035319", 
                "-1183866465356533563931083624538062765336734671163768018551037483403517553366130749156760587237607664178261752911148493383744808736368765650987979484653230293118073854848722407502182330239208646803738257656981872424355674339245617183962667718142066748477649313426981557118298249442242/6672896043272465812432456034207210012020745957254692754847570540013687016703524113679997517512985829190938432984592391857216694537393493939543567426516478719225880218878038551932558672887955471771847465626579843498225557547187323742246569334909353375739048568951498518221973844564275", 
                "1072922597292125598214535251753207409874085362365683467751760203635750909845352459350349253147573088954616618162719061500207581764590050793813568735693438055193689764333265551042351172162768473476423332673033771460059967404046608278566051731746824903236787926988273761431688482299210452527/14307604018325038016698433459053234740852414725291337493514827064126454522327175526470238449824933908785494721137173626946077517526236492437232542519560874946492626152484734512358922475602109828871826732016693737522254548629350560094393966856380102088846773549674370064205787099729131375095", 
                "3285476182415578140296299621778167669547001585593696813883813508419544240646588837042827981646068369682410918767370850768094491996266612735213038627016940374483718021365371363691034765001350754221807760758489712916554798167323060288071588354271914083633808285297999318149432727004908681216921734727078009121308208280119388320552710683541321220584708/44400408253644275029449909830401857497410483273755817400680382905849881983216439487339932105418810112826213446651021529939271775372140002750850381309048283440129317547794335166313132582440409253281667191211148792724189097607336398710650698340727033267773706583213392942778616801214355763350362892495630196894851609852048896233990218792919193343666555", 
                "923199475934083413466895356573167346765923205668468610526059745160322011341277804192235086926655571407877665744009155492271187401769776497592129223117383890049737641188728037001900413660997344470544545481709368348709071183048103193417990299473713897878608430320264735140448378198971903901224062704531623549789199775022069793633782067472158654962944126/2743087319518512647795928448025395818340840529870339080790627802183946690697001993392860341066267954503427455069705237163724890268480255086609823812022168954713390544711806462147006276911129347254511144554179075374632634779250083972033481953954494121133852453557164582660807321959148273464969188729839742993230982032466884563701528317322977902336964362471", 
                "227909249783160052227700636549381797860416558302604981141363464215407783402305979369272714569502105163584703576226145177060574335034209815211320801189999837371092281123930887024529273364976612449262091493617120122509544344482664050536498997812489180988433399254751822395045255959562658030118760375582157423198326242880456433297659442914498290331020862788/97152057767664316570758559194030414250488601271459601679805799519382792258264290672816848127159391528194002591440973916616874038290058736681753460106000243527284793346253847702918126742449708984748110276542970300040131528656580296957918499380878245806105759052247413826491290247426673332925676979275467802648565294793487311890916016570888559598082934197519", 
                "50324698042022110083407305572309882370311369994093722174424752700953539067644172550858779214326952576733559930260183012007817313102014903203578306065521369197704046386853815561500833955581973263908000028120597510159751369809584297491478923774831679885829324710939337174302384227985027167765341284867369633825739404475729447895040941433925434008503976959246/13883749775100583958442720727087385903393792959603330627956906777098963990927604475448237757146899761129129500951309873834114124914157727122836378523976545386247468184337833347181135482221781255551094222472026805120504503317870613993319132413110139581675237659760819956956454225616899177593446254261338648290598585962177374320217391712991670365813774031867857", 
                "-4/49", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "190020909199/3295640103945", 
                "416362537664107/5094250253702316", 
                "-245565192079781292582769825015485832518205411836850448665778110116910136365/1640748010668848534084857661426751191048799808214601399376245978940968279724", 
                "-195280677606962246541183728179744346616074344751551400868566577580021996308174796578997725505972652268266870924119975400890764239192838464721471/440052294360188738299695757082398038681771671390378563854478127583792373846774287957884337921832541647633046157718013626920915774818517919075340", 
                "5626972655199498988783835964996910008162093488997333653253358347930713017681771566454313658656812658417863605575672838645215592730929955081947229787619172107220339806140292744565369978102192737600735759671964721447/22081937399410427964714419029481018807216986731121356359132097218893418886217338205378992045107888140844190018065728669353348687150590435404884618897754390233134240891195132917708494924995473226813342921645574211914", 
                "116135159676736097589270365231997769308073638969182236255538589011345649631834264185202498179747098632292909197847369299529621724847019040374917779171897789963344090238175243089752426066587616406391710412167346839687061302323631434213025604644625019118275228449390781636187537511233/2669158417308986324972982413682884004808298382901877101939028216005474806681409645471999007005194331676375373193836956742886677814957397575817426970606591487690352087551215420773023469155182188708738986250631937399290223018874929496898627733963741350295619427580599407288789537825710", 
                "-1724652249785435382921624820748102285788259189295449314132873874029865194148757974145878721341597489901465483256111820653105592841266239323814540889173062772722197429432771996503646257949873064211675566440592910253560783180459757406827680844673308916190570807374118875269221480712618659622/8584562410995022810019060075431940844511448835174802496108896238475872713396305315882143069894960345271296832682304176167646510515741895462339525511736524967895575691490840707415353485361265897323096039210016242513352729177610336056636380113828061253308064129804622038523472259837478825057", 
                "-1830774266519363970182934720245710427722202690710127642925278874707654350006100726777644417244186877341088719845497042043705779214823376988954232562812213677179901335601196262714042549380972216034963483661087446924243477207082173619893887739533613232104845068083502373013635217498656041887629877945276508027815867865417278988035487263109123087423074/8880081650728855005889981966080371499482096654751163480136076581169976396643287897467986421083762022565242689330204305987854355074428000550170076261809656688025863509558867033262626516488081850656333438242229758544837819521467279742130139668145406653554741316642678588555723360242871152670072578499126039378970321970409779246798043758583838668733311", 
                "-461599737967041706733447678286583673382961602834234305263029872580161005670638902096117543463327785703938832872004577746135593700884888248796064611558691945024868820594364018500950206830498672235272272740854684174354535591524051596708995149736856948939304215160132367570224189099485951950612031352265811774894599887511034896816891033736079327481472063/16458523917111075886775570688152374910045043179222034484743766813103680144182011960357162046397607727020564730418231422982349341610881530519658942872133013728280343268270838772882037661466776083527066867325074452247795808675500503832200891723726964726803114721342987495964843931754889640789815132379038457959385892194801307382209169903937867414021786174826", 
                "-56977312445790013056925159137345449465104139575651245285340866053851945850576494842318178642375526290896175894056536294265143583758552453802830200297499959342773070280982721756132318341244153112315522873404280030627386086120666012634124749453122295247108349813687955598761313989890664507529690093895539355799581560720114108324414860728624572582755215697/291456173302992949712275677582091242751465803814378805039417398558148376774792872018450544381478174584582007774322921749850622114870176210045260380318000730581854380038761543108754380227349126954244330829628910900120394585969740890873755498142634737418317277156742241479473870742280019998777030937826403407945695884380461935672748049712665678794248802592557", 
                "-25162349021011055041703652786154941185155684997046861087212376350476769533822086275429389607163476288366779965130091506003908656551007451601789153032760684598852023193426907780750416977790986631954000014060298755079875684904792148745739461887415839942914662355469668587151192113992513583882670642433684816912869702237864723947520470716962717004251988479623/83302498650603503750656324362524315420362757757619983767741440662593783945565626852689426542881398566774777005707859243004684749484946362737018271143859272317484809106027000083086812893330687533306565334832160830723027019907223683959914794478660837490051425958564919741738725353701395065560677525568031889743591515773064245921304350277950022194882644191207142", 
                "1/147", 
                "61/98", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "190020909199/3295640103945", 
                "416362537664107/5094250253702316", 
                "-245565192079781292582769825015485832518205411836850448665778110116910136365/1640748010668848534084857661426751191048799808214601399376245978940968279724", 
                "-195280677606962246541183728179744346616074344751551400868566577580021996308174796578997725505972652268266870924119975400890764239192838464721471/440052294360188738299695757082398038681771671390378563854478127583792373846774287957884337921832541647633046157718013626920915774818517919075340", 
                "5626972655199498988783835964996910008162093488997333653253358347930713017681771566454313658656812658417863605575672838645215592730929955081947229787619172107220339806140292744565369978102192737600735759671964721447/22081937399410427964714419029481018807216986731121356359132097218893418886217338205378992045107888140844190018065728669353348687150590435404884618897754390233134240891195132917708494924995473226813342921645574211914", 
                "116135159676736097589270365231997769308073638969182236255538589011345649631834264185202498179747098632292909197847369299529621724847019040374917779171897789963344090238175243089752426066587616406391710412167346839687061302323631434213025604644625019118275228449390781636187537511233/2669158417308986324972982413682884004808298382901877101939028216005474806681409645471999007005194331676375373193836956742886677814957397575817426970606591487690352087551215420773023469155182188708738986250631937399290223018874929496898627733963741350295619427580599407288789537825710", 
                "-1724652249785435382921624820748102285788259189295449314132873874029865194148757974145878721341597489901465483256111820653105592841266239323814540889173062772722197429432771996503646257949873064211675566440592910253560783180459757406827680844673308916190570807374118875269221480712618659622/8584562410995022810019060075431940844511448835174802496108896238475872713396305315882143069894960345271296832682304176167646510515741895462339525511736524967895575691490840707415353485361265897323096039210016242513352729177610336056636380113828061253308064129804622038523472259837478825057", 
                "-1830774266519363970182934720245710427722202690710127642925278874707654350006100726777644417244186877341088719845497042043705779214823376988954232562812213677179901335601196262714042549380972216034963483661087446924243477207082173619893887739533613232104845068083502373013635217498656041887629877945276508027815867865417278988035487263109123087423074/8880081650728855005889981966080371499482096654751163480136076581169976396643287897467986421083762022565242689330204305987854355074428000550170076261809656688025863509558867033262626516488081850656333438242229758544837819521467279742130139668145406653554741316642678588555723360242871152670072578499126039378970321970409779246798043758583838668733311", 
                "-461599737967041706733447678286583673382961602834234305263029872580161005670638902096117543463327785703938832872004577746135593700884888248796064611558691945024868820594364018500950206830498672235272272740854684174354535591524051596708995149736856948939304215160132367570224189099485951950612031352265811774894599887511034896816891033736079327481472063/16458523917111075886775570688152374910045043179222034484743766813103680144182011960357162046397607727020564730418231422982349341610881530519658942872133013728280343268270838772882037661466776083527066867325074452247795808675500503832200891723726964726803114721342987495964843931754889640789815132379038457959385892194801307382209169903937867414021786174826", 
                "-56977312445790013056925159137345449465104139575651245285340866053851945850576494842318178642375526290896175894056536294265143583758552453802830200297499959342773070280982721756132318341244153112315522873404280030627386086120666012634124749453122295247108349813687955598761313989890664507529690093895539355799581560720114108324414860728624572582755215697/291456173302992949712275677582091242751465803814378805039417398558148376774792872018450544381478174584582007774322921749850622114870176210045260380318000730581854380038761543108754380227349126954244330829628910900120394585969740890873755498142634737418317277156742241479473870742280019998777030937826403407945695884380461935672748049712665678794248802592557", 
                "-25162349021011055041703652786154941185155684997046861087212376350476769533822086275429389607163476288366779965130091506003908656551007451601789153032760684598852023193426907780750416977790986631954000014060298755079875684904792148745739461887415839942914662355469668587151192113992513583882670642433684816912869702237864723947520470716962717004251988479623/83302498650603503750656324362524315420362757757619983767741440662593783945565626852689426542881398566774777005707859243004684749484946362737018271143859272317484809106027000083086812893330687533306565334832160830723027019907223683959914794478660837490051425958564919741738725353701395065560677525568031889743591515773064245921304350277950022194882644191207142", 
                "1/147", 
                "-61/98", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-41526382831/766427931150", 
                "565818030107/29617734033153", 
                "-196016663184595838043348854383946498165009072475364378754658414527427469129/410187002667212133521214415356687797762199952053650349844061494735242069931", 
                "-16512244468131352889621226293807127298151562361648148924595232150410064839899997902892077576433920389057862156336282359231601766107940532631423/110013073590047184574923939270599509670442917847594640963619531895948093461693571989471084480458135411908261539429503406730228943704629479768835", 
                "-2608167589591878999468213568765599265509392886746619244864101404921011536378884826511177828161263187077832409555678373553937810475641279422429297488563116378044799864759181811700495801158619698961304691134642111778/11040968699705213982357209514740509403608493365560678179566048609446709443108669102689496022553944070422095009032864334676674343575295217702442309448877195116567120445597566458854247462497736613406671460822787105957", 
                "6278273888153621291122094826027855756908501066866770081997224712212514498914813863961077321767116607798184515347542894062635091625270572055880907598298735288186522267261797749431831229474885922837268046407585886023440332767438784680925680095528664459579832131142504665849207761416861/6672896043272465812432456034207210012020745957254692754847570540013687016703524113679997517512985829190938432984592391857216694537393493939543567426516478719225880218878038551932558672887955471771847465626579843498225557547187323742246569334909353375739048568951498518221973844564275", 
                "1072922597292125598214535251753207409874085362365683467751760203635750909845352459350349253147573088954616618162719061500207581764590050793813568735693438055193689764333265551042351172162768473476423332673033771460059967404046608278566051731746824903236787926988273761431688482299210452527/42922812054975114050095300377159704222557244175874012480544481192379363566981526579410715349474801726356484163411520880838232552578709477311697627558682624839477878457454203537076767426806329486615480196050081212566763645888051680283181900569140306266540320649023110192617361299187394125285", 
                "1095158727471859380098766540592722556515667195197898937961271169473181413548862945680942660548689456560803639589123616922698163998755537578404346209005646791494572673788457121230344921667116918073935920252829904305518266055774353429357196118090638027877936095099333106049810909001636227072307244909026003040436069426706462773517570227847107073528236/44400408253644275029449909830401857497410483273755817400680382905849881983216439487339932105418810112826213446651021529939271775372140002750850381309048283440129317547794335166313132582440409253281667191211148792724189097607336398710650698340727033267773706583213392942778616801214355763350362892495630196894851609852048896233990218792919193343666555", 
                "923199475934083413466895356573167346765923205668468610526059745160322011341277804192235086926655571407877665744009155492271187401769776497592129223117383890049737641188728037001900413660997344470544545481709368348709071183048103193417990299473713897878608430320264735140448378198971903901224062704531623549789199775022069793633782067472158654962944126/8229261958555537943387785344076187455022521589611017242371883406551840072091005980178581023198803863510282365209115711491174670805440765259829471436066506864140171634135419386441018830733388041763533433662537226123897904337750251916100445861863482363401557360671493747982421965877444820394907566189519228979692946097400653691104584951968933707010893087413", 
                "227909249783160052227700636549381797860416558302604981141363464215407783402305979369272714569502105163584703576226145177060574335034209815211320801189999837371092281123930887024529273364976612449262091493617120122509544344482664050536498997812489180988433399254751822395045255959562658030118760375582157423198326242880456433297659442914498290331020862788/291456173302992949712275677582091242751465803814378805039417398558148376774792872018450544381478174584582007774322921749850622114870176210045260380318000730581854380038761543108754380227349126954244330829628910900120394585969740890873755498142634737418317277156742241479473870742280019998777030937826403407945695884380461935672748049712665678794248802592557", 
                "50324698042022110083407305572309882370311369994093722174424752700953539067644172550858779214326952576733559930260183012007817313102014903203578306065521369197704046386853815561500833955581973263908000028120597510159751369809584297491478923774831679885829324710939337174302384227985027167765341284867369633825739404475729447895040941433925434008503976959246/41651249325301751875328162181262157710181378878809991883870720331296891972782813426344713271440699283387388502853929621502342374742473181368509135571929636158742404553013500041543406446665343766653282667416080415361513509953611841979957397239330418745025712979282459870869362676850697532780338762784015944871795757886532122960652175138975011097441322095603571", 
                "-4/147", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-64476527/1977878532", 
                "-425198161043/7643286202104", 
                "-9697709291310994356086875617845540386018041600708970724170383901557871765/126211385436065271852681358571288553157599985247277030721249690687766790748", 
                "7586659854981753320394354960545195951820595883555636097172667236631998849734436475412360462158476503817077390888840801811826636196673214455029/440052294360188738299695757082398038681771671390378563854478127583792373846774287957884337921832541647633046157718013626920915774818517919075340", 
                "-53731453610360663485409921513247199729397583112599414559925323793560838037849402366407599707273903652943559024490730069293126108686075569362475973583443691608830554438896187414892153091342869906542797583349246027/566203523061805845249087667422590225826076582849265547670053774843420997082495851419974155002766362585748462001685350496239709926938216292432938946096266416234211304902439305582269100640909569918290844144758313126", 
                "-2427151108654979518457315126685739843480621587306395055053538414648299307067461076805654233439672433587847155216985965707477371487182016513832728147241783026764501186801118276996086840663641131591801224873935623648866500610565223288944233500554081931940739402414876127603830862629/34440753771728855806102998886230761352365140424540349702439073754909352344276253489961277509744442989372585460565638151521118423418805130010547444782020535325036801129693102203522883472970092757532115951621057256765035135727418445121272615922112791616717670033298056868242445649364", 
                "6859910161209587427097435254683838558723189645879353181976022364446007519247547341736264348553362855369831349426192355514540917674475656138524984622563462195173378262058068710911707227411392833111420472769423332259791945997150578649808699269154752337117493322430503163254250779124860165435/17169124821990045620038120150863881689022897670349604992217792476951745426792610631764286139789920690542593665364608352335293021031483790924679051023473049935791151382981681414830706970722531794646192078420032485026705458355220672113272760227656122506616128259609244077046944519674957650114", 
                "-915387133259681985091467360122855213861101345355063821462639437353827175003050363388822208622093438670544359922748521021852889607411688494477116281406106838589950667800598131357021274690486108017481741830543723462121738603541086809946943869766806616052422534041751186506817608749328020943814938972638254013907933932708639494017743631554561543711537/8880081650728855005889981966080371499482096654751163480136076581169976396643287897467986421083762022565242689330204305987854355074428000550170076261809656688025863509558867033262626516488081850656333438242229758544837819521467279742130139668145406653554741316642678588555723360242871152670072578499126039378970321970409779246798043758583838668733311", 
                "-461599737967041706733447678286583673382961602834234305263029872580161005670638902096117543463327785703938832872004577746135593700884888248796064611558691945024868820594364018500950206830498672235272272740854684174354535591524051596708995149736856948939304215160132367570224189099485951950612031352265811774894599887511034896816891033736079327481472063/32917047834222151773551141376304749820090086358444068969487533626207360288364023920714324092795215454041129460836462845964698683221763061039317885744266027456560686536541677545764075322933552167054133734650148904495591617351001007664401783447453929453606229442685974991929687863509779281579630264758076915918771784389602614764418339807875734828043572349652", 
                "-56977312445790013056925159137345449465104139575651245285340866053851945850576494842318178642375526290896175894056536294265143583758552453802830200297499959342773070280982721756132318341244153112315522873404280030627386086120666012634124749453122295247108349813687955598761313989890664507529690093895539355799581560720114108324414860728624572582755215697/582912346605985899424551355164182485502931607628757610078834797116296753549585744036901088762956349169164015548645843499701244229740352420090520760636001461163708760077523086217508760454698253908488661659257821800240789171939481781747510996285269474836634554313484482958947741484560039997554061875652806815891391768760923871345496099425331357588497605185114", 
                "-25162349021011055041703652786154941185155684997046861087212376350476769533822086275429389607163476288366779965130091506003908656551007451601789153032760684598852023193426907780750416977790986631954000014060298755079875684904792148745739461887415839942914662355469668587151192113992513583882670642433684816912869702237864723947520470716962717004251988479623/166604997301207007501312648725048630840725515515239967535482881325187567891131253705378853085762797133549554011415718486009369498969892725474036542287718544634969618212054000166173625786661375066613130669664321661446054039814447367919829588957321674980102851917129839483477450707402790131121355051136063779487183031546128491842608700555900044389765288382414284", 
                "1/294", 
                "821/1323", 
                "36297/136544", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-3683905/29086449", 
                "-26040387643/112401267678", 
                "34499445715030249288174373362566716179171872323850217224028688726576849335/126211385436065271852681358571288553157599985247277030721249690687766790748", 
                "202448411171718645867351775914938344877513497184470287217839878175705720948231019929404377420544659247160210091900526250275405927161907894822569/440052294360188738299695757082398038681771671390378563854478127583792373846774287957884337921832541647633046157718013626920915774818517919075340", 
                "275131240764458599546137854256694182182206566770024115332547914193041948894099257215341926931466954375293991801358434121425755356672903859871276679900961715375902553159762148287548887723404620058277334672341260859/1698610569185417535747263002267770677478229748547796643010161324530262991247487554259922465008299087757245386005056051488719129780814648877298816838288799248702633914707317916746807301922728709754872532434274939378", 
                "-90350019649101778629328835933046190665180566010216144820108362299976385304274144914927969598653560454514400680313904855648097232708187997705405686800735853523847907607478012944700273873758312261629666322897482759203965460826821003157376596567431192364338733831455720543497550501/8610188442932213951525749721557690338091285106135087425609768438727338086069063372490319377436110747343146365141409537880279605854701282502636861195505133831259200282423275550880720868242523189383028987905264314191258783931854611280318153980528197904179417508324514217060611412341", 
                "2759585497284519046706475630448019793768394018501226451433457511561689676635859478629513083264159111147918087057079652542353255453715731407405349105661697562394275924342289424896512609468610599935146856351016227267329175395965036136682434572626205209435499407924132675818874256603683659470/8584562410995022810019060075431940844511448835174802496108896238475872713396305315882143069894960345271296832682304176167646510515741895462339525511736524967895575691490840707415353485361265897323096039210016242513352729177610336056636380113828061253308064129804622038523472259837478825057", 
                "5218533117690127065524112525588950644037691273330908194285518831754667696631086443912697586595388267883065249639210221900442796644781246572261611136185229333666060838356474507834541417726137418586406470920054864696350865107302932502342364189078180189345051180475673842528452925245559068894812822608573023323338586239575221270727069232365592493887163/8880081650728855005889981966080371499482096654751163480136076581169976396643287897467986421083762022565242689330204305987854355074428000550170076261809656688025863509558867033262626516488081850656333438242229758544837819521467279742130139668145406653554741316642678588555723360242871152670072578499126039378970321970409779246798043758583838668733311", 
                "-461599737967041706733447678286583673382961602834234305263029872580161005670638902096117543463327785703938832872004577746135593700884888248796064611558691945024868820594364018500950206830498672235272272740854684174354535591524051596708995149736856948939304215160132367570224189099485951950612031352265811774894599887511034896816891033736079327481472063/8229261958555537943387785344076187455022521589611017242371883406551840072091005980178581023198803863510282365209115711491174670805440765259829471436066506864140171634135419386441018830733388041763533433662537226123897904337750251916100445861863482363401557360671493747982421965877444820394907566189519228979692946097400653691104584951968933707010893087413", 
                "-113954624891580026113850318274690898930208279151302490570681732107703891701152989684636357284751052581792351788113072588530287167517104907605660400594999918685546140561965443512264636682488306224631045746808560061254772172241332025268249498906244590494216699627375911197522627979781329015059380187791078711599163121440228216648829721457249145165510431394/291456173302992949712275677582091242751465803814378805039417398558148376774792872018450544381478174584582007774322921749850622114870176210045260380318000730581854380038761543108754380227349126954244330829628910900120394585969740890873755498142634737418317277156742241479473870742280019998777030937826403407945695884380461935672748049712665678794248802592557", 
                "-25162349021011055041703652786154941185155684997046861087212376350476769533822086275429389607163476288366779965130091506003908656551007451601789153032760684598852023193426907780750416977790986631954000014060298755079875684904792148745739461887415839942914662355469668587151192113992513583882670642433684816912869702237864723947520470716962717004251988479623/41651249325301751875328162181262157710181378878809991883870720331296891972782813426344713271440699283387388502853929621502342374742473181368509135571929636158742404553013500041543406446665343766653282667416080415361513509953611841979957397239330418745025712979282459870869362676850697532780338762784015944871795757886532122960652175138975011097441322095603571", 
                "2/147", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "69/27292", 
                "-127361/8788902", 
                "248501263696301049758783101847417188934543783933713209768643551598692000/31552846359016317963170339642822138289399996311819257680312422671941697687", 
                "-105173165650876738006248393083145353230372892564839879370593252815520278082212162334254145270845625538989338949745415285562147332023760875040/2000237701637221537725889804919991084917143960865357108429446034471783517485337672535837899644693371125604755262354607395095071703720535995797", 
                "10381551651061566646323052407298008701804448806328082579408556170142739099147013817044717554594234947131847922534240523415332683913108140019018064011470917201067401258578831257466177865077769603149009285091707200/283101761530902922624543833711295112913038291424632773835026887421710498541247925709987077501383181292874231000842675248119854963469108146216469473048133208117105652451219652791134550320454784959145422072379156563", 
                "18557486104083824376000182050929508399251368199566603503768185375835253890734096286931209362719383706862566987629451193741868998275964527548228522592764928494146689526989062810906872797711230026823402310027836407875573647993355731509114311660947125698705376463319779335746798016/8610188442932213951525749721557690338091285106135087425609768438727338086069063372490319377436110747343146365141409537880279605854701282502636861195505133831259200282423275550880720868242523189383028987905264314191258783931854611280318153980528197904179417508324514217060611412341", 
                "1129344456567691699809193350164862832299113815535117914410212457365644053148729056075244807705423701982047216756154213880942285583809309104903668361421849677715644363391980283311724192014601433891663685555612093218919078454469433882516629994968168693720916327210804667953040566973133/118455139448814323108816769127401868947737009771837045109200869844156596616526683996110762510451909664159413181580275919576748085658289460092168253670247753831126598108082415137301175440676489869369762238826789233118802406170886783080630598637083264385865575606858219681299723473354567", 
                "1063193621663859825409070869907620927230650908955856400477060394948464339597402895095853154562961320150446445080807231786762951528045791855036304429931472632599299390762947052259902970317800353901275392677622815804068670251680643072959461867272393443088541912806718205101078798384043971562846622088361774782947428988511753979799405455078189599200/306209712094098448478964895382081775844210229474178051039175054523102634367009927498896083485646966295353196183800148482339805347394068984488623319372746782345719431364098863215952638499589029332977015111801026156718545500740251025590694471315358850122577286780782020295024943456650729402416295810314691013067942136910682042993035991675304781680459", 
                "1/2", 
                0, 
                0, 
                0, 
                "26/441", 
                "1695/136544", 
                "28350867/3024344138", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-2589804009107969/46813469129837410", 
                "-2565685195392054275/16698952331636191848", 
                "-18058873942199599611784774369655450878681393713961071348799362314777911035/1640748010668848534084857661426751191048799808214601399376245978940968279724", 
                "4974983122418302272325784737612400379074169922327746025242556164532352780300429408368792865879804096980320361600307005558405091651664393889763/88010458872037747659939151416479607736354334278075712770895625516758474769354857591576867584366508329526609231543602725384183154963703583815068", 
                "-2706998022252857496786686774871799697723199938281672263156345130757998212713448768117591181948565706002115701728595748015729375422182631310247539830629011504673390319728636857144438742197771937902967850575411192255/22081937399410427964714419029481018807216986731121356359132097218893418886217338205378992045107888140844190018065728669353348687150590435404884618897754390233134240891195132917708494924995473226813342921645574211914", 
                "116135159676736097589270365231997769308073638969182236255538589011345649631834264185202498179747098632292909197847369299529621724847019040374917779171897789963344090238175243089752426066587616406391710412167346839687061302323631434213025604644625019118275228449390781636187537511233/5338316834617972649945964827365768009616596765803754203878056432010949613362819290943998014010388663352750746387673913485773355629914795151634853941213182975380704175102430841546046938310364377417477972501263874798580446037749858993797255467927482700591238855161198814577579075651420", 
                "-862326124892717691460812410374051142894129594647724657066436937014932597074378987072939360670798744950732741628055910326552796420633119661907270444586531386361098714716385998251823128974936532105837783220296455126780391590229878703413840422336654458095285403687059437634610740356309329811/8584562410995022810019060075431940844511448835174802496108896238475872713396305315882143069894960345271296832682304176167646510515741895462339525511736524967895575691490840707415353485361265897323096039210016242513352729177610336056636380113828061253308064129804622038523472259837478825057", 
                "-915387133259681985091467360122855213861101345355063821462639437353827175003050363388822208622093438670544359922748521021852889607411688494477116281406106838589950667800598131357021274690486108017481741830543723462121738603541086809946943869766806616052422534041751186506817608749328020943814938972638254013907933932708639494017743631554561543711537/8880081650728855005889981966080371499482096654751163480136076581169976396643287897467986421083762022565242689330204305987854355074428000550170076261809656688025863509558867033262626516488081850656333438242229758544837819521467279742130139668145406653554741316642678588555723360242871152670072578499126039378970321970409779246798043758583838668733311", 
                "-461599737967041706733447678286583673382961602834234305263029872580161005670638902096117543463327785703938832872004577746135593700884888248796064611558691945024868820594364018500950206830498672235272272740854684174354535591524051596708995149736856948939304215160132367570224189099485951950612031352265811774894599887511034896816891033736079327481472063/32917047834222151773551141376304749820090086358444068969487533626207360288364023920714324092795215454041129460836462845964698683221763061039317885744266027456560686536541677545764075322933552167054133734650148904495591617351001007664401783447453929453606229442685974991929687863509779281579630264758076915918771784389602614764418339807875734828043572349652", 
                "-56977312445790013056925159137345449465104139575651245285340866053851945850576494842318178642375526290896175894056536294265143583758552453802830200297499959342773070280982721756132318341244153112315522873404280030627386086120666012634124749453122295247108349813687955598761313989890664507529690093895539355799581560720114108324414860728624572582755215697/582912346605985899424551355164182485502931607628757610078834797116296753549585744036901088762956349169164015548645843499701244229740352420090520760636001461163708760077523086217508760454698253908488661659257821800240789171939481781747510996285269474836634554313484482958947741484560039997554061875652806815891391768760923871345496099425331357588497605185114", 
                "-25162349021011055041703652786154941185155684997046861087212376350476769533822086275429389607163476288366779965130091506003908656551007451601789153032760684598852023193426907780750416977790986631954000014060298755079875684904792148745739461887415839942914662355469668587151192113992513583882670642433684816912869702237864723947520470716962717004251988479623/166604997301207007501312648725048630840725515515239967535482881325187567891131253705378853085762797133549554011415718486009369498969892725474036542287718544634969618212054000166173625786661375066613130669664321661446054039814447367919829588957321674980102851917129839483477450707402790131121355051136063779487183031546128491842608700555900044389765288382414284", 
                "1/294", 
                "529/2646", 
                "14907/34136", 
                "289339790/1512172069", 
                "-30626547/36800774929", 
                "1/2", 
                0
            ], 
            [
                "329/13646", 
                "605317/26366706", 
                "1579779666886988261830370130456925531401722436165601982282060145070224000/31552846359016317963170339642822138289399996311819257680312422671941697687", 
                "-185968148139908241965450372173535990266481406555017952257303671556404332706563836353453222074099522745274538871997944832070592162075028599680/2000237701637221537725889804919991084917143960865357108429446034471783517485337672535837899644693371125604755262354607395095071703720535995797", 
                "-3802560869493475364695687969187509205721319748659434773341314955598804704629963974219203749824721974348178818490554290162446623813003332441497580614192982058732201651610385250228839778636517952390440503904057600/283101761530902922624543833711295112913038291424632773835026887421710498541247925709987077501383181292874231000842675248119854963469108146216469473048133208117105652451219652791134550320454784959145422072379156563", 
                "92933359824295026931979813627970039101841366464246436590254010352737736785523414607696087023917656233159083592985073176851668920770769314385425240792570461954046350117857688214688365360601483918109836582974057568605663818370449500534517681607604452330620797700885700411282845952/8610188442932213951525749721557690338091285106135087425609768438727338086069063372490319377436110747343146365141409537880279605854701282502636861195505133831259200282423275550880720868242523189383028987905264314191258783931854611280318153980528197904179417508324514217060611412341", 
                "-2970594486119521203526061938066933129556737456294664025905566597335264131752424923626306030541307477151231588695810874442468302949172701685004503783438137460056479099039493251118921265134032468580672600171282231862654695288840936274008366749938527628081064800598799359774858543894061/118455139448814323108816769127401868947737009771837045109200869844156596616526683996110762510451909664159413181580275919576748085658289460092168253670247753831126598108082415137301175440676489869369762238826789233118802406170886783080630598637083264385865575606858219681299723473354567", 
                "-5602637439223551246706599087305522013800399655472822612587327520753453173462492895609056613760611093164442937830456138573785282684843016526261582047985049034134008329185643430988237368018309403874153917127102453107026897073488690510943847007849626211148046238243963409676251750826827593701990652219662166996752853051434036097508895255193941785600/306209712094098448478964895382081775844210229474178051039175054523102634367009927498896083485646966295353196183800148482339805347394068984488623319372746782345719431364098863215952638499589029332977015111801026156718545500740251025590694471315358850122577286780782020295024943456650729402416295810314691013067942136910682042993035991675304781680459", 
                "44976201625111987800951074619879582975412813403633749277834327564525252076082992796089050963554931024174418446093595148428458286794889255765299192867313934296539305440008135090857922600584787317776199107223074923327398305586532814370097091753023942139447925211366330124726140873882869119034011880949875067646891489497379085022214195063265255670698773/3293021992219102818482507140486669649868956218331739592785867709704617875986797110915798728771029957387067773192923453978061092759280018111176259078057825876006471242151028165842744630145413382058236668132267797568586596373649560590676448924315118992957806066695275609436743483744475718445341162940984085225967565465146320004443611425357716569432130087", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "91/27292", 
                "-170063/4394451", 
                "3468035732500495426610897102145714841943200770432048094130377772615244000/31552846359016317963170339642822138289399996311819257680312422671941697687", 
                "-104840566371650444653609887840953306038466352715641057290546650090025371721793223639911193030596154308659353384688828982713791877089399901280/2000237701637221537725889804919991084917143960865357108429446034471783517485337672535837899644693371125604755262354607395095071703720535995797", 
                "15442261717315775467646986449657747223414327434109985962864061696117205339495722023201440952751075288749694004366459884380623747086720384545577635224697114618787492520501902354210235950355412258832631759174590400/283101761530902922624543833711295112913038291424632773835026887421710498541247925709987077501383181292874231000842675248119854963469108146216469473048133208117105652451219652791134550320454784959145422072379156563", 
                "-9245401617043775537130405775662571017485597760904536425814402097776327328545050572956486473211251867245561722687323318247706162060715515869585288461959862563498021917230970724265565566747740303853137951236773384329446537367789603558133461359585752844788120416865949340914854976/8610188442932213951525749721557690338091285106135087425609768438727338086069063372490319377436110747343146365141409537880279605854701282502636861195505133831259200282423275550880720868242523189383028987905264314191258783931854611280318153980528197904179417508324514217060611412341", 
                "4857005033493002644563500549321179673098585043185006269311998605900734257521082032341665571639323377120774556195252475419064412499272024153356955506925112094086744595936750587251282451389814825393645063767187474197297118861076104096397509916528464360499874062382093148449662484318951/118455139448814323108816769127401868947737009771837045109200869844156596616526683996110762510451909664159413181580275919576748085658289460092168253670247753831126598108082415137301175440676489869369762238826789233118802406170886783080630598637083264385865575606858219681299723473354567", 
                "15245363497442107021217441098130278669380137695930290643441694352483399295778363994406966212080570071833505710063781646004750483484558249456598036781240419800079581441864172346352448217784091558003722487290506222995309406556054676911835565919434274996381009592336067627300801334314222845439361846103768218329564025260778451906221962745236371637600/306209712094098448478964895382081775844210229474178051039175054523102634367009927498896083485646966295353196183800148482339805347394068984488623319372746782345719431364098863215952638499589029332977015111801026156718545500740251025590694471315358850122577286780782020295024943456650729402416295810314691013067942136910682042993035991675304781680459", 
                "-25474180408283066569967434745792598278852279843340612599505701548526335049984973836250479368949025488116924694852068631903173245195917836896522940203302489526574124662524350741583127380778875183712594584414251661226653290629046836607680729675723779383294344435900152880043939885687396991443955584212281223162015696516213761186229447929801428670662195/6586043984438205636965014280973339299737912436663479185571735419409235751973594221831597457542059914774135546385846907956122185518560036222352518156115651752012942484302056331685489260290826764116473336264535595137173192747299121181352897848630237985915612133390551218873486967488951436890682325881968170451935130930292640008887222850715433138864260174", 
                "-13090002147748324007474876683988850156125257815413106185187315590272503556999311123795363930422329853857047499835361067575388498217359999688716057116685195332139770874042112539220386148021904146347781261550958119257165546203639933973474404958658486606183623562182773912117705136329385816643061699618867489810718224242729840920236540474645940785183063097/1632807693574190194466530406622359903369556323890077339156399991922399869886794801223812573565704059297378194814134015405325614088908550196331990926151264597097223417584098280721313054494953092180640508849461685714960193758934122637948210073628205811867323681550376702966240172225658375343288688727318786599135551172999786754469176749090564026858536709202", 
                "1/2", 
                0, 
                "43/441", 
                "-2419/136544", 
                "5214921/3024344138", 
                "-7063244831/1545632547018", 
                "-79039007816/10267368742643", 
                "1/2"
            ], 
            [
                "-64476527/1977878532", 
                "-425198161043/7643286202104", 
                "-9697709291310994356086875617845540386018041600708970724170383901557871765/126211385436065271852681358571288553157599985247277030721249690687766790748", 
                "7586659854981753320394354960545195951820595883555636097172667236631998849734436475412360462158476503817077390888840801811826636196673214455029/440052294360188738299695757082398038681771671390378563854478127583792373846774287957884337921832541647633046157718013626920915774818517919075340", 
                "-53731453610360663485409921513247199729397583112599414559925323793560838037849402366407599707273903652943559024490730069293126108686075569362475973583443691608830554438896187414892153091342869906542797583349246027/566203523061805845249087667422590225826076582849265547670053774843420997082495851419974155002766362585748462001685350496239709926938216292432938946096266416234211304902439305582269100640909569918290844144758313126", 
                "-2427151108654979518457315126685739843480621587306395055053538414648299307067461076805654233439672433587847155216985965707477371487182016513832728147241783026764501186801118276996086840663641131591801224873935623648866500610565223288944233500554081931940739402414876127603830862629/34440753771728855806102998886230761352365140424540349702439073754909352344276253489961277509744442989372585460565638151521118423418805130010547444782020535325036801129693102203522883472970092757532115951621057256765035135727418445121272615922112791616717670033298056868242445649364", 
                "6859910161209587427097435254683838558723189645879353181976022364446007519247547341736264348553362855369831349426192355514540917674475656138524984622563462195173378262058068710911707227411392833111420472769423332259791945997150578649808699269154752337117493322430503163254250779124860165435/17169124821990045620038120150863881689022897670349604992217792476951745426792610631764286139789920690542593665364608352335293021031483790924679051023473049935791151382981681414830706970722531794646192078420032485026705458355220672113272760227656122506616128259609244077046944519674957650114", 
                "-915387133259681985091467360122855213861101345355063821462639437353827175003050363388822208622093438670544359922748521021852889607411688494477116281406106838589950667800598131357021274690486108017481741830543723462121738603541086809946943869766806616052422534041751186506817608749328020943814938972638254013907933932708639494017743631554561543711537/8880081650728855005889981966080371499482096654751163480136076581169976396643287897467986421083762022565242689330204305987854355074428000550170076261809656688025863509558867033262626516488081850656333438242229758544837819521467279742130139668145406653554741316642678588555723360242871152670072578499126039378970321970409779246798043758583838668733311", 
                "-461599737967041706733447678286583673382961602834234305263029872580161005670638902096117543463327785703938832872004577746135593700884888248796064611558691945024868820594364018500950206830498672235272272740854684174354535591524051596708995149736856948939304215160132367570224189099485951950612031352265811774894599887511034896816891033736079327481472063/32917047834222151773551141376304749820090086358444068969487533626207360288364023920714324092795215454041129460836462845964698683221763061039317885744266027456560686536541677545764075322933552167054133734650148904495591617351001007664401783447453929453606229442685974991929687863509779281579630264758076915918771784389602614764418339807875734828043572349652", 
                "-56977312445790013056925159137345449465104139575651245285340866053851945850576494842318178642375526290896175894056536294265143583758552453802830200297499959342773070280982721756132318341244153112315522873404280030627386086120666012634124749453122295247108349813687955598761313989890664507529690093895539355799581560720114108324414860728624572582755215697/582912346605985899424551355164182485502931607628757610078834797116296753549585744036901088762956349169164015548645843499701244229740352420090520760636001461163708760077523086217508760454698253908488661659257821800240789171939481781747510996285269474836634554313484482958947741484560039997554061875652806815891391768760923871345496099425331357588497605185114", 
                "-25162349021011055041703652786154941185155684997046861087212376350476769533822086275429389607163476288366779965130091506003908656551007451601789153032760684598852023193426907780750416977790986631954000014060298755079875684904792148745739461887415839942914662355469668587151192113992513583882670642433684816912869702237864723947520470716962717004251988479623/166604997301207007501312648725048630840725515515239967535482881325187567891131253705378853085762797133549554011415718486009369498969892725474036542287718544634969618212054000166173625786661375066613130669664321661446054039814447367919829588957321674980102851917129839483477450707402790131121355051136063779487183031546128491842608700555900044389765288382414284", 
                "1/294", 
                "-821/1323", 
                "-36297/136544", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "69/27292", 
                "-127361/8788902", 
                "248501263696301049758783101847417188934543783933713209768643551598692000/31552846359016317963170339642822138289399996311819257680312422671941697687", 
                "-105173165650876738006248393083145353230372892564839879370593252815520278082212162334254145270845625538989338949745415285562147332023760875040/2000237701637221537725889804919991084917143960865357108429446034471783517485337672535837899644693371125604755262354607395095071703720535995797", 
                "10381551651061566646323052407298008701804448806328082579408556170142739099147013817044717554594234947131847922534240523415332683913108140019018064011470917201067401258578831257466177865077769603149009285091707200/283101761530902922624543833711295112913038291424632773835026887421710498541247925709987077501383181292874231000842675248119854963469108146216469473048133208117105652451219652791134550320454784959145422072379156563", 
                "18557486104083824376000182050929508399251368199566603503768185375835253890734096286931209362719383706862566987629451193741868998275964527548228522592764928494146689526989062810906872797711230026823402310027836407875573647993355731509114311660947125698705376463319779335746798016/8610188442932213951525749721557690338091285106135087425609768438727338086069063372490319377436110747343146365141409537880279605854701282502636861195505133831259200282423275550880720868242523189383028987905264314191258783931854611280318153980528197904179417508324514217060611412341", 
                "1129344456567691699809193350164862832299113815535117914410212457365644053148729056075244807705423701982047216756154213880942285583809309104903668361421849677715644363391980283311724192014601433891663685555612093218919078454469433882516629994968168693720916327210804667953040566973133/118455139448814323108816769127401868947737009771837045109200869844156596616526683996110762510451909664159413181580275919576748085658289460092168253670247753831126598108082415137301175440676489869369762238826789233118802406170886783080630598637083264385865575606858219681299723473354567", 
                "1063193621663859825409070869907620927230650908955856400477060394948464339597402895095853154562961320150446445080807231786762951528045791855036304429931472632599299390762947052259902970317800353901275392677622815804068670251680643072959461867272393443088541912806718205101078798384043971562846622088361774782947428988511753979799405455078189599200/306209712094098448478964895382081775844210229474178051039175054523102634367009927498896083485646966295353196183800148482339805347394068984488623319372746782345719431364098863215952638499589029332977015111801026156718545500740251025590694471315358850122577286780782020295024943456650729402416295810314691013067942136910682042993035991675304781680459", 
                "1/2", 
                0, 
                0, 
                0, 
                "-26/441", 
                "-1695/136544", 
                "-28350867/3024344138", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-2589804009107969/46813469129837410", 
                "-2565685195392054275/16698952331636191848", 
                "-18058873942199599611784774369655450878681393713961071348799362314777911035/1640748010668848534084857661426751191048799808214601399376245978940968279724", 
                "4974983122418302272325784737612400379074169922327746025242556164532352780300429408368792865879804096980320361600307005558405091651664393889763/88010458872037747659939151416479607736354334278075712770895625516758474769354857591576867584366508329526609231543602725384183154963703583815068", 
                "-2706998022252857496786686774871799697723199938281672263156345130757998212713448768117591181948565706002115701728595748015729375422182631310247539830629011504673390319728636857144438742197771937902967850575411192255/22081937399410427964714419029481018807216986731121356359132097218893418886217338205378992045107888140844190018065728669353348687150590435404884618897754390233134240891195132917708494924995473226813342921645574211914", 
                "116135159676736097589270365231997769308073638969182236255538589011345649631834264185202498179747098632292909197847369299529621724847019040374917779171897789963344090238175243089752426066587616406391710412167346839687061302323631434213025604644625019118275228449390781636187537511233/5338316834617972649945964827365768009616596765803754203878056432010949613362819290943998014010388663352750746387673913485773355629914795151634853941213182975380704175102430841546046938310364377417477972501263874798580446037749858993797255467927482700591238855161198814577579075651420", 
                "-862326124892717691460812410374051142894129594647724657066436937014932597074378987072939360670798744950732741628055910326552796420633119661907270444586531386361098714716385998251823128974936532105837783220296455126780391590229878703413840422336654458095285403687059437634610740356309329811/8584562410995022810019060075431940844511448835174802496108896238475872713396305315882143069894960345271296832682304176167646510515741895462339525511736524967895575691490840707415353485361265897323096039210016242513352729177610336056636380113828061253308064129804622038523472259837478825057", 
                "-915387133259681985091467360122855213861101345355063821462639437353827175003050363388822208622093438670544359922748521021852889607411688494477116281406106838589950667800598131357021274690486108017481741830543723462121738603541086809946943869766806616052422534041751186506817608749328020943814938972638254013907933932708639494017743631554561543711537/8880081650728855005889981966080371499482096654751163480136076581169976396643287897467986421083762022565242689330204305987854355074428000550170076261809656688025863509558867033262626516488081850656333438242229758544837819521467279742130139668145406653554741316642678588555723360242871152670072578499126039378970321970409779246798043758583838668733311", 
                "-461599737967041706733447678286583673382961602834234305263029872580161005670638902096117543463327785703938832872004577746135593700884888248796064611558691945024868820594364018500950206830498672235272272740854684174354535591524051596708995149736856948939304215160132367570224189099485951950612031352265811774894599887511034896816891033736079327481472063/32917047834222151773551141376304749820090086358444068969487533626207360288364023920714324092795215454041129460836462845964698683221763061039317885744266027456560686536541677545764075322933552167054133734650148904495591617351001007664401783447453929453606229442685974991929687863509779281579630264758076915918771784389602614764418339807875734828043572349652", 
                "-56977312445790013056925159137345449465104139575651245285340866053851945850576494842318178642375526290896175894056536294265143583758552453802830200297499959342773070280982721756132318341244153112315522873404280030627386086120666012634124749453122295247108349813687955598761313989890664507529690093895539355799581560720114108324414860728624572582755215697/582912346605985899424551355164182485502931607628757610078834797116296753549585744036901088762956349169164015548645843499701244229740352420090520760636001461163708760077523086217508760454698253908488661659257821800240789171939481781747510996285269474836634554313484482958947741484560039997554061875652806815891391768760923871345496099425331357588497605185114", 
                "-25162349021011055041703652786154941185155684997046861087212376350476769533822086275429389607163476288366779965130091506003908656551007451601789153032760684598852023193426907780750416977790986631954000014060298755079875684904792148745739461887415839942914662355469668587151192113992513583882670642433684816912869702237864723947520470716962717004251988479623/166604997301207007501312648725048630840725515515239967535482881325187567891131253705378853085762797133549554011415718486009369498969892725474036542287718544634969618212054000166173625786661375066613130669664321661446054039814447367919829588957321674980102851917129839483477450707402790131121355051136063779487183031546128491842608700555900044389765288382414284", 
                "1/294", 
                "-529/2646", 
                "-14907/34136", 
                "-289339790/1512172069", 
                "30626547/36800774929", 
                "-1/2", 
                0
            ], 
            [
                "91/27292", 
                "-170063/4394451", 
                "3468035732500495426610897102145714841943200770432048094130377772615244000/31552846359016317963170339642822138289399996311819257680312422671941697687", 
                "-104840566371650444653609887840953306038466352715641057290546650090025371721793223639911193030596154308659353384688828982713791877089399901280/2000237701637221537725889804919991084917143960865357108429446034471783517485337672535837899644693371125604755262354607395095071703720535995797", 
                "15442261717315775467646986449657747223414327434109985962864061696117205339495722023201440952751075288749694004366459884380623747086720384545577635224697114618787492520501902354210235950355412258832631759174590400/283101761530902922624543833711295112913038291424632773835026887421710498541247925709987077501383181292874231000842675248119854963469108146216469473048133208117105652451219652791134550320454784959145422072379156563", 
                "-9245401617043775537130405775662571017485597760904536425814402097776327328545050572956486473211251867245561722687323318247706162060715515869585288461959862563498021917230970724265565566747740303853137951236773384329446537367789603558133461359585752844788120416865949340914854976/8610188442932213951525749721557690338091285106135087425609768438727338086069063372490319377436110747343146365141409537880279605854701282502636861195505133831259200282423275550880720868242523189383028987905264314191258783931854611280318153980528197904179417508324514217060611412341", 
                "4857005033493002644563500549321179673098585043185006269311998605900734257521082032341665571639323377120774556195252475419064412499272024153356955506925112094086744595936750587251282451389814825393645063767187474197297118861076104096397509916528464360499874062382093148449662484318951/118455139448814323108816769127401868947737009771837045109200869844156596616526683996110762510451909664159413181580275919576748085658289460092168253670247753831126598108082415137301175440676489869369762238826789233118802406170886783080630598637083264385865575606858219681299723473354567", 
                "15245363497442107021217441098130278669380137695930290643441694352483399295778363994406966212080570071833505710063781646004750483484558249456598036781240419800079581441864172346352448217784091558003722487290506222995309406556054676911835565919434274996381009592336067627300801334314222845439361846103768218329564025260778451906221962745236371637600/306209712094098448478964895382081775844210229474178051039175054523102634367009927498896083485646966295353196183800148482339805347394068984488623319372746782345719431364098863215952638499589029332977015111801026156718545500740251025590694471315358850122577286780782020295024943456650729402416295810314691013067942136910682042993035991675304781680459", 
                "-25474180408283066569967434745792598278852279843340612599505701548526335049984973836250479368949025488116924694852068631903173245195917836896522940203302489526574124662524350741583127380778875183712594584414251661226653290629046836607680729675723779383294344435900152880043939885687396991443955584212281223162015696516213761186229447929801428670662195/6586043984438205636965014280973339299737912436663479185571735419409235751973594221831597457542059914774135546385846907956122185518560036222352518156115651752012942484302056331685489260290826764116473336264535595137173192747299121181352897848630237985915612133390551218873486967488951436890682325881968170451935130930292640008887222850715433138864260174", 
                "-13090002147748324007474876683988850156125257815413106185187315590272503556999311123795363930422329853857047499835361067575388498217359999688716057116685195332139770874042112539220386148021904146347781261550958119257165546203639933973474404958658486606183623562182773912117705136329385816643061699618867489810718224242729840920236540474645940785183063097/1632807693574190194466530406622359903369556323890077339156399991922399869886794801223812573565704059297378194814134015405325614088908550196331990926151264597097223417584098280721313054494953092180640508849461685714960193758934122637948210073628205811867323681550376702966240172225658375343288688727318786599135551172999786754469176749090564026858536709202", 
                "1/2", 
                0, 
                "-43/441", 
                "2419/136544", 
                "-5214921/3024344138", 
                "7063244831/1545632547018", 
                "79039007816/10267368742643", 
                "-1/2"
            ], 
            [
                "-107155/1002981", 
                "-82761215/1937952891", 
                "-5056347306322034113505904591828073006699975279358038083976944439444640000/31552846359016317963170339642822138289399996311819257680312422671941697687", 
                "122253856748737032096333825854832222188458256694557665693315040564000599439417918723115623023835950598368878433220873205391625548003328524800/2000237701637221537725889804919991084917143960865357108429446034471783517485337672535837899644693371125604755262354607395095071703720535995797", 
                "705713557028289497667682884242835498938911229033333373904789927542962274820239192593310993667562091639885735050382107557994248860718687595187321965734278759597653179543368219762076868605713672479219963463936000/283101761530902922624543833711295112913038291424632773835026887421710498541247925709987077501383181292874231000842675248119854963469108146216469473048133208117105652451219652791134550320454784959145422072379156563", 
                "2191572780739882342590123642303035656183194639836823222180902902644550378471831701886653412349447594151433411817464098726318888347986460841642491570835744470610631937451487200661822920908223027450088534250020159758833205548837128715839351998231911004074643398419760212738606475/17220376885864427903051499443115380676182570212270174851219536877454676172138126744980638754872221494686292730282819075760559211709402565005273722391010267662518400564846551101761441736485046378766057975810528628382517567863709222560636307961056395808358835016649028434121222824682", 
                "253170116071265068306219949743666090439558852947340462344022773064438456799317560114989768548732388468132123900797778174377817251001895745869070471409852163258648765501589435405489786307314636496904387065763788850144590543355688532788498236444259963398613918057782194424969816085664355/3770947687676267432470485427380602171979551432099627716278891385229902355983441825557717140300883085996616223449288019401557878548535864468411827591362409386292807244230547202905931686958605709344650138023288487816100474051223516826987208484000905448411185648936798611255643426240930738", 
                "32420030226133603454273260233901136715293430674703316548857262154807280979794191078660418348474602155152286286519244251665264347705184589887536767121335084472076262916984582908366408082809799814493035048593550080338978986796662668251395441792699343153093263005948743782572216206241672634339484583058190252958924780234066349613643434713528013298400/306209712094098448478964895382081775844210229474178051039175054523102634367009927498896083485646966295353196183800148482339805347394068984488623319372746782345719431364098863215952638499589029332977015111801026156718545500740251025590694471315358850122577286780782020295024943456650729402416295810314691013067942136910682042993035991675304781680459", 
                "-66931962005221047476349913351554632640529432410963974263139331524123345822242640803937043802182528927071130766440663773189661086628308796075429368676010332028605978986182782682637779990422307474114479547423929205281407660770987481522804296711844257596199111198219193297682507419425463032838744546078542707359716983689100060038449199891731502484813449135/16458523917111075886775570688152374910045043179222034484743766813103680144182011960357162046397607727020564730418231422982349341610881530519658942872133013728280343268270838772882037661466776083527066867325074452247795808675500503832200891723726964726803114721342987495964843931754889640789815132379038457959385892194801307382209169903937867414021786174826", 
                "-8261710304639551893254148074915090172440100238469430566374425577808532148333591752136135903144451312179945504638197762668445819644990105801410379043137494104702095190742494654639186159480402201285750816643620604440970982487496571831948088670702732810830710722984753561820390528534146353591805063614853206590939326304416545707040154805650563024499506276065/291456173302992949712275677582091242751465803814378805039417398558148376774792872018450544381478174584582007774322921749850622114870176210045260380318000730581854380038761543108754380227349126954244330829628910900120394585969740890873755498142634737418317277156742241479473870742280019998777030937826403407945695884380461935672748049712665678794248802592557", 
                "-3648540608046602981047029653992466471847574324571794857645794570819131582404202509937261493038704061813183094943863268370566755199896080482259427189750299266833543363046901628208810461779693061633330002038743319486581974311194861568132221973675296791722626041543101945136922856528914469662987243152884298452366106824490384972390468253959593965616538329545335/83302498650603503750656324362524315420362757757619983767741440662593783945565626852689426542881398566774777005707859243004684749484946362737018271143859272317484809106027000083086812893330687533306565334832160830723027019907223683959914794478660837490051425958564919741738725353701395065560677525568031889743591515773064245921304350277950022194882644191207142", 
                "145/147", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-229445349909199841/1404404073895122300", 
                "3598772953948796501/41747380829090479620", 
                "-15337286604878377241537125377618277445305355993946063163737915973348009979/820374005334424267042428830713375595524399904107300699688122989470484139862", 
                "-19604653626913513150413291624736720574229484803086451967920873418663179544036191246913341459709563385591496838246068769512528821994306586079893/220026147180094369149847878541199019340885835695189281927239063791896186923387143978942168960916270823816523078859006813460457887409258959537670", 
                "87905175876638226255684607415045664014911586511592956825951369279144782195338141620183908156395868462874590535621458145501224048622665195210722951049801189708132595559433598819495137631128996498642061298456557187/3680322899901737994119069838246836467869497788520226059855349536482236481036223034229832007517981356807365003010954778225558114525098405900814103149625731705522373481865855486284749154165912204468890486940929035319", 
                "-197311077559422260655180604089677127556122445193961336425172913900586258894355124859460097872934610696376958818524748897290801456061460941831329914108871715519678975808120401250363721706534774467289709609496978737392612389874269530660444619690344458079608218904496926186383041573707/6672896043272465812432456034207210012020745957254692754847570540013687016703524113679997517512985829190938432984592391857216694537393493939543567426516478719225880218878038551932558672887955471771847465626579843498225557547187323742246569334909353375739048568951498518221973844564275", 
                "1072922597292125598214535251753207409874085362365683467751760203635750909845352459350349253147573088954616618162719061500207581764590050793813568735693438055193689764333265551042351172162768473476423332673033771460059967404046608278566051731746824903236787926988273761431688482299210452527/85845624109950228100190600754319408445114488351748024961088962384758727133963053158821430698949603452712968326823041761676465105157418954623395255117365249678955756914908407074153534853612658973230960392100162425133527291776103360566363801138280612533080641298046220385234722598374788250570", 
                "547579363735929690049383270296361278257833597598949468980635584736590706774431472840471330274344728280401819794561808461349081999377768789202173104502823395747286336894228560615172460833558459036967960126414952152759133027887176714678598059045319013938968047549666553024905454500818113536153622454513001520218034713353231386758785113923553536764118/44400408253644275029449909830401857497410483273755817400680382905849881983216439487339932105418810112826213446651021529939271775372140002750850381309048283440129317547794335166313132582440409253281667191211148792724189097607336398710650698340727033267773706583213392942778616801214355763350362892495630196894851609852048896233990218792919193343666555", 
                "461599737967041706733447678286583673382961602834234305263029872580161005670638902096117543463327785703938832872004577746135593700884888248796064611558691945024868820594364018500950206830498672235272272740854684174354535591524051596708995149736856948939304215160132367570224189099485951950612031352265811774894599887511034896816891033736079327481472063/8229261958555537943387785344076187455022521589611017242371883406551840072091005980178581023198803863510282365209115711491174670805440765259829471436066506864140171634135419386441018830733388041763533433662537226123897904337750251916100445861863482363401557360671493747982421965877444820394907566189519228979692946097400653691104584951968933707010893087413", 
                "113954624891580026113850318274690898930208279151302490570681732107703891701152989684636357284751052581792351788113072588530287167517104907605660400594999918685546140561965443512264636682488306224631045746808560061254772172241332025268249498906244590494216699627375911197522627979781329015059380187791078711599163121440228216648829721457249145165510431394/291456173302992949712275677582091242751465803814378805039417398558148376774792872018450544381478174584582007774322921749850622114870176210045260380318000730581854380038761543108754380227349126954244330829628910900120394585969740890873755498142634737418317277156742241479473870742280019998777030937826403407945695884380461935672748049712665678794248802592557", 
                "25162349021011055041703652786154941185155684997046861087212376350476769533822086275429389607163476288366779965130091506003908656551007451601789153032760684598852023193426907780750416977790986631954000014060298755079875684904792148745739461887415839942914662355469668587151192113992513583882670642433684816912869702237864723947520470716962717004251988479623/41651249325301751875328162181262157710181378878809991883870720331296891972782813426344713271440699283387388502853929621502342374742473181368509135571929636158742404553013500041543406446665343766653282667416080415361513509953611841979957397239330418745025712979282459870869362676850697532780338762784015944871795757886532122960652175138975011097441322095603571", 
                "-2/147", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "22463742361/127521610216", 
                "-158003298799087/580599677260460", 
                "-255214865747341228941975984672515751800267784262402386981640561624862838121/2891621474817210406913867748830336443674953281599416337037225058845191686400", 
                "-856518431138049860386412070524615382062538581963005585522511506969563816826141215379670067879697641426737463168980576650826837653944403154709/4809973898383186412332197890807078095108521713355650847410870984606843777853612128822780074457797702082680075475726981083274742469809578403257", 
                "141516198122816034615319128980422059843939534525551460889105732661226338548571073568270111370599484187386087384650941176091222341167665518497367/121676880257979106082112541335984484578575054642089774329716315434925171011816961874645311354658496591693171610270007179580780771052632488990476960", 
                "22529074690268866142940659315636721832291510153113065229550245628624103740019443811310558449921084869268554709695469205356854112743556473385471727/13784576700023318754227239225243441638555261605063958255809560454595312802643315527459604610620641244254357067513110870715998958917864286746755605920", 
                "-23519943315266420081530211106158105732964618975747388877978808338613704845835401252587565943003942978879251893805935533649939088914947005887753436675522809272702820799168465209315957174560127317898563768671481/1554983696987584363711927210142449108741852057931173682183050442740738004343134817029813537349910427789978102373279883655992227439987820195912846528030964502532926307373959895570164167932849493298575923743714400", 
                "248459248677283773202199627808765583166186939114758673585604139596999198487462600966082134073877325209760479587018729726201304999219449784913054882521430461943872096612084115009053710574106919433133245314681339/213532387960466445065903347548653290255262745336793992823154524912868114255896232359129375759193357391981918215701364825004668021935720478925954039500161492580587362732082608990833713883744071041337667577451574400", 
                "60295381315306573703931075605451904970214601532236822747100677192333943954419013467115741610735791628846664373501238407452923201337072049255962351270021108364754494715412246578384989592025285383318754252230911432137/10070377779549774597566613034450908596272802266239471065581271483009030403847925420895731338713185164746548906726378017331901244913676224551149571694142235557072040172296097747931749704546847358550112940686075931187200", 
                "56903586189539719016581857823253972337482570215828420920214231593984988661964308071662497189289857382055213900322792620355218083426661604259860266323272064787629768037609718569198898083311514089579296202557119949611/25534463028377023191678743634586209209149505579768742131287880429740974706449759345802250413049419140272771057614301919385060073716224028974882056612235787407658510508788823449700852648102542231658649410316758548755200", 
                "-1867888363334847515464060849214303800936692943364273227360547831962559673633685508492231329027682703227676745054197490465278789565399944602248937094473316110025973510128683482989528921308622422146285341895582402424797237393159549882061098613567678783726596863221250016023762079648001005/37319471265026478611293689438358314257104988294509608385761267358433001568775523405490234095168346106546149392588682236640766455040983490432197700568455242106041486301058307734297636961819946328326760258898216532419876882358844854432978814583597741016302932558086553847277423556715858497", 
                "-1/28", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3921785943/79701006385", 
                "-6426689741986/145149919315115", 
                "-255214865747341228941975984672515751800267784262402386981640561624862838121/1445810737408605203456933874415168221837476640799708168518612529422595843200", 
                "-1713036862276099720772824141049230764125077163926011171045023013939127633652282430759340135759395282853474926337961153301653675307888806309418/4809973898383186412332197890807078095108521713355650847410870984606843777853612128822780074457797702082680075475726981083274742469809578403257", 
                "141516198122816034615319128980422059843939534525551460889105732661226338548571073568270111370599484187386087384650941176091222341167665518497367/60838440128989553041056270667992242289287527321044887164858157717462585505908480937322655677329248295846585805135003589790390385526316244495238480", 
                "22529074690268866142940659315636721832291510153113065229550245628624103740019443811310558449921084869268554709695469205356854112743556473385471727/6892288350011659377113619612621720819277630802531979127904780227297656401321657763729802305310320622127178533756555435357999479458932143373377802960", 
                "-23519943315266420081530211106158105732964618975747388877978808338613704845835401252587565943003942978879251893805935533649939088914947005887753436675522809272702820799168465209315957174560127317898563768671481/777491848493792181855963605071224554370926028965586841091525221370369002171567408514906768674955213894989051186639941827996113719993910097956423264015482251266463153686979947785082083966424746649287961871857200", 
                "248459248677283773202199627808765583166186939114758673585604139596999198487462600966082134073877325209760479587018729726201304999219449784913054882521430461943872096612084115009053710574106919433133245314681339/106766193980233222532951673774326645127631372668396996411577262456434057127948116179564687879596678695990959107850682412502334010967860239462977019750080746290293681366041304495416856941872035520668833788725787200", 
                "60295381315306573703931075605451904970214601532236822747100677192333943954419013467115741610735791628846664373501238407452923201337072049255962351270021108364754494715412246578384989592025285383318754252230911432137/5035188889774887298783306517225454298136401133119735532790635741504515201923962710447865669356592582373274453363189008665950622456838112275574785847071117778536020086148048873965874852273423679275056470343037965593600", 
                "56903586189539719016581857823253972337482570215828420920214231593984988661964308071662497189289857382055213900322792620355218083426661604259860266323272064787629768037609718569198898083311514089579296202557119949611/12767231514188511595839371817293104604574752789884371065643940214870487353224879672901125206524709570136385528807150959692530036858112014487441028306117893703829255254394411724850426324051271115829324705158379274377600", 
                "-3735776726669695030928121698428607601873385886728546454721095663925119347267371016984462658055365406455353490108394980930557579130799889204497874188946632220051947020257366965979057842617244844292570683791164804849594474786319099764122197227135357567453193726442500032047524159296002010/37319471265026478611293689438358314257104988294509608385761267358433001568775523405490234095168346106546149392588682236640766455040983490432197700568455242106041486301058307734297636961819946328326760258898216532419876882358844854432978814583597741016302932558086553847277423556715858497", 
                "-1/14", 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3921785943/79701006385", 
                "-6426689741986/145149919315115", 
                "-255214865747341228941975984672515751800267784262402386981640561624862838121/1445810737408605203456933874415168221837476640799708168518612529422595843200", 
                "-1713036862276099720772824141049230764125077163926011171045023013939127633652282430759340135759395282853474926337961153301653675307888806309418/4809973898383186412332197890807078095108521713355650847410870984606843777853612128822780074457797702082680075475726981083274742469809578403257", 
                "141516198122816034615319128980422059843939534525551460889105732661226338548571073568270111370599484187386087384650941176091222341167665518497367/60838440128989553041056270667992242289287527321044887164858157717462585505908480937322655677329248295846585805135003589790390385526316244495238480", 
                "22529074690268866142940659315636721832291510153113065229550245628624103740019443811310558449921084869268554709695469205356854112743556473385471727/6892288350011659377113619612621720819277630802531979127904780227297656401321657763729802305310320622127178533756555435357999479458932143373377802960", 
                "-23519943315266420081530211106158105732964618975747388877978808338613704845835401252587565943003942978879251893805935533649939088914947005887753436675522809272702820799168465209315957174560127317898563768671481/777491848493792181855963605071224554370926028965586841091525221370369002171567408514906768674955213894989051186639941827996113719993910097956423264015482251266463153686979947785082083966424746649287961871857200", 
                "248459248677283773202199627808765583166186939114758673585604139596999198487462600966082134073877325209760479587018729726201304999219449784913054882521430461943872096612084115009053710574106919433133245314681339/106766193980233222532951673774326645127631372668396996411577262456434057127948116179564687879596678695990959107850682412502334010967860239462977019750080746290293681366041304495416856941872035520668833788725787200", 
                "60295381315306573703931075605451904970214601532236822747100677192333943954419013467115741610735791628846664373501238407452923201337072049255962351270021108364754494715412246578384989592025285383318754252230911432137/5035188889774887298783306517225454298136401133119735532790635741504515201923962710447865669356592582373274453363189008665950622456838112275574785847071117778536020086148048873965874852273423679275056470343037965593600", 
                "56903586189539719016581857823253972337482570215828420920214231593984988661964308071662497189289857382055213900322792620355218083426661604259860266323272064787629768037609718569198898083311514089579296202557119949611/12767231514188511595839371817293104604574752789884371065643940214870487353224879672901125206524709570136385528807150959692530036858112014487441028306117893703829255254394411724850426324051271115829324705158379274377600", 
                "-3735776726669695030928121698428607601873385886728546454721095663925119347267371016984462658055365406455353490108394980930557579130799889204497874188946632220051947020257366965979057842617244844292570683791164804849594474786319099764122197227135357567453193726442500032047524159296002010/37319471265026478611293689438358314257104988294509608385761267358433001568775523405490234095168346106546149392588682236640766455040983490432197700568455242106041486301058307734297636961819946328326760258898216532419876882358844854432978814583597741016302932558086553847277423556715858497", 
                "-1/14", 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "601455667/7775707940", 
                "473634618983/7080483869030", 
                "1190595871661263974514957889742652470037208856537305781536971967797733005079/1445810737408605203456933874415168221837476640799708168518612529422595843200", 
                "-1713036862276099720772824141049230764125077163926011171045023013939127633652282430759340135759395282853474926337961153301653675307888806309418/4809973898383186412332197890807078095108521713355650847410870984606843777853612128822780074457797702082680075475726981083274742469809578403257", 
                "141516198122816034615319128980422059843939534525551460889105732661226338548571073568270111370599484187386087384650941176091222341167665518497367/60838440128989553041056270667992242289287527321044887164858157717462585505908480937322655677329248295846585805135003589790390385526316244495238480", 
                "22529074690268866142940659315636721832291510153113065229550245628624103740019443811310558449921084869268554709695469205356854112743556473385471727/6892288350011659377113619612621720819277630802531979127904780227297656401321657763729802305310320622127178533756555435357999479458932143373377802960", 
                "-23519943315266420081530211106158105732964618975747388877978808338613704845835401252587565943003942978879251893805935533649939088914947005887753436675522809272702820799168465209315957174560127317898563768671481/777491848493792181855963605071224554370926028965586841091525221370369002171567408514906768674955213894989051186639941827996113719993910097956423264015482251266463153686979947785082083966424746649287961871857200", 
                "248459248677283773202199627808765583166186939114758673585604139596999198487462600966082134073877325209760479587018729726201304999219449784913054882521430461943872096612084115009053710574106919433133245314681339/106766193980233222532951673774326645127631372668396996411577262456434057127948116179564687879596678695990959107850682412502334010967860239462977019750080746290293681366041304495416856941872035520668833788725787200", 
                "60295381315306573703931075605451904970214601532236822747100677192333943954419013467115741610735791628846664373501238407452923201337072049255962351270021108364754494715412246578384989592025285383318754252230911432137/5035188889774887298783306517225454298136401133119735532790635741504515201923962710447865669356592582373274453363189008665950622456838112275574785847071117778536020086148048873965874852273423679275056470343037965593600", 
                "56903586189539719016581857823253972337482570215828420920214231593984988661964308071662497189289857382055213900322792620355218083426661604259860266323272064787629768037609718569198898083311514089579296202557119949611/12767231514188511595839371817293104604574752789884371065643940214870487353224879672901125206524709570136385528807150959692530036858112014487441028306117893703829255254394411724850426324051271115829324705158379274377600", 
                "-3735776726669695030928121698428607601873385886728546454721095663925119347267371016984462658055365406455353490108394980930557579130799889204497874188946632220051947020257366965979057842617244844292570683791164804849594474786319099764122197227135357567453193726442500032047524159296002010/37319471265026478611293689438358314257104988294509608385761267358433001568775523405490234095168346106546149392588682236640766455040983490432197700568455242106041486301058307734297636961819946328326760258898216532419876882358844854432978814583597741016302932558086553847277423556715858497", 
                "-1/14", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-14695277/131791660", 
                "15109145947/120008201170", 
                "-79794708227352856832538200044434840421537120640585429424656942814001058759/441094801243303282410589995584288610052111517532114356497203822535707206400", 
                "3096937036107086691559373749757847330983444549429639676365847970667716144201329698063439938698402419229205149137765827781621067161920772093839/4809973898383186412332197890807078095108521713355650847410870984606843777853612128822780074457797702082680075475726981083274742469809578403257", 
                "141516198122816034615319128980422059843939534525551460889105732661226338548571073568270111370599484187386087384650941176091222341167665518497367/60838440128989553041056270667992242289287527321044887164858157717462585505908480937322655677329248295846585805135003589790390385526316244495238480", 
                "22529074690268866142940659315636721832291510153113065229550245628624103740019443811310558449921084869268554709695469205356854112743556473385471727/6892288350011659377113619612621720819277630802531979127904780227297656401321657763729802305310320622127178533756555435357999479458932143373377802960", 
                "-23519943315266420081530211106158105732964618975747388877978808338613704845835401252587565943003942978879251893805935533649939088914947005887753436675522809272702820799168465209315957174560127317898563768671481/777491848493792181855963605071224554370926028965586841091525221370369002171567408514906768674955213894989051186639941827996113719993910097956423264015482251266463153686979947785082083966424746649287961871857200", 
                "248459248677283773202199627808765583166186939114758673585604139596999198487462600966082134073877325209760479587018729726201304999219449784913054882521430461943872096612084115009053710574106919433133245314681339/106766193980233222532951673774326645127631372668396996411577262456434057127948116179564687879596678695990959107850682412502334010967860239462977019750080746290293681366041304495416856941872035520668833788725787200", 
                "60295381315306573703931075605451904970214601532236822747100677192333943954419013467115741610735791628846664373501238407452923201337072049255962351270021108364754494715412246578384989592025285383318754252230911432137/5035188889774887298783306517225454298136401133119735532790635741504515201923962710447865669356592582373274453363189008665950622456838112275574785847071117778536020086148048873965874852273423679275056470343037965593600", 
                "56903586189539719016581857823253972337482570215828420920214231593984988661964308071662497189289857382055213900322792620355218083426661604259860266323272064787629768037609718569198898083311514089579296202557119949611/12767231514188511595839371817293104604574752789884371065643940214870487353224879672901125206524709570136385528807150959692530036858112014487441028306117893703829255254394411724850426324051271115829324705158379274377600", 
                "-3735776726669695030928121698428607601873385886728546454721095663925119347267371016984462658055365406455353490108394980930557579130799889204497874188946632220051947020257366965979057842617244844292570683791164804849594474786319099764122197227135357567453193726442500032047524159296002010/37319471265026478611293689438358314257104988294509608385761267358433001568775523405490234095168346106546149392588682236640766455040983490432197700568455242106041486301058307734297636961819946328326760258898216532419876882358844854432978814583597741016302932558086553847277423556715858497", 
                "-1/14", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "367/26332", 
                "8955/167843638", 
                "6049444480/139387268857", 
                "-1297979168158937654502296755157903004817125815452035685520376682214898725989552211744339210156095529768607207036637936751887711417540608000/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "313/6978", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "367/26332", 
                "8955/167843638", 
                "6049444480/139387268857", 
                "-1297979168158937654502296755157903004817125815452035685520376682214898725989552211744339210156095529768607207036637936751887711417540608000/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-313/6978", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "57/13166", 
                "5447487/83921819", 
                "16607025405/139387268857", 
                "-9443701793632403970824851481187166897457846801840816677080502168045293108830786201892801402063363127037488093061945600476935868780213728000/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "-9013326813058699046246718979021557729537584813716484296300555275151204782098545737983672572623312499454701749918328667982097934190872187865/16713857178293833253037436996701165464089980033254089880455537834467743270853978279484246065200342938419391704707418568623733622397339627608582", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-125017/3423160", 
                "425147629/458213131740", 
                "-253925733644913/1014739317278960", 
                "13957426709307431305212382823180871859182958307589012911789144410628931279569462591079826407290574093216792298470922490005945116122007254160/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "1590889019264317598480537335944780991106801521373869866654361698729421763959517736619222683856099863453627793462599106161822420144162275652031667/365030640773937318246337624007953453735725163926269322989148946304775513035450885623935934063975489775079514830810021538742342313157897466971430880", 
                "394535654416258974540879631417416123733378269100815693540656887563098499523479787967064134596769614962721645372957374010696037153505060353153178649/13784576700023318754227239225243441638555261605063958255809560454595312802643315527459604610620641244254357067513110870715998958917864286746755605920", 
                "2308955602166110125486360604107515557379813467921013134396596855772493301668866824292132740081861698706087901666113889950338402071066783287981516355370923944526686640261771378145930294724714112629965321846900119/4664951090962753091135781630427347326225556173793521046549151328222214013029404451089440612049731283369934307119839650967976682319963460587738539584092893507598778922121879686710492503798548479895727771231143200", 
                "248459248677283773202199627808765583166186939114758673585604139596999198487462600966082134073877325209760479587018729726201304999219449784913054882521430461943872096612084115009053710574106919433133245314681339/640597163881399335197710042645959870765788236010381978469463574738604342767688697077388127277580072175945754647104094475014004065807161436777862118500484477741762088196247826972501141651232213124013002732354723200", 
                "60295381315306573703931075605451904970214601532236822747100677192333943954419013467115741610735791628846664373501238407452923201337072049255962351270021108364754494715412246578384989592025285383318754252230911432137/30211133338649323792699839103352725788818406798718413196743814449027091211543776262687194016139555494239646720179134051995703734741028673653448715082426706671216120516888293243795249113640542075650338822058227793561600", 
                "56903586189539719016581857823253972337482570215828420920214231593984988661964308071662497189289857382055213900322792620355218083426661604259860266323272064787629768037609718569198898083311514089579296202557119949611/76603389085131069575036230903758627627448516739306226393863641289222924119349278037406751239148257420818313172842905758155180221148672086924646169836707362222975531526366470349102557944307626694975948230950275646265600", 
                "-1867888363334847515464060849214303800936692943364273227360547831962559673633685508492231329027682703227676745054197490465278789565399944602248937094473316110025973510128683482989528921308622422146285341895582402424797237393159549882061098613567678783726596863221250016023762079648001005/111958413795079435833881068315074942771314964883528825157283802075299004706326570216470702285505038319638448177766046709922299365122950471296593101705365726318124458903174923202892910885459838984980280776694649597259630647076534563298936443750793223048908797674259661541832270670147575491", 
                "-1/84", 
                0, 
                "2063/6978", 
                "10340/1751201", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-57/13166", 
                "1780647/83921819", 
                "6093197485/139387268857", 
                "-687166828596204168422661747045945616618281367080437573697957728734347435494909995972099464421269066286098307360437935523833813029480416000/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "413450992074988842089500647764568600722651745715236363328166733721937969228647039073811667306860149837931817652464317533280950954628415518921/16713857178293833253037436996701165464089980033254089880455537834467743270853978279484246065200342938419391704707418568623733622397339627608582", 
                "4414470467877261476446804134751442647629560121907282697040872966577340649573634476205347927489300282937049245006630161047746306331380730114317/270497972920394795020157755597398776266782998529512524643044749893942558921572125735078583410923101339371214040681139535243307671072690085297402", 
                "3117996256266004349860411531576643617637278251322328032972166676992890834796620099770830837132475762098130762244456946617121157236669498618651942/3264758527387701896041220843757510530243940275910489176223748882548362698254271204497141245540899041303967355135667133906041213067717410818614538411", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "101/6583", 
                "2938059/83921819", 
                "48077098169/278774537714", 
                "-5947116967344309838395680591809854733406966973267609524133304166905717223029137592861858953811184298055568696013006514407039822715439971200/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "-1101824451101620927427059724306812013444779503377250838192792000400677839973871311581622219740504551339840306564003465325389499086458697878799/66855428713175333012149747986804661856359920133016359521822151337870973083415913117936984260801371753677566818829674274494934489589358510434328", 
                "-170112923673540229956248271090560649465343095004382363074591448901224902106437028855568895452727551335609549720291189297652338640506231702467707/7573943241771054260564417156727165735469923958826350690005252997030391649804019520582200335505846837502393993139071906986812614790035322388327256", 
                "-131482848156933156434323051107632957209682782617830520126267171992050116775769678753490067550169381093314112962462296427628123114603322279115425867/6529517054775403792082441687515021060487880551820978352447497765096725396508542408994282491081798082607934710271334267812082426135434821637229076822", 
                "-3761532538740838584477151693043705101494865214234388624839023646761785430142582494091697476061783095933260372133743089202264796475499408192100933992/784561568189660972380976577932377577816527720787075702783204008957903816389042819958561567242020143992537804191147543627413142238368095036427086024263", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-44/1163", 
                "121011/3502402", 
                "20878765/493055131", 
                "1/2", 
                0, 
                0
            ], 
            [
                "159/13166", 
                "221029/83921819", 
                "440619197/5259896938", 
                "-3387983623877774440493939506754527480884083467775956366761376949673600949119505222051256148704641074731049711671612427594866003060278396800/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "102118132855280754541952495989040471525758738515247377615720414396785212405534423533958683349064128178723583205996869904574571929340254160869/66855428713175333012149747986804661856359920133016359521822151337870973083415913117936984260801371753677566818829674274494934489589358510434328", 
                "-11840688616934390333793402578164326654296464056334678130359921888582237111264154882043204182298203580575000813796909907975130479486951225308847/1081991891681579180080631022389595105067131994118050098572178999575770235686288502940314333643692405357484856162724558140973230684290760341189608", 
                "26219751903477878467481885597201795286513753445094452039993804413938223639946368290719040512441031105664935860850101462086254659470193332522512403/6529517054775403792082441687515021060487880551820978352447497765096725396508542408994282491081798082607934710271334267812082426135434821637229076822", 
                "-10698174065417012942226239350654671658321506094002514799117534491050188448403033370167251562657086146428845168179137247709773408858703267021602802097/784561568189660972380976577932377577816527720787075702783204008957903816389042819958561567242020143992537804191147543627413142238368095036427086024263", 
                "-17852817088500823842098942992202129221497293018273701956713867996554388447811830944698678245974189353163360000832149632844088812753033377654947778453113/755114754888999416435344188530289426404457472575066396131514137346964779452283197213841541857967242947148068308179964694798009306995163614148542219339856", 
                "1/2", 
                0, 
                0, 
                0, 
                "37/1163", 
                "35037/1751201", 
                "2621779/1972220524", 
                "11972998235/559704779542", 
                "1/2", 
                0
            ], 
            [
                "-521/32915", 
                "1026377224/8811790995", 
                "-26078701954463/117085305839880", 
                "35107763308863496996515027316471576083083662487561041710926624142771840202227083753061733855810451363586693686852673286653611713005317394720/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "-36612161488905681855811443576006217831519112170455388190682291251432578852338372823442340994668851256720408411191702476425033045502659130723051/14039640029766819932551447077228978989835583227933435499582651780952904347517341754766766694768288068272289031954231597643936242813765287191208880", 
                "-18328059340373792782106878791120082159307437947458174850008955632631922188137882513125832969132195910462815350681172420654999217395325250025276851/1590528080771921394718527602912704804448684031353533644901103129376382246458844099322262070456227835875502738559205100467230649105907417701548723760", 
                "-3156899765246005513963971200403036382667164458676969423505131238781075836506475104130665458576214630306225623573364543848539266233725790399039159323371731753290818147743135523792720969198980886225297174871935013/163273288183696358189752357064957156417894466082773236629220296487777490456029155788130421421740594917947700749194387783879183881198721120570848885443251272765957262274265789034867237632949196796350471993090012000", 
                "119955242158641099756337898065189343398531880634418081085046357849450927289901246068368198892443970217145834430768565615988961525905929509603172294867082461549120618612657938081998654673047567125620248494689274627/22420900735848976731919851492608595476802588260363369246431225115851151996869104397708584454715302526158101412648643306625490142303250650287225174147516956720961673086868673944037539957793127459340455095632415312000", 
                "-41148241645314159221725246164515243193711279853456888292014943027237647941869960463233912551806186278925348583955001136179333118048021837526501946706833339964562744237979185406791374015277525055960938247510758620351319/1057389666852726332744494368617345402608644237955144461886033505715948192404032169194051790564884442298387635206269691819849630715936003577870705027884934733492564218091090263532833718977418972647761858772037972774656000", 
                "-48296457180904224760234020029914314098093353943587534872789795323209575813999440798304070694769661649329237156327657561849241074286711900606905260608364354580019496887770857580255546706361874606648142930174061267110837/2681118617979587435126268081631551966960698085875717923785227445122802344177224731309236293370189009728640961049501701535431307740203523042362615944284757677804143603422826462218589528050766934324158188083259647619296000", 
                "108222637068409740802952946616646335169441578996800278702562706411373885359059199199486239627449672913183094687657651728991741785992150582092095227516419094098072511882917556236913853042842594140687710092903484792410036172290215463534814246523657865481455603947817161509784746510851573481/111958413795079435833881068315074942771314964883528825157283802075299004706326570216470702285505038319638448177766046709922299365122950471296593101705365726318124458903174923202892910885459838984980280776694649597259630647076534563298936443750793223048908797674259661541832270670147575491", 
                "-1/42", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-880/6583", 
                "20649140/1762358199", 
                "-363759475910/2927132645997", 
                "24519686619012288097543109677212047809902999972447856798026416968310046932111173634919640986667104308642984247013443610294017726400478016000/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "-2773009633656154936444474215014691811411213645050358716864847005073702591836224208645798171521843753174910072930225315464854731065145044033060/175495500372085249156893088465362237372944790349167943744783147261911304343966771934584583684603600853403612899427894970549203035172066089890111", 
                "-586975041237923318339973753121911975034756659244769364710842963856952285976046055776642727701152713016781358088392492285465360213819849281125880/19881601009649017433981595036408810055608550391919170561263789117204778080735551241528275880702847948443784231990063755840383113823842721269359047", 
                "-14270299075924846758334731012263913175286658778919277254222870240692255162377457370370490227893318496327267080933625341226718961627829443812818401274076635315209112207659848972208334760726469934086859733199927857/326546576367392716379504714129914312835788932165546473258440592975554980912058311576260842843481189835895401498388775567758367762397442241141697770886502545531914524548531578069734475265898393592700943986180024000", 
                "-798248991047625800598342881983119385442222224417709259973745658949258739160674146705772424914129068039791943703329697768518524173775027422415812124150587622655891442363647572056715284540359457178074008203769330097/44841801471697953463839702985217190953605176520726738492862450231702303993738208795417168909430605052316202825297286613250980284606501300574450348295033913441923346173737347888075079915586254918680910191264830624000", 
                "-123458149345472786990006590238368457374974582329549637807569905707834019053693946301992062045502524867826045155703379716167147221602184856942275272260324285871217026335096247752199647570951504040499260861079629589382691/2114779333705452665488988737234690805217288475910288923772067011431896384808064338388103581129768884596775270412539383639699261431872007155741410055769869466985128436182180527065667437954837945295523717544075945549312000", 
                "-107050333116539208155034451827569030383234062745624054239395056928369443233163120237334546631991649003681496791553566291720504293468074279022513266454168382290209769854903674113657445061078558857903335702806876195327193/5362237235959174870252536163263103933921396171751435847570454890245604688354449462618472586740378019457281922099003403070862615480407046084725231888569515355608287206845652924437179056101533868648316376166519295238592000", 
                "37472655271708365403243799622069361303620470585613033031560024481705769184368270462907804036709577938575691426569752527300003800109045096883321865852499562483953421907119755436269402819229954786722546574951942596724148344376229427265951445334621079649218951383440339740068695701692504909/223916827590158871667762136630149885542629929767057650314567604150598009412653140432941404571010076639276896355532093419844598730245900942593186203410731452636248917806349846405785821770919677969960561553389299194519261294153069126597872887501586446097817595348519323083664541340295150982", 
                "10/21", 
                0, 
                "28/3489", 
                "-47143/1751201", 
                "-52171029035830667469167321331388323358772910452215703444416233797858708581/394529552217155662178826509376327030810073453894140030284995849223236032000", 
                "-851025643739071911871684357142060816385289470146083049541685274267503713107/11196520539125425266596460934646602262681229666822296341559662484268741705600", 
                "-164008378377829670861251569526120782665777495020860019284341975384591387950247/37697034712340996907083551199542977222524976806058860548891749705794376017952000", 
                "1/2"
            ], 
            [
                "-125017/3423160", 
                "425147629/458213131740", 
                "-253925733644913/1014739317278960", 
                "13957426709307431305212382823180871859182958307589012911789144410628931279569462591079826407290574093216792298470922490005945116122007254160/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "1590889019264317598480537335944780991106801521373869866654361698729421763959517736619222683856099863453627793462599106161822420144162275652031667/365030640773937318246337624007953453735725163926269322989148946304775513035450885623935934063975489775079514830810021538742342313157897466971430880", 
                "394535654416258974540879631417416123733378269100815693540656887563098499523479787967064134596769614962721645372957374010696037153505060353153178649/13784576700023318754227239225243441638555261605063958255809560454595312802643315527459604610620641244254357067513110870715998958917864286746755605920", 
                "2308955602166110125486360604107515557379813467921013134396596855772493301668866824292132740081861698706087901666113889950338402071066783287981516355370923944526686640261771378145930294724714112629965321846900119/4664951090962753091135781630427347326225556173793521046549151328222214013029404451089440612049731283369934307119839650967976682319963460587738539584092893507598778922121879686710492503798548479895727771231143200", 
                "248459248677283773202199627808765583166186939114758673585604139596999198487462600966082134073877325209760479587018729726201304999219449784913054882521430461943872096612084115009053710574106919433133245314681339/640597163881399335197710042645959870765788236010381978469463574738604342767688697077388127277580072175945754647104094475014004065807161436777862118500484477741762088196247826972501141651232213124013002732354723200", 
                "60295381315306573703931075605451904970214601532236822747100677192333943954419013467115741610735791628846664373501238407452923201337072049255962351270021108364754494715412246578384989592025285383318754252230911432137/30211133338649323792699839103352725788818406798718413196743814449027091211543776262687194016139555494239646720179134051995703734741028673653448715082426706671216120516888293243795249113640542075650338822058227793561600", 
                "56903586189539719016581857823253972337482570215828420920214231593984988661964308071662497189289857382055213900322792620355218083426661604259860266323272064787629768037609718569198898083311514089579296202557119949611/76603389085131069575036230903758627627448516739306226393863641289222924119349278037406751239148257420818313172842905758155180221148672086924646169836707362222975531526366470349102557944307626694975948230950275646265600", 
                "-1867888363334847515464060849214303800936692943364273227360547831962559673633685508492231329027682703227676745054197490465278789565399944602248937094473316110025973510128683482989528921308622422146285341895582402424797237393159549882061098613567678783726596863221250016023762079648001005/111958413795079435833881068315074942771314964883528825157283802075299004706326570216470702285505038319638448177766046709922299365122950471296593101705365726318124458903174923202892910885459838984980280776694649597259630647076534563298936443750793223048908797674259661541832270670147575491", 
                "-1/84", 
                0, 
                "-2063/6978", 
                "-10340/1751201", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "101/6583", 
                "2938059/83921819", 
                "48077098169/278774537714", 
                "-5947116967344309838395680591809854733406966973267609524133304166905717223029137592861858953811184298055568696013006514407039822715439971200/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "-1101824451101620927427059724306812013444779503377250838192792000400677839973871311581622219740504551339840306564003465325389499086458697878799/66855428713175333012149747986804661856359920133016359521822151337870973083415913117936984260801371753677566818829674274494934489589358510434328", 
                "-170112923673540229956248271090560649465343095004382363074591448901224902106437028855568895452727551335609549720291189297652338640506231702467707/7573943241771054260564417156727165735469923958826350690005252997030391649804019520582200335505846837502393993139071906986812614790035322388327256", 
                "-131482848156933156434323051107632957209682782617830520126267171992050116775769678753490067550169381093314112962462296427628123114603322279115425867/6529517054775403792082441687515021060487880551820978352447497765096725396508542408994282491081798082607934710271334267812082426135434821637229076822", 
                "-3761532538740838584477151693043705101494865214234388624839023646761785430142582494091697476061783095933260372133743089202264796475499408192100933992/784561568189660972380976577932377577816527720787075702783204008957903816389042819958561567242020143992537804191147543627413142238368095036427086024263", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "44/1163", 
                "-121011/3502402", 
                "-20878765/493055131", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "159/13166", 
                "221029/83921819", 
                "440619197/5259896938", 
                "-3387983623877774440493939506754527480884083467775956366761376949673600949119505222051256148704641074731049711671612427594866003060278396800/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "102118132855280754541952495989040471525758738515247377615720414396785212405534423533958683349064128178723583205996869904574571929340254160869/66855428713175333012149747986804661856359920133016359521822151337870973083415913117936984260801371753677566818829674274494934489589358510434328", 
                "-11840688616934390333793402578164326654296464056334678130359921888582237111264154882043204182298203580575000813796909907975130479486951225308847/1081991891681579180080631022389595105067131994118050098572178999575770235686288502940314333643692405357484856162724558140973230684290760341189608", 
                "26219751903477878467481885597201795286513753445094452039993804413938223639946368290719040512441031105664935860850101462086254659470193332522512403/6529517054775403792082441687515021060487880551820978352447497765096725396508542408994282491081798082607934710271334267812082426135434821637229076822", 
                "-10698174065417012942226239350654671658321506094002514799117534491050188448403033370167251562657086146428845168179137247709773408858703267021602802097/784561568189660972380976577932377577816527720787075702783204008957903816389042819958561567242020143992537804191147543627413142238368095036427086024263", 
                "-17852817088500823842098942992202129221497293018273701956713867996554388447811830944698678245974189353163360000832149632844088812753033377654947778453113/755114754888999416435344188530289426404457472575066396131514137346964779452283197213841541857967242947148068308179964694798009306995163614148542219339856", 
                "1/2", 
                0, 
                0, 
                0, 
                "-37/1163", 
                "-35037/1751201", 
                "-2621779/1972220524", 
                "-11972998235/559704779542", 
                "-1/2", 
                0
            ], 
            [
                "-880/6583", 
                "20649140/1762358199", 
                "-363759475910/2927132645997", 
                "24519686619012288097543109677212047809902999972447856798026416968310046932111173634919640986667104308642984247013443610294017726400478016000/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "-2773009633656154936444474215014691811411213645050358716864847005073702591836224208645798171521843753174910072930225315464854731065145044033060/175495500372085249156893088465362237372944790349167943744783147261911304343966771934584583684603600853403612899427894970549203035172066089890111", 
                "-586975041237923318339973753121911975034756659244769364710842963856952285976046055776642727701152713016781358088392492285465360213819849281125880/19881601009649017433981595036408810055608550391919170561263789117204778080735551241528275880702847948443784231990063755840383113823842721269359047", 
                "-14270299075924846758334731012263913175286658778919277254222870240692255162377457370370490227893318496327267080933625341226718961627829443812818401274076635315209112207659848972208334760726469934086859733199927857/326546576367392716379504714129914312835788932165546473258440592975554980912058311576260842843481189835895401498388775567758367762397442241141697770886502545531914524548531578069734475265898393592700943986180024000", 
                "-798248991047625800598342881983119385442222224417709259973745658949258739160674146705772424914129068039791943703329697768518524173775027422415812124150587622655891442363647572056715284540359457178074008203769330097/44841801471697953463839702985217190953605176520726738492862450231702303993738208795417168909430605052316202825297286613250980284606501300574450348295033913441923346173737347888075079915586254918680910191264830624000", 
                "-123458149345472786990006590238368457374974582329549637807569905707834019053693946301992062045502524867826045155703379716167147221602184856942275272260324285871217026335096247752199647570951504040499260861079629589382691/2114779333705452665488988737234690805217288475910288923772067011431896384808064338388103581129768884596775270412539383639699261431872007155741410055769869466985128436182180527065667437954837945295523717544075945549312000", 
                "-107050333116539208155034451827569030383234062745624054239395056928369443233163120237334546631991649003681496791553566291720504293468074279022513266454168382290209769854903674113657445061078558857903335702806876195327193/5362237235959174870252536163263103933921396171751435847570454890245604688354449462618472586740378019457281922099003403070862615480407046084725231888569515355608287206845652924437179056101533868648316376166519295238592000", 
                "37472655271708365403243799622069361303620470585613033031560024481705769184368270462907804036709577938575691426569752527300003800109045096883321865852499562483953421907119755436269402819229954786722546574951942596724148344376229427265951445334621079649218951383440339740068695701692504909/223916827590158871667762136630149885542629929767057650314567604150598009412653140432941404571010076639276896355532093419844598730245900942593186203410731452636248917806349846405785821770919677969960561553389299194519261294153069126597872887501586446097817595348519323083664541340295150982", 
                "10/21", 
                0, 
                "-28/3489", 
                "47143/1751201", 
                "52171029035830667469167321331388323358772910452215703444416233797858708581/394529552217155662178826509376327030810073453894140030284995849223236032000", 
                "851025643739071911871684357142060816385289470146083049541685274267503713107/11196520539125425266596460934646602262681229666822296341559662484268741705600", 
                "164008378377829670861251569526120782665777495020860019284341975384591387950247/37697034712340996907083551199542977222524976806058860548891749705794376017952000", 
                "-1/2"
            ], 
            [
                "-35019289285/127521610216", 
                "-158003298799087/1741799031781380", 
                "-255214865747341228941975984672515751800267784262402386981640561624862838121/8674864424451631220741603246491009331024859844798249011111675176535575059200", 
                "-285506143712683286795470690174871794020846193987668528507503835656521272275380405126556689293232547142245821056326858883608945884648134384903/4809973898383186412332197890807078095108521713355650847410870984606843777853612128822780074457797702082680075475726981083274742469809578403257", 
                "141516198122816034615319128980422059843939534525551460889105732661226338548571073568270111370599484187386087384650941176091222341167665518497367/365030640773937318246337624007953453735725163926269322989148946304775513035450885623935934063975489775079514830810021538742342313157897466971430880", 
                "7509691563422955380980219771878907277430503384371021743183415209541367913339814603770186149973694956422851569898489735118951370914518824461823909/13784576700023318754227239225243441638555261605063958255809560454595312802643315527459604610620641244254357067513110870715998958917864286746755605920", 
                "-23519943315266420081530211106158105732964618975747388877978808338613704845835401252587565943003942978879251893805935533649939088914947005887753436675522809272702820799168465209315957174560127317898563768671481/4664951090962753091135781630427347326225556173793521046549151328222214013029404451089440612049731283369934307119839650967976682319963460587738539584092893507598778922121879686710492503798548479895727771231143200", 
                "248459248677283773202199627808765583166186939114758673585604139596999198487462600966082134073877325209760479587018729726201304999219449784913054882521430461943872096612084115009053710574106919433133245314681339/640597163881399335197710042645959870765788236010381978469463574738604342767688697077388127277580072175945754647104094475014004065807161436777862118500484477741762088196247826972501141651232213124013002732354723200", 
                "60295381315306573703931075605451904970214601532236822747100677192333943954419013467115741610735791628846664373501238407452923201337072049255962351270021108364754494715412246578384989592025285383318754252230911432137/30211133338649323792699839103352725788818406798718413196743814449027091211543776262687194016139555494239646720179134051995703734741028673653448715082426706671216120516888293243795249113640542075650338822058227793561600", 
                "56903586189539719016581857823253972337482570215828420920214231593984988661964308071662497189289857382055213900322792620355218083426661604259860266323272064787629768037609718569198898083311514089579296202557119949611/76603389085131069575036230903758627627448516739306226393863641289222924119349278037406751239148257420818313172842905758155180221148672086924646169836707362222975531526366470349102557944307626694975948230950275646265600", 
                "-1867888363334847515464060849214303800936692943364273227360547831962559673633685508492231329027682703227676745054197490465278789565399944602248937094473316110025973510128683482989528921308622422146285341895582402424797237393159549882061098613567678783726596863221250016023762079648001005/111958413795079435833881068315074942771314964883528825157283802075299004706326570216470702285505038319638448177766046709922299365122950471296593101705365726318124458903174923202892910885459838984980280776694649597259630647076534563298936443750793223048908797674259661541832270670147575491", 
                "-1/84", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "251/6583", 
                "-177492/83921819", 
                "-10951431980/139387268857", 
                "-15245294506162315379850883132256871038896928149049906724715406776219176625846964242833260467676643307080567274973293508651457648348400512000/62467193485495927432885686893598416819591191082540920096245077722166802309787170504191949018932437689385455525658791962120451200906617901341", 
                "-589546832874802030847316973764092036407550645047660703791174675254480492568687758175846682205027372082919575715442116409268592920665311089415/33427714356587666506074873993402330928179960066508179760911075668935486541707956558968492130400685876838783409414837137247467244794679255217164", 
                "-76348809774225038889579845579623093094996385971022948113407479063950116270861280504343655707527306959967885429373646657511783552156656077129733/3786971620885527130282208578363582867734961979413175345002626498515195824902009760291100167752923418751196996569535953493406307395017661194163628", 
                "-3348634010445101051989510702537490248598810654848542250213828394018738023004986509808096845332722882856461900407500526853869198301510214703903057/3264758527387701896041220843757510530243940275910489176223748882548362698254271204497141245540899041303967355135667133906041213067717410818614538411", 
                "-25244193821131872840496153494797042545852420639991152485241661369074191650736969910574716967920319700406878801989061630095016344226064505931512544008/784561568189660972380976577932377577816527720787075702783204008957903816389042819958561567242020143992537804191147543627413142238368095036427086024263", 
                "-9650131107910501780292046440300008934380532598947964442125510437940792884588670441993633632479025045325761496046842900054055698386216239197792471029491/188778688722249854108836047132572356601114368143766599032878534336741194863070799303460385464491810736787017077044991173699502326748790903537135554834964", 
                "-5153764653596415392558549866935313930410436626416691286372119254527466910034770787651688027057615281560381858255583113687839288542860250707145423142301458/180936310943545580699809417214740145560071241728629502976026830896896714899785048191092275182945535819321400760981019875988164931220077714383114826776741497", 
                "2073926795811803431249426432370683111981407315816026963155261590366088022784408171564020088949554788688710708479586468795044749705378958561529880409707247859558279059588073346058307544929142148477064565527246258543906847534504805392229745330561962101859921779081387938315031627327552000/12439823755008826203764563146119438085701662764836536128587089119477667189591841135163411365056115368848716464196227412213588818346994496810732566856151747368680495433686102578099212320606648776108920086299405510806625627452948284810992938194532580338767644186028851282425807852238619499", 
                "241723337180442472350427595383190300798919555556576961199158018999893328595654680000607921904009827274718209453168773834635548245704388201878029580584980498142181270560769620386007076041842130155486857408911176753362628451375167567999288164475394372919637053025239923901166676231196515072833572173902541511567617078082591452027982818591646458777396697760/3846719001679548368248238601784588401643684520286491549919892272366803616014909867876634635892091620678062893684962264260410260693594919017307509405974628424617956000279012968142748224908451076699972627529799994620496707231579511073712895801155918656504107485825246349489088647313467413088895328718109544463524372240927022360930585075296743251133404271159", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "31012/471597", 
                "-1/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6951/89828", 
                "21/136", 
                "1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "6951/89828", 
                "21/136", 
                "-1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "6951/89828", 
                "21/136", 
                0, 
                "-1/3", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "6951/89828", 
                "21/136", 
                0, 
                0, 
                "-3/8", 
                0, 
                0, 
                0
            ], 
            [
                "-15506/471597", 
                "1/34", 
                "13/89280", 
                "-707/22320", 
                "-1415/59472", 
                "27628049/110516664", 
                "1876395781422305/8443902009494232", 
                "1/8"
            ], 
            [
                "-15506/471597", 
                "1/34", 
                "-2111/89280", 
                "349/22320", 
                "-1415/59472", 
                "-27630283/110516664", 
                "1876395781422305/8443902009494232", 
                "1/8"
            ], 
            [
                "-15506/471597", 
                "1/34", 
                "-17/720", 
                "-89/5580", 
                "349/14868", 
                "-235/27629166", 
                "-234579720951253/2110975502373558", 
                "1/2"
            ], 
            [
                "-15506/471597", 
                "1/34", 
                "17/720", 
                "89/5580", 
                "-349/14868", 
                "235/27629166", 
                "234579720951253/2110975502373558", 
                "-1/2"
            ], 
            [
                "-15506/471597", 
                "1/34", 
                "2111/89280", 
                "-349/22320", 
                "1415/59472", 
                "27630283/110516664", 
                "-1876395781422305/8443902009494232", 
                "-1/8"
            ], 
            [
                "-15506/471597", 
                "1/34", 
                "-13/89280", 
                "707/22320", 
                "1415/59472", 
                "-27628049/110516664", 
                "-1876395781422305/8443902009494232", 
                "-1/8"
            ], 
            [
                "-270019/1886388", 
                "-13/136", 
                0, 
                0, 
                "3/8", 
                0, 
                0, 
                0
            ], 
            [
                "-270019/1886388", 
                "-13/136", 
                0, 
                "1/3", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-270019/1886388", 
                "-13/136", 
                "1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-270019/1886388", 
                "-13/136", 
                "-1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-62024/471597", 
                "2/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "59257/80640", 
                "-1328255/7591556", 
                "-928135/371451872", 
                "-1/8", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5935/16128", 
                "2467523/7591556", 
                "-928135/371451872", 
                "-1/8", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5935/16128", 
                "2467523/7591556", 
                "-928135/371451872", 
                "-1/8", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1152", 
                "13901/542254", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1152", 
                "13901/542254", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-105/256", 
                "243747/1084508", 
                "6496945/371451872", 
                "7/8", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/768", 
                "-3459/1084508", 
                "-331323/185725936", 
                "-19290559/42935396252", 
                "1/4", 
                0, 
                0, 
                0, 
                "-11/3372", 
                "67/6996", 
                "3113/6228", 
                "661292619/1957299992", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-5/768", 
                "-3459/1084508", 
                "-331323/185725936", 
                "-19290559/42935396252", 
                "1/4", 
                0, 
                0, 
                0, 
                "-11/3372", 
                "-65/6996", 
                "-3115/6228", 
                "661292619/1957299992", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-5/768", 
                "-3459/1084508", 
                "-331323/185725936", 
                "-19290559/42935396252", 
                "1/4", 
                0, 
                0, 
                0, 
                "13/3372", 
                "61/6996", 
                "-395/18684", 
                "-1296007373/1957299992", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-5/768", 
                "-3459/1084508", 
                "-331323/185725936", 
                "-19290559/42935396252", 
                "1/4", 
                0, 
                0, 
                0, 
                "3/1124", 
                "-21/2332", 
                "401/18684", 
                "-26577865/1957299992", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "-21383/40320", 
                "-1328255/3795778", 
                "-928135/185725936", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/144", 
                "-2444/271127", 
                "-3928421/92862968", 
                "83513667/21467698126", 
                "-127448781615/20877462113618", 
                "1/2", 
                0, 
                0, 
                0, 
                "7/1166", 
                "-325/56052", 
                "23019239/5871899976", 
                "-3168812539/523101875936", 
                "1/2", 
                0
            ], 
            [
                "-7/144", 
                "-2444/271127", 
                "-3928421/92862968", 
                "83513667/21467698126", 
                "-127448781615/20877462113618", 
                "1/2", 
                0, 
                0, 
                0, 
                "-7/1166", 
                "325/56052", 
                "-23019239/5871899976", 
                "3168812539/523101875936", 
                "-1/2", 
                0
            ], 
            [
                "5/1152", 
                "-5951/542254", 
                "-43287/92862968", 
                "-6585905/3066814018", 
                "-10770359740/10438731056809", 
                "11704678096552/5131324643685885", 
                "1/2", 
                0, 
                "3/1124", 
                0, 
                0, 
                "-4709925/3914599984", 
                "41682697/1046203751872", 
                "12581243417/1493249342615348", 
                "1/2"
            ], 
            [
                "5/1152", 
                "-5951/542254", 
                "-43287/92862968", 
                "-6585905/3066814018", 
                "-10770359740/10438731056809", 
                "11704678096552/5131324643685885", 
                "1/2", 
                0, 
                "-3/1124", 
                0, 
                0, 
                "4709925/3914599984", 
                "-41682697/1046203751872", 
                "-12581243417/1493249342615348", 
                "-1/2"
            ], 
            [
                "-5/576", 
                "-1537/271127", 
                "13149/46431484", 
                "15728701/10733849063", 
                "-1745371605/10438731056809", 
                "5127054106531/1710441547895295", 
                "-105876433215213/2615491307224455356", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "147239/204120", 
                "-160169/436884", 
                "-12861/2977004", 
                "-2735447660419/9600438228360", 
                "4773372110701/1292557275770152", 
                "27937287709955/83339464604357866", 
                "-1/8", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2489/40824", 
                "276715/436884", 
                "-12861/2977004", 
                "-2735447660419/9600438228360", 
                "4773372110701/1292557275770152", 
                "27937287709955/83339464604357866", 
                "-1/8", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13/2430", 
                "17/5944", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-13/2430", 
                "17/5944", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-3859/34020", 
                "60017/4951352", 
                "3905/744251", 
                "2064771453761/4800219114180", 
                "4773372110701/646278637885076", 
                "27937287709955/41669732302178933", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/162", 
                "6045/202096", 
                "-35669/2977004", 
                "4590686891/171436396935", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1090", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-5/162", 
                "6045/202096", 
                "-35669/2977004", 
                "4590686891/171436396935", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1090", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "1/135", 
                "2151/353668", 
                "-1373/744251", 
                "362292446/171436396935", 
                "72708968902/161569659471269", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-301/1944", 
                "955/12631", 
                "7343/2977004", 
                "-7534690541/1371491175480", 
                "-4773372110701/184651039395736", 
                "-195561013969685/83339464604357866", 
                "7/8", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/486", 
                "-245/202096", 
                "-17967/2977004", 
                "4198229/22858186258", 
                "-1095154034445/161569659471269", 
                "-77828696076400/41669732302178933", 
                "43027245474136861/13549025766460700680", 
                "1/2", 
                0, 
                0, 
                0, 
                "1/218", 
                "-2455/315554", 
                "1/2", 
                0
            ], 
            [
                "-1/486", 
                "-245/202096", 
                "-17967/2977004", 
                "4198229/22858186258", 
                "-1095154034445/161569659471269", 
                "-77828696076400/41669732302178933", 
                "43027245474136861/13549025766460700680", 
                "1/2", 
                0, 
                0, 
                0, 
                "-1/218", 
                "2455/315554", 
                "-1/2", 
                0
            ], 
            [
                "-56881/204120", 
                "-160169/436884", 
                "-12861/2977004", 
                "-2735447660419/9600438228360", 
                "4773372110701/1292557275770152", 
                "27937287709955/83339464604357866", 
                "-1/8", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/243", 
                "215/1414672", 
                "-21125/2977004", 
                "71875301/342872793870", 
                "-826311545629/161569659471269", 
                "-151682166999407/83339464604357866", 
                "45537956451656937/27098051532921401360", 
                "-21695096794793151189/7002130882659407027732", 
                "1/2", 
                0, 
                0, 
                "-7/1090", 
                "138/157777", 
                "328173/169078234", 
                "1/2"
            ], 
            [
                "-1/243", 
                "215/1414672", 
                "-21125/2977004", 
                "71875301/342872793870", 
                "-826311545629/161569659471269", 
                "-151682166999407/83339464604357866", 
                "45537956451656937/27098051532921401360", 
                "-21695096794793151189/7002130882659407027732", 
                "1/2", 
                0, 
                0, 
                "7/1090", 
                "-138/157777", 
                "-328173/169078234", 
                "-1/2"
            ], 
            [
                "1/1215", 
                "49/101048", 
                "-2945/1488502", 
                "119012978/34287279387", 
                "-397328673925/161569659471269", 
                "-164402036560137/41669732302178933", 
                "11870482198068449/3387256441615175170", 
                "-3506294503423857586/1750532720664851756933", 
                "-7234099217605983474328/3618283618549985817669927", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/405", 
                "3459/707336", 
                "-2925/1488502", 
                "229878776/57145465645", 
                "-74479054389/161569659471269", 
                "-331134220301560/41669732302178933", 
                "-112501130532370521/13549025766460700680", 
                "-6689930044504157303/3501065441329703513866", 
                "-4664589534814656776047/1206094539516661939223309", 
                "-1853363070645421204614075/463086792820808772605172464", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "6579/68365", 
                "-138502959552792588212020238406901006988890856407084406809180048144713/515612950923628294304242226919130135190813982449566168816377244340381", 
                "-9726295535651420366083215363119395019788995126321178287730978077581/28643843953876761463141320126920190532995054027909792675764383771600126", 
                "-35762549226665573310630878023018623193609953747798018735283737330582245/106214748125388339237563669533140835338898268966243784270325696078106869716", 
                "-175168334249242570655870961846269605128069731150867066937896164004010589/27149956008381744190080740160243154006022904523677864826682349745945802891316", 
                "-190450361043852233619389387913574004082897577181246275286065362314527255129/20487878364975617096079572349110245476572647340336706199037060099469325002148960", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2603/82038", 
                "469445297739364098233568814116829799527850363647204699879983894958810/515612950923628294304242226919130135190813982449566168816377244340381", 
                "-9726295535651420366083215363119395019788995126321178287730978077581/85931531861630284389423960380760571598985162083729378027293151314800378", 
                "-35762549226665573310630878023018623193609953747798018735283737330582245/318644244376165017712691008599422506016694806898731352810977088234320609148", 
                "-175168334249242570655870961846269605128069731150867066937896164004010589/81449868025145232570242220480729462018068713571033594480047049237837408673948", 
                "-190450361043852233619389387913574004082897577181246275286065362314527255129/61463635094926851288238717047330736429717942021010118597111180298407975006446880", 
                "-1/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/2486", 
                "365554378570434292964398911792753860595684761189833560746303591400/46873904629420754027658384265375466835528543859051469892397931303671", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/2486", 
                "365554378570434292964398911792753860595684761189833560746303591400/46873904629420754027658384265375466835528543859051469892397931303671", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/2486", 
                "365554378570434292964398911792753860595684761189833560746303591400/46873904629420754027658384265375466835528543859051469892397931303671", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/7458", 
                "553274098366595841903906227926402558564158679579494826012806675600/46873904629420754027658384265375466835528543859051469892397931303671", 
                "447700769837634077445190516223317635706536105428492991342516013757773/214828829654075710973559900951901428997462905209323445068232878287000945", 
                "1/3", 
                0, 
                0, 
                0, 
                "-1/1020", 
                "-1/1149", 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/7458", 
                "553274098366595841903906227926402558564158679579494826012806675600/46873904629420754027658384265375466835528543859051469892397931303671", 
                "447700769837634077445190516223317635706536105428492991342516013757773/214828829654075710973559900951901428997462905209323445068232878287000945", 
                "1/3", 
                0, 
                0, 
                0, 
                "1/1020", 
                "-1/1149", 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/7458", 
                "553274098366595841903906227926402558564158679579494826012806675600/46873904629420754027658384265375466835528543859051469892397931303671", 
                "447700769837634077445190516223317635706536105428492991342516013757773/214828829654075710973559900951901428997462905209323445068232878287000945", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "2/1149", 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/2486", 
                "245679931251333956292522418623411280798709122577786834454876243000/46873904629420754027658384265375466835528543859051469892397931303671", 
                "-384320973555529317114405127374727680557060080594298062583307410341541/214828829654075710973559900951901428997462905209323445068232878287000945", 
                "-28357257260585582489990943508324273152668157242755183857441481500109962/8851229010449028269796972461095069611574855747186982022527141339842239143", 
                "1/3", 
                0, 
                0, 
                "-1/3060", 
                "5/2298", 
                "-1/1505514", 
                "9197/847956", 
                "54773444650165/109546984928634", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-1/2486", 
                "245679931251333956292522418623411280798709122577786834454876243000/46873904629420754027658384265375466835528543859051469892397931303671", 
                "-384320973555529317114405127374727680557060080594298062583307410341541/214828829654075710973559900951901428997462905209323445068232878287000945", 
                "-28357257260585582489990943508324273152668157242755183857441481500109962/8851229010449028269796972461095069611574855747186982022527141339842239143", 
                "1/3", 
                0, 
                0, 
                "1/612", 
                "-1/2298", 
                "12245/1505514", 
                "-4597/847956", 
                "-54773540278469/109546984928634", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-1/2486", 
                "245679931251333956292522418623411280798709122577786834454876243000/46873904629420754027658384265375466835528543859051469892397931303671", 
                "-384320973555529317114405127374727680557060080594298062583307410341541/214828829654075710973559900951901428997462905209323445068232878287000945", 
                "-28357257260585582489990943508324273152668157242755183857441481500109962/8851229010449028269796972461095069611574855747186982022527141339842239143", 
                "1/3", 
                0, 
                0, 
                "-1/765", 
                "-2/1149", 
                "-6122/752757", 
                "-1150/211989", 
                "47814152/54773492464317", 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-2/3729", 
                "307594167115261885611383809302991277765449557001707991557930432600/46873904629420754027658384265375466835528543859051469892397931303671", 
                "-949186632524825258491422958486222423486488480621164801985297965440184/214828829654075710973559900951901428997462905209323445068232878287000945", 
                "-362691447234764862618762285651281957541264759232102395415307848147213612/79661061094041254428172752149855626504173701724682838202744272058580152287", 
                "6751543617702337498477379853270368352591237578399401849815348381109952461/20362467006286308142560555120182365504517178392758398620011762309459352168487", 
                "1/3", 
                0, 
                0, 
                "4/383", 
                0, 
                "768/70663", 
                "-2683829624/18257830821439", 
                "-786507293428/7045656317768983", 
                "1781648726042052987/3563297468643932654", 
                "1/3"
            ], 
            [
                "-2/3729", 
                "307594167115261885611383809302991277765449557001707991557930432600/46873904629420754027658384265375466835528543859051469892397931303671", 
                "-949186632524825258491422958486222423486488480621164801985297965440184/214828829654075710973559900951901428997462905209323445068232878287000945", 
                "-362691447234764862618762285651281957541264759232102395415307848147213612/79661061094041254428172752149855626504173701724682838202744272058580152287", 
                "6751543617702337498477379853270368352591237578399401849815348381109952461/20362467006286308142560555120182365504517178392758398620011762309459352168487", 
                "1/3", 
                0, 
                "2/255", 
                "-2/383", 
                "2044/250919", 
                "-384/70663", 
                "2776091060/18257830821439", 
                "-642611461010/7045656317768983", 
                "-1781648742601879667/3563297468643932654", 
                "1/3"
            ], 
            [
                "-2/3729", 
                "307594167115261885611383809302991277765449557001707991557930432600/46873904629420754027658384265375466835528543859051469892397931303671", 
                "-949186632524825258491422958486222423486488480621164801985297965440184/214828829654075710973559900951901428997462905209323445068232878287000945", 
                "-362691447234764862618762285651281957541264759232102395415307848147213612/79661061094041254428172752149855626504173701724682838202744272058580152287", 
                "6751543617702337498477379853270368352591237578399401849815348381109952461/20362467006286308142560555120182365504517178392758398620011762309459352168487", 
                "1/3", 
                0, 
                "-2/255", 
                "-2/383", 
                "-2044/250919", 
                "-384/70663", 
                "-92261436/18257830821439", 
                "1429118754438/7045656317768983", 
                "8279913340/1781648734321966327", 
                "-2/3"
            ], 
            [
                "-13/678", 
                "-706251445156557956984971463075131172564925056690000956004581922100/46873904629420754027658384265375466835528543859051469892397931303671", 
                "106989250892165624026915368994313345217678946389532961165040758853391/85931531861630284389423960380760571598985162083729378027293151314800378", 
                "393388041493321306416939658253204855129709491225778206088121110636404695/318644244376165017712691008599422506016694806898731352810977088234320609148", 
                "1926851676741668277214580580308965656408767042659537736316857804044116479/81449868025145232570242220480729462018068713571033594480047049237837408673948", 
                "2094953971482374569813283267049314044911873348993709028146718985459799806419/61463635094926851288238717047330736429717942021010118597111180298407975006446880", 
                "11/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-61786/205095", 
                "-46167653184264196070673412802300335662963618802361468936393349381571/515612950923628294304242226919130135190813982449566168816377244340381", 
                "-9726295535651420366083215363119395019788995126321178287730978077581/85931531861630284389423960380760571598985162083729378027293151314800378", 
                "-35762549226665573310630878023018623193609953747798018735283737330582245/318644244376165017712691008599422506016694806898731352810977088234320609148", 
                "-175168334249242570655870961846269605128069731150867066937896164004010589/81449868025145232570242220480729462018068713571033594480047049237837408673948", 
                "-190450361043852233619389387913574004082897577181246275286065362314527255129/61463635094926851288238717047330736429717942021010118597111180298407975006446880", 
                "-1/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/2880", 
                "1/12", 
                0, 
                0, 
                0, 
                "1/2", 
                "25/84", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/2880", 
                "1/12", 
                0, 
                0, 
                0, 
                "-1/2", 
                "25/84", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/2880", 
                "1/12", 
                0, 
                0, 
                0, 
                0, 
                "-59/84", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/2880", 
                "1/12", 
                0, 
                0, 
                0, 
                0, 
                "3/28", 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/1440", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                "117/644", 
                "663/4346", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/960", 
                "-1429/1858076", 
                "1/4", 
                0, 
                0, 
                "11/6252", 
                "-3/1288", 
                "13/13038", 
                "71201/120984956", 
                "31455696113/62911510908", 
                "1436676592248791/4293462327912480", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/960", 
                "-1429/1858076", 
                "1/4", 
                0, 
                0, 
                "11/6252", 
                "1/1288", 
                "-23/13038", 
                "30485/120984956", 
                "-31455814795/62911510908", 
                "1436676592248791/4293462327912480", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/960", 
                "-1429/1858076", 
                "1/4", 
                0, 
                0, 
                "-13/6252", 
                "-1/1288", 
                "37/13038", 
                "-71149/120984956", 
                "362573891/62911510908", 
                "-2856785735663689/4293462327912480", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "1/960", 
                "-1429/1858076", 
                "1/4", 
                0, 
                0, 
                "-3/2084", 
                "3/1288", 
                "-9/4346", 
                "-30537/120984956", 
                "-120818403/20970503636", 
                "-5522482944631/1431154109304160", 
                "-3/4", 
                0, 
                0, 
                0
            ], 
            [
                "11/1440", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                "-117/644", 
                "-663/4346", 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-900/464519", 
                "-533941/269415052", 
                "1/4", 
                0, 
                0, 
                "29/3864", 
                "155/26076", 
                "2569597/362954868", 
                "182090551/188734532724", 
                "-18901040481961/12880386983737440", 
                "9670623823773139/4481749800581240292", 
                "3455367570686242797011/6910760071886352724272", 
                "444286485622017523844161/1333158897755142140947248", 
                "1/4"
            ], 
            [
                0, 
                "-900/464519", 
                "-533941/269415052", 
                "1/4", 
                0, 
                0, 
                "29/3864", 
                "155/26076", 
                "2569597/362954868", 
                "-180864317/188734532724", 
                "2737384957447/2576077396747488", 
                "-453815202033575/640249971511605756", 
                "-3455392501200109927261/6910760071886352724272", 
                "444286485622017523844161/1333158897755142140947248", 
                "1/4"
            ], 
            [
                0, 
                "-900/464519", 
                "-533941/269415052", 
                "1/4", 
                0, 
                0, 
                "-31/3864", 
                "-157/26076", 
                "-2288327/362954868", 
                "-805763/188734532724", 
                "29910774767813/12880386983737440", 
                "3131246890322953/4481749800581240292", 
                "21730293096517571/6910760071886352724272", 
                "-888872412133124617103087/1333158897755142140947248", 
                "1/4"
            ], 
            [
                0, 
                "-900/464519", 
                "-533941/269415052", 
                "1/4", 
                0, 
                0, 
                "-9/1288", 
                "-51/8692", 
                "-950289/120984956", 
                "-46719/20970503636", 
                "-2744073230343/1431154109304160", 
                "-3208388099953689/1493916600193746764", 
                "1066740256870893/2303586690628784241424", 
                "99813629696523138255/444386299251714046982416", 
                "-3/4"
            ], 
            [
                "-1/30", 
                "-328/464519", 
                "-1380026/471476341", 
                "-1149827/33435080333", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "136/191", 
                "-5667/533552", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/573", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/573", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/573", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "29/382", 
                "5667/266776", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/191", 
                "-5667/533552", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                "1/1440", 
                "4/135", 
                "523871/1047774", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-55/191", 
                "-5667/533552", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                "31/1440", 
                "-2/135", 
                "-523903/1047774", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/573", 
                "-513/133388", 
                "125891/21979511", 
                "1/3", 
                0, 
                0, 
                0, 
                "-1/960", 
                "-1/1080", 
                "1/110292", 
                "63061/951611628", 
                "727979915867/1455959831982", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-55/191", 
                "-5667/533552", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                "-1/45", 
                "-2/135", 
                "16/523887", 
                "-2/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/573", 
                "-513/133388", 
                "125891/21979511", 
                "1/3", 
                0, 
                0, 
                0, 
                "1/960", 
                "-1/1080", 
                "109/2095548", 
                "-24251/951611628", 
                "-727979916115/1455959831982", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-1/573", 
                "-513/133388", 
                "125891/21979511", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "1/540", 
                "-32/523887", 
                "-19405/475805814", 
                "124/727979915991", 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-78/191", 
                "-501/33347", 
                "-8098160/65938533", 
                "489292/242988615", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-955/400164", 
                "409609/65938533", 
                "-28661203/12392419365", 
                "259219439/83488262514", 
                "1/3", 
                0, 
                "-1/1440", 
                "1/270", 
                "-1223/1047774", 
                "-921721/951611628", 
                "-159255197/485319943994", 
                "1625065568114/741563471434565", 
                "757840410605883419/1515676519950443286", 
                "1/3"
            ], 
            [
                0, 
                "-955/400164", 
                "409609/65938533", 
                "-28661203/12392419365", 
                "259219439/83488262514", 
                "1/3", 
                0, 
                "1/288", 
                "-1/540", 
                "1219/1047774", 
                "-979795/951611628", 
                "796369621/485319943994", 
                "-327197548932/741563471434565", 
                "-757836109344559867/1515676519950443286", 
                "1/3"
            ], 
            [
                0, 
                "-955/400164", 
                "409609/65938533", 
                "-28661203/12392419365", 
                "259219439/83488262514", 
                "1/3", 
                0, 
                "-1/360", 
                "-1/540", 
                "2/523887", 
                "475379/237902907", 
                "-318557212/242659971997", 
                "-1297868019182/741563471434565", 
                "-2150630661776/757838259975221643", 
                "-2/3"
            ], 
            [
                "-2/191", 
                "-213/133388", 
                "446989/65938533", 
                "-11879033/8261612910", 
                "313482361/13914710419", 
                "-1564023187278/1074050505089099", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/508", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/508", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/127", 
                "-43/44365", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/1062", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/127", 
                "-43/44365", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/1062", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/127", 
                "50/26619", 
                "-15240/3785333", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/508", 
                "-559/53238", 
                "-535/528186", 
                "-17029763/2951729174", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "11/1062", 
                "113/40811", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/508", 
                "-339/88730", 
                "-89773/45423996", 
                "2792514/1475864587", 
                "-31171962847/2265724900352", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/1062", 
                "38/40811", 
                "-17717/1872890", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-1/508", 
                "-339/88730", 
                "-89773/45423996", 
                "2792514/1475864587", 
                "-31171962847/2265724900352", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/1062", 
                "-38/40811", 
                "17717/1872890", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-1/508", 
                "-559/53238", 
                "-535/528186", 
                "-17029763/2951729174", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-11/1062", 
                "-113/40811", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-9/254", 
                "-263/133095", 
                "-6377/22711998", 
                "-1593997/2951729174", 
                "-4689211657/2265724900352", 
                "-1215022090743/584065701621950", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/508", 
                "-1271/266190", 
                "-33556/11355999", 
                "-210421/5903458348", 
                "-27076341467/4531449800704", 
                "-1384734388517/1168131403243900", 
                "-4815925019502649/1227353408932677358", 
                "1/2", 
                0, 
                0, 
                "-1/354", 
                "-4245/571354", 
                "-11809/4307647", 
                "-291415/76040392", 
                "1/2", 
                0
            ], 
            [
                "-1/508", 
                "-1271/266190", 
                "-33556/11355999", 
                "-210421/5903458348", 
                "-27076341467/4531449800704", 
                "-1384734388517/1168131403243900", 
                "-4815925019502649/1227353408932677358", 
                "1/2", 
                0, 
                0, 
                "1/354", 
                "4245/571354", 
                "11809/4307647", 
                "291415/76040392", 
                "-1/2", 
                0
            ], 
            [
                "-5/508", 
                "-767/266190", 
                "-92483/45423996", 
                "-3070267/1475864587", 
                "-18152250289/4531449800704", 
                "-180937017167/1168131403243900", 
                "-2787439522505549/1227353408932677358", 
                "-1300782629105684519/625751702214272952526", 
                "1/2", 
                0, 
                "-1/177", 
                "537/571354", 
                "-35967/43076470", 
                "1844931/988525096", 
                "-52657179/6547503519302", 
                "1/2"
            ], 
            [
                "-5/508", 
                "-767/266190", 
                "-92483/45423996", 
                "-3070267/1475864587", 
                "-18152250289/4531449800704", 
                "-180937017167/1168131403243900", 
                "-2787439522505549/1227353408932677358", 
                "-1300782629105684519/625751702214272952526", 
                "1/2", 
                0, 
                "1/177", 
                "-537/571354", 
                "35967/43076470", 
                "-1844931/988525096", 
                "52657179/6547503519302", 
                "-1/2"
            ], 
            [
                "-1/127", 
                "-2/133095", 
                "-233/3785333", 
                "-34426939/2951729174", 
                "-190760409/2265724900352", 
                "-226067667259/116813140324390", 
                "-11855815339956315/613676704466338679", 
                "-1258685563745906577/312875851107136476263", 
                "-1304309953483013473046/320274775125491263133973", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4/231", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/154", 
                "681/121012", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/154", 
                "681/121012", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "1/231", 
                "-689/60506", 
                "-118195/31095719", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/462", 
                "-227/121012", 
                "-119557/62191438", 
                "-15726891/3948445484", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/354", 
                "1/2", 
                0, 
                0
            ], 
            [
                "1/462", 
                "-227/121012", 
                "-119557/62191438", 
                "-15726891/3948445484", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/354", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-1/21", 
                "1111/60506", 
                "-72425/31095719", 
                "4267253/987111371", 
                "-1951253905/166482344694", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/231", 
                "227/60506", 
                "-1455/31095719", 
                "59967/987111371", 
                "3971236/249723517041", 
                "322028246698/42338264977125", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/231", 
                "677/121012", 
                "-186657/62191438", 
                "-60979845/15793781936", 
                "-7895255479/1997788136328", 
                "33494883239/9961944700500", 
                "-264515994305113/130051601605209008", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/1062", 
                "-1061/191508", 
                "1/2", 
                0
            ], 
            [
                "-2/231", 
                "677/121012", 
                "-186657/62191438", 
                "-60979845/15793781936", 
                "-7895255479/1997788136328", 
                "33494883239/9961944700500", 
                "-264515994305113/130051601605209008", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/1062", 
                "1061/191508", 
                "-1/2", 
                0
            ], 
            [
                "4/231", 
                "-916/30253", 
                "8544/31095719", 
                "29430715/3948445484", 
                "3917403163/499447034082", 
                "-20818345781/8467652995425", 
                "66787799354765/16256450200651126", 
                "-46472237451194032/13312522501861600235", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/154", 
                "-3/30253", 
                "-152426/31095719", 
                "-210065/15793781936", 
                "-5935763785/1997788136328", 
                "936014300401/169353059908500", 
                "-516788015931001/130051601605209008", 
                "-107490414376118373/26625045003723200470", 
                "8190490468146855472/1377224325408957837971", 
                "1/2", 
                0, 
                0, 
                "-4/531", 
                "-2/47877", 
                "145723/155101859", 
                "1/2"
            ], 
            [
                "-1/154", 
                "-3/30253", 
                "-152426/31095719", 
                "-210065/15793781936", 
                "-5935763785/1997788136328", 
                "936014300401/169353059908500", 
                "-516788015931001/130051601605209008", 
                "-107490414376118373/26625045003723200470", 
                "8190490468146855472/1377224325408957837971", 
                "1/2", 
                0, 
                0, 
                "4/531", 
                "2/47877", 
                "-145723/155101859", 
                "-1/2"
            ], 
            [
                "-4/77", 
                "645/60506", 
                "109681/31095719", 
                "352291/987111371", 
                "-952505638/249723517041", 
                "3141205468/338706119817", 
                "-137208061592375/32512900401302252", 
                "95853080161782014/66562612509308001175", 
                "-151254015837164683463/6886121627044789189855", 
                "-2141666481281500932635/353104181116558625168672", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/231", 
                "-466/30253", 
                "61682/31095719", 
                "15028395/3948445484", 
                "992185915/499447034082", 
                "-333336889241/8467652995425", 
                "-370553277790295/32512900401302252", 
                "2275709792017306/13312522501861600235", 
                "-613542746316884864/1377224325408957837971", 
                "-1350102235455565871675/176552090558279312584336", 
                "-30456085769940874015910/1090923898682187714410380853", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "7/64", 
                "-845/404376", 
                "-3233347/1612625278", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/800", 
                "1/4", 
                0, 
                0, 
                0, 
                "3047/6096", 
                "86247/258740", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/800", 
                "1/4", 
                0, 
                0, 
                0, 
                "-3049/6096", 
                "86247/258740", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/800", 
                "1/4", 
                0, 
                0, 
                0, 
                "11/6096", 
                "-172493/258740", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/800", 
                "1/4", 
                0, 
                0, 
                0, 
                "-3/2032", 
                "-1/258740", 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/9600", 
                "-799/808752", 
                "1/4", 
                0, 
                0, 
                "-1/3048", 
                "457/232866", 
                "776975/789411156", 
                "8568324977/17136649996", 
                "3427287923095/10202973927636", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/9600", 
                "-799/808752", 
                "1/4", 
                0, 
                0, 
                "5/3048", 
                "-757/1164330", 
                "772403/789411156", 
                "-8568325019/17136649996", 
                "3427287923095/10202973927636", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/64", 
                "4225/1213128", 
                "16166735/4837875834", 
                "5/12", 
                0, 
                "1/508", 
                "1/761", 
                "-97410/65784263", 
                "86827/68546599984", 
                "-4161281/3400991309212", 
                "-1121639629/297444266865969", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/64", 
                "4225/1213128", 
                "16166735/4837875834", 
                "5/12", 
                0, 
                "-1/508", 
                "-1/761", 
                "97410/65784263", 
                "-86827/68546599984", 
                "4161281/3400991309212", 
                "1121639629/297444266865969", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/9600", 
                "-799/808752", 
                "1/4", 
                0, 
                0, 
                "-1/762", 
                "379/582165", 
                "-1549387/789411156", 
                "197288379/17136649996", 
                "-6775686004541/10202973927636", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/9600", 
                "-799/808752", 
                "1/4", 
                0, 
                0, 
                0, 
                "-127/64685", 
                "3/263137052", 
                "-197288337/17136649996", 
                "-26296613883/3400991309212", 
                "-3/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/800", 
                "-197/202188", 
                "-1103/1094047", 
                "11629259345/2784150336758", 
                "1/4", 
                "-17/6096", 
                "-613/465732", 
                "4469765/789411156", 
                "-195539/68546599984", 
                "-49298889/6801982618424", 
                "13964898559/3569331202391628", 
                "-104520726126829939/7523957635172001978", 
                "7504313850572803951817/15003361962909480031956", 
                "269168457288488041429159/805632755450862163325232", 
                "1/4"
            ], 
            [
                "-1/800", 
                "-197/202188", 
                "-1103/1094047", 
                "11629259345/2784150336758", 
                "1/4", 
                "19/6096", 
                "539/136980", 
                "-2529991/789411156", 
                "-105787/68546599984", 
                "1110451/6801982618424", 
                "-40028545157/3569331202391628", 
                "109268152077264989/7523957635172001978", 
                "-7499048112336676080139/15003361962909480031956", 
                "269168457288488041429159/805632755450862163325232", 
                "1/4"
            ], 
            [
                "-1/800", 
                "-197/202188", 
                "-1103/1094047", 
                "11629259345/2784150336758", 
                "1/4", 
                "25/6096", 
                "3073/2328660", 
                "-3696601/789411156", 
                "367497/68546599984", 
                "10316669/6801982618424", 
                "-13965319115/3569331202391628", 
                "102117687932951045/7523957635172001978", 
                "69689660477533082375/15003361962909480031956", 
                "-536464298162374121896073/805632755450862163325232", 
                "1/4"
            ], 
            [
                "-1/800", 
                "-197/202188", 
                "-1103/1094047", 
                "11629259345/2784150336758", 
                "1/4", 
                "-9/2032", 
                "-1019/258740", 
                "585609/263137052", 
                "-66171/68546599984", 
                "37871769/6801982618424", 
                "4447662857/396592355821292", 
                "-35621704627795365/2507985878390667326", 
                "-8328377634851217117/1667040218101053336884", 
                "-624205471533986987415/268544251816954054441744", 
                "-3/4"
            ], 
            [
                "-19/64", 
                "-845/1213128", 
                "-3233347/4837875834", 
                "-1/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "5597/29392", 
                "-3731/1346110", 
                "-123811/275142148", 
                "-1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/2672", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/2672", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1336", 
                "137/134611", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1336", 
                "137/134611", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-253/8016", 
                "41041/4038330", 
                "1361921/825426444", 
                "11/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/668", 
                "-702/673055", 
                "-134064/68785537", 
                "279189863/40255220552", 
                "1/4", 
                0, 
                0, 
                0, 
                "-3/1022", 
                0, 
                "3229/6456", 
                "215657623/653127060", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/668", 
                "-702/673055", 
                "-134064/68785537", 
                "279189863/40255220552", 
                "1/4", 
                0, 
                0, 
                0, 
                "-3/1022", 
                0, 
                "-3227/6456", 
                "215657623/653127060", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/668", 
                "-702/673055", 
                "-134064/68785537", 
                "279189863/40255220552", 
                "1/4", 
                0, 
                0, 
                0, 
                "3/1022", 
                0, 
                "-47/6456", 
                "-437469437/653127060", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/668", 
                "-702/673055", 
                "-134064/68785537", 
                "279189863/40255220552", 
                "1/4", 
                0, 
                0, 
                0, 
                "3/1022", 
                0, 
                "15/2152", 
                "2051397/217709020", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "-1/334", 
                "1404/673055", 
                "-1094/68785537", 
                "-369612373/45287123121", 
                "5361302/61706958535", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1336", 
                "719/673055", 
                "-404585/68785537", 
                "154105382/45287123121", 
                "-3448810174/3393882719425", 
                "-1669141479191/277646083334020", 
                "1/2", 
                0, 
                0, 
                "-3/1048", 
                "-1/1076", 
                "511/54427255", 
                "-1001491/77261274914", 
                "1/2", 
                0
            ], 
            [
                "-3/1336", 
                "719/673055", 
                "-404585/68785537", 
                "154105382/45287123121", 
                "-3448810174/3393882719425", 
                "-1669141479191/277646083334020", 
                "1/2", 
                0, 
                0, 
                "3/1048", 
                "1/1076", 
                "-511/54427255", 
                "1001491/77261274914", 
                "-1/2", 
                0
            ], 
            [
                "-23795/88176", 
                "-3731/4038330", 
                "-123811/825426444", 
                "-1/12", 
                0, 
                0, 
                0, 
                0, 
                "-3/146", 
                0, 
                0, 
                "472633/54427255", 
                "272365091/38630637457", 
                "6137874/10829327595924883", 
                "1/2"
            ], 
            [
                "-23795/88176", 
                "-3731/4038330", 
                "-123811/825426444", 
                "-1/12", 
                0, 
                0, 
                0, 
                0, 
                "3/146", 
                0, 
                0, 
                "-472633/54427255", 
                "-272365091/38630637457", 
                "-6137874/10829327595924883", 
                "-1/2"
            ], 
            [
                "-67/668", 
                "-394/673055", 
                "242300/68785537", 
                "-6745709149/90574246242", 
                "-5503821973/3393882719425", 
                "244087726699/138823041667010", 
                "27146762398865509/3640858329125390429", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/62", 
                "1/4", 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/62", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/62", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/62", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/93", 
                "7/8660", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "7121/14250", 
                "593/1780", 
                "428887/1703220", 
                "16114249222/80344198535", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "-1/93", 
                "7/8660", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-7129/14250", 
                "593/1780", 
                "428887/1703220", 
                "16114249222/80344198535", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "-1/93", 
                "7/8660", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/7125", 
                "-1187/1780", 
                "428887/1703220", 
                "16114249222/80344198535", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "-1/93", 
                "7/8660", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/7125", 
                "59/5340", 
                "-1274333/1703220", 
                "16114249222/80344198535", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "-1/93", 
                "7/8660", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "58/7125", 
                "-31/5340", 
                "-3889/851610", 
                "-64229949313/80344198535", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "-1/93", 
                "7/8660", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/285", 
                "-5/1068", 
                "-455/170322", 
                "-45409515/16068839707", 
                "-5/6", 
                0, 
                0, 
                0
            ], 
            [
                "-69/124", 
                "79/60620", 
                "-15077/6065113", 
                "1/4", 
                0, 
                "1/5820", 
                "-1/4368", 
                "-5/1938", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "269471707/538941804", 
                "24918138994543/74754551348436", 
                "1/4"
            ], 
            [
                "-69/124", 
                "79/60620", 
                "-15077/6065113", 
                "1/4", 
                0, 
                "1/5820", 
                "-1/336", 
                "1/1938", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-269470097/538941804", 
                "24918138994543/74754551348436", 
                "1/4"
            ], 
            [
                "-69/124", 
                "79/60620", 
                "-15077/6065113", 
                "1/4", 
                0, 
                "-11/5820", 
                "5/4368", 
                "2/969", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1297/538941804", 
                "-49836412353893/74754551348436", 
                "1/4"
            ], 
            [
                "-69/124", 
                "79/60620", 
                "-15077/6065113", 
                "1/4", 
                0, 
                "3/1940", 
                "3/1456", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-969/179647268", 
                "44788269/24918183782812", 
                "-3/4"
            ], 
            [
                "-5/62", 
                "29/6062", 
                "7165/6065113", 
                "-13318216/2541716335", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/p3k2.sage <==
from flagmatic.all import *

p = GraphProblem(6, density="5:121345")
p.set_extremal_construction(GraphBlowupConstruction("6:121323455646"))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability("4:1234")
p.verify_perfect_stability()


==> anc/p3k2.txt <==
sage: from flagmatic.all import *
sage: p = GraphProblem(6, density="5:121345")
Generating graphs...
Generated 156 graphs.
Generating types and flags...
Generated 1 types of order 0, with [4] flags of order 3.
Generated 2 types of order 2, with [20, 20] flags of order 4.
Generated 11 types of order 4, with [16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16] flags of order 5.
Computing products..............
sage: p.set_extremal_construction(GraphBlowupConstruction("6:121323455646"))
Determining which graphs appear in construction...
Found 57 orbits.
Density of construction is 5/18.
Found 1 zero eigenvectors for type 0.
Found 2 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 8 zero eigenvectors for type 3.
Found 1 zero eigenvectors for type 4.
Found 1 zero eigenvectors for type 5.
Found 1 zero eigenvectors for type 6.
Found 1 zero eigenvectors for type 7.
Found 1 zero eigenvectors for type 8.
Found 0 zero eigenvectors for type 9.
Found 0 zero eigenvectors for type 10.
Found 1 zero eigenvectors for type 11.
Found 1 zero eigenvectors for type 12.
Found 0 zero eigenvectors for type 13.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.27777778.
Checking numerical bound...
Bound of 5/18 appears to have been met.
The following 23 graphs appear to be sharp:
0.277777777480 : graph 0 (6:)
0.277777777453 : graph 1 (6:12)
0.277777777927 : graph 2 (6:1213)
0.277777777927 : graph 3 (6:121314)
0.277777777769 : graph 4 (6:12131415)
0.277777773339 : graph 5 (6:1213141516)
0.277777777611 : graph 7 (6:121323)
0.277777778006 : graph 12 (6:12131456)
0.277777777875 : graph 16 (6:12132434)
0.277777778033 : graph 18 (6:12134546)
0.277777777980 : graph 19 (6:1213142324)
0.277777777927 : graph 28 (6:121314253545)
0.277777777927 : graph 30 (6:12131415232425)
0.277777776187 : graph 34 (6:1213141526364656)
0.277777776187 : graph 35 (6:121314151623242526)
0.277777778006 : graph 45 (6:1213234546)
0.277777777980 : graph 63 (6:1213243456)
0.277777778033 : graph 64 (6:121314232456)
0.277777777980 : graph 88 (6:1213141523243545)
0.277777775238 : graph 114 (6:121314252635364546)
0.277777777611 : graph 116 (6:1213141516232425364656)
0.277777777611 : graph 118 (6:121323454656)
0.277777776187 : graph 152 (6:121314152324263536454656)
sage: p.make_exact()
Type 0 (4 flags) blocks: [4] 
Type 1 (20 flags) blocks: [14, 6] 
Type 2 (20 flags) blocks: [14, 6] 
Type 3 (16 flags) blocks: [5, 11] 
Type 4 (16 flags) blocks: [9, 7] 
Type 5 (16 flags) blocks: [12, 4] 
Type 6 (16 flags) blocks: [8, 8] 
Type 7 (16 flags) blocks: [6, 10] 
Type 8 (16 flags) blocks: [8, 8] 
Type 9 (16 flags) blocks: [10, 6] 
Type 10 (16 flags) blocks: [12, 4] 
Type 11 (16 flags) blocks: [6, 10] 
Type 12 (16 flags) blocks: [9, 7] 
Type 13 (16 flags) blocks: [5, 11] 
Creating bases..............
Transforming matrices..............
Rounding matrices..............
Constructing R matrix..............
Constructing DR matrix......................~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 22.
All eigenvalues appear to be positive.
Bound of 5/18 attained by:
5/18 : graph 0 (6:)
5/18 : graph 1 (6:12)
5/18 : graph 2 (6:1213)
5/18 : graph 3 (6:121314)
5/18 : graph 4 (6:12131415)
5/18 : graph 5 (6:1213141516)
5/18 : graph 7 (6:121323)
5/18 : graph 12 (6:12131456)
5/18 : graph 16 (6:12132434)
5/18 : graph 18 (6:12134546)
5/18 : graph 19 (6:1213142324)
5/18 : graph 28 (6:121314253545)
5/18 : graph 30 (6:12131415232425)
5/18 : graph 34 (6:1213141526364656)
5/18 : graph 35 (6:121314151623242526)
5/18 : graph 45 (6:1213234546)
5/18 : graph 63 (6:1213243456)
5/18 : graph 64 (6:121314232456)
5/18 : graph 88 (6:1213141523243545)
5/18 : graph 114 (6:121314252635364546)
5/18 : graph 116 (6:1213141516232425364656)
5/18 : graph 118 (6:121323454656)
5/18 : graph 152 (6:121314152324263536454656)
Diagonalizing..............
Verifying..............
sage: p.verify_robust_stability("4:1234")
Verifying robust stability...
You selected the following type: 4:1234 and F graph was taken from extremal construction: 6:121323455646 

The problem is exact with a sharp bound of 5/18.

Every sharp graph is embeddable into a blowup of 6:121323455646 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
4:1234 is uniquely embeddable into 6:121323455646 and different vertices of 6:121323455646 attach differently to 4:1234.

Forbidding 4:1234 as an induced subgraph.
Generating graphs...
Generated 100 graphs.
Generating types and flags...
Generated 1 types of order 0, with [4] flags of order 3.
Generated 2 types of order 2, with [19, 19] flags of order 4.
Generated 10 types of order 4, with [16, 13, 13, 16, 12, 12, 14, 16, 16, 16] flags of order 5.
Computing products.............
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 1.1155341e-09.
Checking numerical bound...
No target bound to meet.
Rounding matrices.............
Bound is 1/188743680 (5.298190647e-9).
Forbidding 4:1234 yields a bound of 1/188743680 which is strictly less than 5/18.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Written certificate.
Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability...
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (16, 16) and rank 15.

[OK] PERFECT STABILITY


==> anc/p3k2_stab.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:121323", 
        "6:121324", 
        "6:12131423", 
        "6:12131425", 
        "6:1213141523", 
        "6:1213141526", 
        "6:121314151623", 
        "6:12132434", 
        "6:1213142324", 
        "6:1213142325", 
        "6:1213142526", 
        "6:1213142535", 
        "6:121314152324", 
        "6:121314152326", 
        "6:121314152636", 
        "6:12131415162324", 
        "6:121314253545", 
        "6:12131415232425", 
        "6:12131415232426", 
        "6:12131415263646", 
        "6:1213141516232425", 
        "6:1213141526364656", 
        "6:121314151623242526", 
        "6:121314232434", 
        "6:121314232435", 
        "6:12131415232434", 
        "6:12131415232636", 
        "6:1213141516232434", 
        "6:1213243545", 
        "6:121314232536", 
        "6:121314232545", 
        "6:121314252635", 
        "6:12131415232435", 
        "6:12131415232436", 
        "6:12131415232646", 
        "6:1213141516232435", 
        "6:12131423243545", 
        "6:1213141523242534", 
        "6:1213141523242634", 
        "6:1213141523242635", 
        "6:1213141523263646", 
        "6:121314151623242534", 
        "6:12131425263536", 
        "6:12131425354656", 
        "6:1213141523242536", 
        "6:1213141523242656", 
        "6:1213141523264656", 
        "6:121314151623242536", 
        "6:121314152326364656", 
        "6:12131415162324252634", 
        "6:1213141523243545", 
        "6:1213141523243646", 
        "6:121314151623243545", 
        "6:121314152324253435", 
        "6:121314152324253436", 
        "6:121314152324263545", 
        "6:12131415162324253435", 
        "6:1213142325364546", 
        "6:121314152324263536", 
        "6:121314152324263556", 
        "6:12131415162324253436", 
        "6:1213142526353645", 
        "6:121314152324253646", 
        "6:121314152324364656", 
        "6:12131415162324253646", 
        "6:12131415232426354556", 
        "6:1213141516232425263435", 
        "6:121314252635364546", 
        "6:12131415232425364656", 
        "6:1213141516232425364656", 
        "6:121314151623242526343536", 
        "6:12131415232425343545", 
        "6:12131415232425343546", 
        "6:1213141516232425343545", 
        "6:121314152324354656", 
        "6:12131415232425343646", 
        "6:12131415232425343656", 
        "6:12131415232426353645", 
        "6:1213141516232425343546", 
        "6:1213141523242534354656", 
        "6:121314151623242526343545", 
        "6:12131415162324354656", 
        "6:121314232536454656", 
        "6:12131415232426354656", 
        "6:1213141516232425343656", 
        "6:1213141523242635364546", 
        "6:121314151623242526343546", 
        "6:1213141523242534364656", 
        "6:121314151623242534354656", 
        "6:12131415162324252634353645", 
        "6:121314152324263536454656", 
        "6:12131415162324252634354656", 
        "6:1213141516232425263435364546", 
        "6:121314151623242526343536454656"
    ], 
    "description": "2-graph; maximize 5:121345 density; forbid induced 4:1234", 
    "number_of_admissible_graphs": 100, 
    "bound": "1/188743680", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:121323", 
        "4:121324", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324", 
        "4:121314232434"
    ], 
    "number_of_types": 13, 
    "admissible_graph_densities": [
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        4, 
        19, 
        19, 
        16, 
        13, 
        13, 
        16, 
        12, 
        12, 
        14, 
        16, 
        16, 
        16
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213", 
            "3:121323"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:131423(2)", 
            "4:131434(2)", 
            "4:132434(2)", 
            "4:13142334(2)", 
            "4:2324(2)", 
            "4:132324(2)", 
            "4:232434(2)", 
            "4:13232434(2)", 
            "4:13142324(2)", 
            "4:1314232434(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:121323(2)", 
            "4:121334(2)", 
            "4:122334(2)", 
            "4:12132334(2)", 
            "4:121314(2)", 
            "4:121324(2)", 
            "4:12131423(2)", 
            "4:12131434(2)", 
            "4:12132434(2)", 
            "4:1213142334(2)", 
            "4:122324(2)", 
            "4:12132324(2)", 
            "4:12232434(2)", 
            "4:1213232434(2)", 
            "4:1213142324(2)", 
            "4:121314232434(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:121525(4)", 
            "5:121535(4)", 
            "5:121545(4)", 
            "5:122535(4)", 
            "5:122545(4)", 
            "5:12152535(4)", 
            "5:12152545(4)", 
            "5:12153545(4)", 
            "5:12253545(4)", 
            "5:1215253545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121325(4)", 
            "5:121335(4)", 
            "5:12131525(4)", 
            "5:12131535(4)", 
            "5:12131545(4)", 
            "5:12132535(4)", 
            "5:1213152535(4)", 
            "5:1213152545(4)", 
            "5:1213153545(4)", 
            "5:1213253545(4)", 
            "5:121315253545(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:12131425(4)", 
            "5:12131435(4)", 
            "5:12131445(4)", 
            "5:1213141525(4)", 
            "5:1213141535(4)", 
            "5:1213141545(4)", 
            "5:1213142535(4)", 
            "5:1213142545(4)", 
            "5:1213143545(4)", 
            "5:121314152535(4)", 
            "5:121314152545(4)", 
            "5:121314153545(4)", 
            "5:121314253545(4)", 
            "5:12131415253545(4)"
        ], 
        [
            "5:121323(4)", 
            "5:12131523(4)", 
            "5:12132325(4)", 
            "5:12132335(4)", 
            "5:1213152325(4)", 
            "5:1213152335(4)", 
            "5:1213232535(4)", 
            "5:121315232535(4)", 
            "5:121315232545(4)", 
            "5:121315233545(4)", 
            "5:121323253545(4)", 
            "5:12131523253545(4)"
        ], 
        [
            "5:121324(4)", 
            "5:12131524(4)", 
            "5:12132425(4)", 
            "5:1213152425(4)", 
            "5:1213152445(4)", 
            "5:1213242535(4)", 
            "5:1213243545(4)", 
            "5:121315242535(4)", 
            "5:121315242545(4)", 
            "5:121315243545(4)", 
            "5:121324253545(4)", 
            "5:12131524253545(4)"
        ], 
        [
            "5:12131423(4)", 
            "5:1213141523(4)", 
            "5:1213142325(4)", 
            "5:1213142335(4)", 
            "5:121314152325(4)", 
            "5:121314152335(4)", 
            "5:121314232535(4)", 
            "5:121314232545(4)", 
            "5:121314233545(4)", 
            "5:12131415232535(4)", 
            "5:12131415232545(4)", 
            "5:12131415233545(4)", 
            "5:12131423253545(4)", 
            "5:1213141523253545(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:1213152434(4)", 
            "5:1213242534(4)", 
            "5:1213243435(4)", 
            "5:1213243445(4)", 
            "5:121315242534(4)", 
            "5:121315243435(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)", 
            "5:121324253445(4)", 
            "5:121324343545(4)", 
            "5:12131524253435(4)", 
            "5:12131524253445(4)", 
            "5:12131524343545(4)", 
            "5:12132425343545(4)", 
            "5:1213152425343545(4)"
        ], 
        [
            "5:1213142324(4)", 
            "5:121314152324(4)", 
            "5:121314232425(4)", 
            "5:121314232435(4)", 
            "5:121314232445(4)", 
            "5:12131415232425(4)", 
            "5:12131415232435(4)", 
            "5:12131415232445(4)", 
            "5:12131423242535(4)", 
            "5:12131423242545(4)", 
            "5:12131423243545(4)", 
            "5:1213141523242535(4)", 
            "5:1213141523242545(4)", 
            "5:1213141523243545(4)", 
            "5:1213142324253545(4)", 
            "5:121314152324253545(4)"
        ], 
        [
            "5:121314232434(4)", 
            "5:12131415232434(4)", 
            "5:12131423242534(4)", 
            "5:12131423243435(4)", 
            "5:12131423243445(4)", 
            "5:1213141523242534(4)", 
            "5:1213141523243435(4)", 
            "5:1213141523243445(4)", 
            "5:1213142324253435(4)", 
            "5:1213142324253445(4)", 
            "5:1213142324343545(4)", 
            "5:121314152324253435(4)", 
            "5:121314152324253445(4)", 
            "5:121314152324343545(4)", 
            "5:121314232425343545(4)", 
            "5:12131415232425343545(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "1/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/paw.js <==
{
    "admissible_graphs": [
        "5:", 
        "5:12", 
        "5:1213", 
        "5:121314", 
        "5:12131415", 
        "5:1234", 
        "5:121323", 
        "5:121324", 
        "5:121345", 
        "5:12131423", 
        "5:12131425", 
        "5:1213141523", 
        "5:12132434", 
        "5:12132435", 
        "5:1213142324", 
        "5:1213142325", 
        "5:1213142535", 
        "5:121314152324", 
        "5:121314253545", 
        "5:12131415232425", 
        "5:12132345", 
        "5:1213142345", 
        "5:121314152345", 
        "5:121314232434", 
        "5:121314232435", 
        "5:12131415232434", 
        "5:1213243545", 
        "5:121314232545", 
        "5:12131415232435", 
        "5:12131423243545", 
        "5:1213141523242534", 
        "5:1213141523243545", 
        "5:121314152324253435", 
        "5:12131415232425343545"
    ], 
    "description": "2-graph; maximize 4:1213 density", 
    "number_of_admissible_graphs": 34, 
    "bound": "3/8", 
    "types": [
        "1:", 
        "3:", 
        "3:12", 
        "3:1213", 
        "3:121323"
    ], 
    "number_of_types": 5, 
    "admissible_graph_densities": [
        0, 
        0, 
        "2/5", 
        "3/5", 
        0, 
        0, 
        0, 
        "2/5", 
        "2/5", 
        "2/5", 
        "1/5", 
        0, 
        "4/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "1/5", 
        "1/5", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        6, 
        8, 
        8, 
        8, 
        8
    ], 
    "flags": [
        [
            "3:(1)", 
            "3:12(1)", 
            "3:23(1)", 
            "3:1223(1)", 
            "3:1213(1)", 
            "3:121323(1)"
        ], 
        [
            "4:(3)", 
            "4:14(3)", 
            "4:24(3)", 
            "4:34(3)", 
            "4:1424(3)", 
            "4:1434(3)", 
            "4:2434(3)", 
            "4:142434(3)"
        ], 
        [
            "4:12(3)", 
            "4:1214(3)", 
            "4:1224(3)", 
            "4:1234(3)", 
            "4:121424(3)", 
            "4:121434(3)", 
            "4:122434(3)", 
            "4:12142434(3)"
        ], 
        [
            "4:1213(3)", 
            "4:121314(3)", 
            "4:121324(3)", 
            "4:121334(3)", 
            "4:12131424(3)", 
            "4:12131434(3)", 
            "4:12132434(3)", 
            "4:1213142434(3)"
        ], 
        [
            "4:121323(3)", 
            "4:12131423(3)", 
            "4:12132324(3)", 
            "4:12132334(3)", 
            "4:1213142324(3)", 
            "4:1213142334(3)", 
            "4:1213232434(3)", 
            "4:121314232434(3)"
        ]
    ], 
    "order_of_admissible_graphs": 5, 
    "qdash_matrices": [
        [
            [
                "33951/512", 
                0, 
                0
            ], 
            [
                "5106463535/2503139328", 
                0
            ], 
            [
                "116066360381/163406833120"
            ]
        ], 
        [], 
        [
            [
                16, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25584895/16777216", 
                0, 
                0, 
                0
            ], 
            [
                "5044124167/13099466240", 
                0, 
                0
            ], 
            [
                "2273/512", 
                0
            ], 
            [
                "21836069/4655104"
            ]
        ], 
        [
            [
                "1875/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17587/38400", 
                0, 
                0, 
                0
            ], 
            [
                "2853911/9004544", 
                0, 
                0
            ], 
            [
                "22207/512", 
                0
            ], 
            [
                "31234047/22739968"
            ]
        ], 
        [
            [
                "3517/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "733159/1800704", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2573/512", 
                0, 
                0, 
                0
            ], 
            [
                "965/256", 
                0, 
                0
            ], 
            [
                "15334553487/10170142720", 
                0
            ], 
            [
                "11841815714371/10468388513792"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "8123/135804", 
                "-1310600967/5106463535", 
                "-2/29"
            ], 
            [
                "16921/271608", 
                "7455784803/10212927070", 
                "-6/29"
            ], 
            [
                "-16471/90536", 
                "-442676187/2042585414", 
                "10/29"
            ], 
            [
                "-53725/814824", 
                "-3388041569/10212927070", 
                "13/29"
            ], 
            [
                "-70145/407412", 
                "-135940333/5106463535", 
                "-8/29"
            ], 
            [
                "8123/135804", 
                "-1310600967/5106463535", 
                "-2/29"
            ]
        ], 
        [
            [], 
            [], 
            [], 
            [], 
            [], 
            [], 
            [], 
            []
        ], 
        [
            [
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                0, 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3457/32768", 
                "1/2", 
                0, 
                "1035/9092", 
                "1/2"
            ], 
            [
                "3457/32768", 
                "1/2", 
                0, 
                "-1035/9092", 
                "-1/2"
            ], 
            [
                "-4367/16384", 
                "-5596273/25584895", 
                1, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/5", 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "-1/5", 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "38/375", 
                "1/2", 
                0, 
                "-3651/44414", 
                "1/2"
            ], 
            [
                "38/375", 
                "1/2", 
                0, 
                "3651/44414", 
                "-1/2"
            ], 
            [
                "-2/5", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-49/375", 
                "-538/17587", 
                1, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/3", 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "1/3", 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "1/3", 
                0, 
                0, 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-2762/10551", 
                "1/3", 
                0, 
                "-3683/23160", 
                "5111812549/10223035658", 
                "1/3"
            ], 
            [
                "-2762/10551", 
                "1/3", 
                "-307/2573", 
                "1843/23160", 
                "-5111223109/10223035658", 
                "1/3"
            ], 
            [
                "-2762/10551", 
                "1/3", 
                "307/2573", 
                "46/579", 
                "-294720/5111517829", 
                "-2/3"
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/paw.sage <==
from flagmatic.all import *

# complement
p = GraphProblem(5, density="4:1223")
p.set_extremal_construction(GraphBlowupConstruction("4:1234"))
p.solve_sdp()

# look at matrices and see which linear combinations of columns equal 0, magic!
p.add_zero_eigenvectors(0,matrix(QQ,[(0,1,1,0,0,2),(0,1,-3,4,2,0)]))
p.add_zero_eigenvectors(2,matrix(QQ,[(0,0,0,0,1,0,0,0),(0,1,1,0,0,0,0,0)]))
p.add_zero_eigenvectors(3,matrix(QQ,[(0,-1,4,4,0,0,-5,0),(0,1,0,0,0,0,1,0)]))
p.add_zero_eigenvectors(4,matrix(QQ,[(1,0,0,0,0,0,0,0),(0,0,0,0,0,0,0,1)]))
p.add_zero_eigenvectors(1,matrix(QQ,[(1,0,0,0,0,0,0,0),
                                     (0,1,0,0,0,0,0,0),
                                     (0,0,1,0,0,0,0,0),
                                     (0,0,0,1,0,0,0,0),
                                     (0,0,0,0,1,0,0,0),
                                     (0,0,0,0,0,1,0,0),
                                     (0,0,0,0,0,0,1,0),
                                     (0,0,0,0,0,0,0,1)]))
p.add_sharp_graphs(33, 23, 14, 20, 6, 10, 13)
p.make_exact()
p.write_certificate("paw.js")

==> anc/paw.txt <==
sage: from flagmatic.all import *
sage: p = GraphProblem(5, density="4:1223")
Generating graphs...
Generated 34 graphs.
Generating types and flags...
Generated 1 types of order 1, with [6] flags of order 3.
Generated 4 types of order 3, with [8, 8, 8, 8] flags of order 4.
Computing products.....
sage: p.set_extremal_construction(GraphBlowupConstruction("4:1234"))
Determining which graphs appear in construction...
Density of construction is 3/8.
Found 1 zero eigenvectors for type 0.
Found 4 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 1 zero eigenvectors for type 3.
Found 0 zero eigenvectors for type 4.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.375.
Checking numerical bound...
Bound of 3/8 appears to have been met.
The following 8 graphs appear to be sharp:
0.375000002895 : graph 0 (5:)
0.375000001919 : graph 1 (5:12)
0.375000003752 : graph 2 (5:1213)
0.375000003293 : graph 3 (5:121314)
0.374999993679 : graph 4 (5:12131415)
0.375000003754 : graph 8 (5:121345)
0.375000002837 : graph 12 (5:12132434)
0.374999999176 : graph 18 (5:121314253545)
sage: p.add_zero_eigenvectors(0,matrix(QQ,[(0,1,1,0,0,2),(0,1,-3,4,2,0)]))
....: p.add_zero_eigenvectors(2,matrix(QQ,[(0,0,0,0,1,0,0,0),(0,1,1,0,0,0,0,0)]))
....: p.add_zero_eigenvectors(3,matrix(QQ,[(0,-1,4,4,0,0,-5,0),(0,1,0,0,0,0,1,0)]))
....: p.add_zero_eigenvectors(4,matrix(QQ,[(1,0,0,0,0,0,0,0),(0,0,0,0,0,0,0,1)]))
....: p.add_zero_eigenvectors(1,matrix(QQ,[(1,0,0,0,0,0,0,0),
....:                                      (0,1,0,0,0,0,0,0),
....:                                      (0,0,1,0,0,0,0,0),
....:                                      (0,0,0,1,0,0,0,0),
....:                                      (0,0,0,0,1,0,0,0),
....:                                      (0,0,0,0,0,1,0,0),
....:                                      (0,0,0,0,0,0,1,0),
....:                                      (0,0,0,0,0,0,0,1)]))
....: 
sage: p.add_sharp_graphs(33, 23, 14, 20, 6, 10, 13)
sage: p.make_exact()
Type 0 (6 flags) blocks: [6] 
Type 1 (8 flags) blocks: [4, 4] 
Type 2 (8 flags) blocks: [6, 2] 
Type 3 (8 flags) blocks: [6, 2] 
Type 4 (8 flags) blocks: [4, 4] 
Creating bases.....
Transforming matrices.....
Rounding matrices.....
Constructing R matrix.....
Constructing DR matrix.......~~~~~
DR matrix has rank 7.
All eigenvalues appear to be positive.
Bound of 3/8 attained by:
3/8 : graph 0 (5:)
3/8 : graph 1 (5:12)
3/8 : graph 2 (5:1213)
3/8 : graph 3 (5:121314)
3/8 : graph 4 (5:12131415)
3/8 : graph 6 (5:121323)
3/8 : graph 8 (5:121345)
3/8 : graph 10 (5:12131425)
3/8 : graph 12 (5:12132434)
3/8 : graph 13 (5:12132435)
3/8 : graph 14 (5:1213142324)
3/8 : graph 18 (5:121314253545)
3/8 : graph 20 (5:12132345)
3/8 : graph 23 (5:121314232434)
3/8 : graph 33 (5:12131415232425343545)
Diagonalizing.....
Verifying.....
sage: p.write_certificate("paw.sage")


==> anc/turank3.js <==
{
    "admissible_graphs": [
        "3:", 
        "3:12", 
        "3:1213"
    ], 
    "description": "2-graph; maximize 2:12 density; forbid 3:121323", 
    "number_of_admissible_graphs": 3, 
    "bound": "1/2", 
    "types": [
        "1:"
    ], 
    "number_of_types": 1, 
    "admissible_graph_densities": [
        0, 
        "1/3", 
        "2/3"
    ], 
    "numbers_of_flags": [
        2
    ], 
    "flags": [
        [
            "2:(1)", 
            "2:12(1)"
        ]
    ], 
    "order_of_admissible_graphs": 3, 
    "qdash_matrices": [
        [
            [
                2
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "1/2"
            ], 
            [
                "-1/2"
            ]
        ]
    ]
}

==> anc/turank3.sage <==
from flagmatic.all import *

K3 = "3:121323"
K2 = "2:12"
K1 = "1:"

p = GraphProblem(3, forbid=K3)
p.set_extremal_construction(GraphBlowupConstruction(K2))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability(K1)
p.verify_perfect_stability()


==> anc/turank3.txt <==
sage: from flagmatic.all import *
sage: p = GraphProblem(3, forbid="3:121323")
Forbidding 3:121323 as a subgraph.
Generating graphs...
Generated 3 graphs.
Generating types and flags...
Generated 1 types of order 1, with [2] flags of order 2.
Computing products.
sage: p.set_extremal_construction(GraphBlowupConstruction("2:12"))
Determining which graphs appear in construction...
Density of construction is 1/2.
Found 1 zero eigenvectors for type 0.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is None.
Checking numerical bound...
Bound of 1/2 appears to have been met.
The following 2 graphs appear to be sharp:
0.499999996063 : graph 0 (3:)
0.500000006567 : graph 2 (3:1213)
sage: p.make_exact()
Type 0 (2 flags) blocks: [2] 
Creating bases.
Transforming matrices.
Rounding matrices.
Constructing R matrix.
Constructing DR matrix.
DR matrix has rank 1.
All eigenvalues appear to be positive.
Bound of 1/2 attained by:
1/2 : graph 0 (3:)
1/2 : graph 2 (3:1213)
Diagonalizing.
Verifying.
sage: p.verify_robust_stability("1:")
Verifying robust stability...
You selected the following type: 1: and F graph was taken from extremal construction: 2:12 

The problem is exact with a sharp bound of 1/2.

Every sharp graph is embeddable into a blowup of 2:12 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
1: is uniquely embeddable into 2:12 and different vertices of 2:12 attach differently to 1:.

Forbidding 1: yields a bound of 0 which is strictly less than 1/2.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Certificate is trivial, since everything is forbidden in a graph that avoids a 1-vertex subgraph.

Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability...
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (2, 2) and rank 1.

[OK] PERFECT STABILITY



==> anc/turank3_stab.js <==
{
    "admissible_graphs": [
        "3:"
    ], 
    "description": "2-graph; maximize 2:12 density; forbid 3:121323, induced 2:12", 
    "number_of_admissible_graphs": 1, 
    "bound": 0, 
    "types": [
        "1:"
    ], 
    "number_of_types": 1, 
    "admissible_graph_densities": [
        0
    ], 
    "numbers_of_flags": [
        1
    ], 
    "flags": [
        [
            "2:(1)"
        ]
    ], 
    "order_of_admissible_graphs": 3, 
    "qdash_matrices": [
        [
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                0
            ]
        ]
    ]
}

==> anc/turank4.js <==
{
    "admissible_graphs": [
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:121323", 
        "4:121324", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324"
    ], 
    "description": "2-graph; maximize 2:12 density; forbid 4:121314232434", 
    "number_of_admissible_graphs": 10, 
    "bound": "2/3", 
    "types": [
        "0:", 
        "2:", 
        "2:12"
    ], 
    "number_of_types": 3, 
    "admissible_graph_densities": [
        0, 
        "1/6", 
        "1/3", 
        "1/2", 
        "1/3", 
        "1/2", 
        "1/2", 
        "2/3", 
        "2/3", 
        "5/6"
    ], 
    "numbers_of_flags": [
        2, 
        4, 
        4
    ], 
    "flags": [
        [
            "2:", 
            "2:12"
        ], 
        [
            "3:(2)", 
            "3:13(2)", 
            "3:23(2)", 
            "3:1323(2)"
        ], 
        [
            "3:12(2)", 
            "3:1213(2)", 
            "3:1223(2)", 
            "3:121323(2)"
        ]
    ], 
    "order_of_admissible_graphs": 4, 
    "qdash_matrices": [
        [
            [
                "3775/6144"
            ]
        ], 
        [
            [
                "875/2048", 
                0, 
                0
            ], 
            [
                "106713/224000", 
                0
            ], 
            [
                "195/64"
            ]
        ], 
        [
            [
                "695/1024", 
                0, 
                0
            ], 
            [
                "4800929/711680", 
                0
            ], 
            [
                "1221/512"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "4/5"
            ], 
            [
                "-2/5"
            ]
        ], 
        [
            [
                "4/5", 
                0, 
                0
            ], 
            [
                "-107/875", 
                "1/2", 
                "1/2"
            ], 
            [
                "-107/875", 
                "1/2", 
                "-1/2"
            ], 
            [
                "-2/5", 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0
            ], 
            [
                "1429/4170", 
                "1/6", 
                "1/2"
            ], 
            [
                "1429/4170", 
                "1/6", 
                "-1/2"
            ], 
            [
                "-1429/2085", 
                "-1/3", 
                0
            ]
        ]
    ]
}

==> anc/turank4.sage <==
from flagmatic.all import *

K4 = "4:121314232434"
K3 = "3:121323"
K2 = "2:12"

p = GraphProblem(4, forbid=K4)
p.set_extremal_construction(GraphBlowupConstruction(K3))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability(K2)
p.verify_perfect_stability()


==> anc/turank4.txt <==
sage: from flagmatic.all import *
sage: K4 = "4:121314232434"
sage: K3 = "3:121323"
sage: K2 = "2:12"
sage: p = GraphProblem(4, forbid=K4)
Forbidding 4:121314232434 as a subgraph.
Generating graphs...
Generated 10 graphs.
Generating types and flags...
Generated 1 types of order 0, with [2] flags of order 2.
Generated 2 types of order 2, with [4, 4] flags of order 3.
Computing products...
sage: p.set_extremal_construction(GraphBlowupConstruction(K3))
Determining which graphs appear in construction...
Density of construction is 2/3.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.66666667.
Checking numerical bound...
Bound of 2/3 appears to have been met.
The following 4 graphs appear to be sharp:
0.666666655291 : graph 0 (4:)
0.666666668728 : graph 3 (4:121314)
0.666666668089 : graph 8 (4:12132434)
0.666666669368 : graph 9 (4:1213142324)
sage: p.make_exact()
Type 0 (2 flags) blocks: [2] 
Type 1 (4 flags) blocks: [3, 1] 
Type 2 (4 flags) blocks: [3, 1] 
Creating bases...
Transforming matrices...
Rounding matrices...
Constructing R matrix...
Constructing DR matrix...~
DR matrix has rank 3.
All eigenvalues appear to be positive.
Bound of 2/3 attained by:
2/3 : graph 0 (4:)
2/3 : graph 3 (4:121314)
2/3 : graph 8 (4:12132434)
2/3 : graph 9 (4:1213142324)
Diagonalizing...
Verifying...  
sage: p.verify_robust_stability(K2)
Verifying robust stability...
You selected the following type: 2:12 and F graph was taken from extremal construction: 3:121323 

The problem is exact with a sharp bound of 2/3.

Every sharp graph is embeddable into a blowup of 3:121323.

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
2:12 is uniquely embeddable into 3:121323 and different vertices of 3:121323 attach differently to 2:12.

Forbidding 2:12 as an induced subgraph.
Forbidding 4:121314232434 as a subgraph.
Generating graphs...
Generated 1 graphs.
Generating types and flags...
Generated 1 types of order 0, with [1] flags of order 2.
Generated 1 types of order 2, with [1] flags of order 3.
Computing products..
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 1.489446e-16.
Checking numerical bound...
No target bound to meet.
Rounding matrices..
Bound is 0 (0.0000000000).
Forbidding 2:12 yields a bound of 0 which is strictly less than 2/3.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Written certificate.
Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability...
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (4, 4) and rank 3.

[OK] PERFECT STABILITY
sage: 



==> anc/turank4_stab.js <==
{
    "admissible_graphs": [
        "4:"
    ], 
    "description": "2-graph; maximize 2:12 density; forbid 4:121314232434, induced 2:12", 
    "number_of_admissible_graphs": 1, 
    "bound": 0, 
    "types": [
        "0:", 
        "2:"
    ], 
    "number_of_types": 2, 
    "admissible_graph_densities": [
        0
    ], 
    "numbers_of_flags": [
        1, 
        1
    ], 
    "flags": [
        [
            "2:"
        ], 
        [
            "3:(2)"
        ]
    ], 
    "order_of_admissible_graphs": 4, 
    "qdash_matrices": [
        [
            [
                1
            ]
        ], 
        [
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                0
            ]
        ], 
        [
            [
                0
            ]
        ]
    ]
}

==> anc/turank5.js <==
{
    "admissible_graphs": [
        "5:", 
        "5:12", 
        "5:1213", 
        "5:121314", 
        "5:12131415", 
        "5:1234", 
        "5:121323", 
        "5:121324", 
        "5:121345", 
        "5:12131423", 
        "5:12131425", 
        "5:1213141523", 
        "5:12132434", 
        "5:12132435", 
        "5:1213142324", 
        "5:1213142325", 
        "5:1213142535", 
        "5:121314152324", 
        "5:121314253545", 
        "5:12131415232425", 
        "5:12132345", 
        "5:1213142345", 
        "5:121314152345", 
        "5:121314232434", 
        "5:121314232435", 
        "5:12131415232434", 
        "5:1213243545", 
        "5:121314232545", 
        "5:12131415232435", 
        "5:12131423243545", 
        "5:1213141523242534", 
        "5:1213141523243545", 
        "5:121314152324253435"
    ], 
    "description": "2-graph; maximize 2:12 density; forbid 5:12131415232425343545", 
    "number_of_admissible_graphs": 33, 
    "bound": "3/4", 
    "types": [
        "1:", 
        "3:", 
        "3:12", 
        "3:1213", 
        "3:121323"
    ], 
    "number_of_types": 5, 
    "admissible_graph_densities": [
        0, 
        "1/10", 
        "1/5", 
        "3/10", 
        "2/5", 
        "1/5", 
        "3/10", 
        "3/10", 
        "3/10", 
        "2/5", 
        "2/5", 
        "1/2", 
        "2/5", 
        "2/5", 
        "1/2", 
        "1/2", 
        "1/2", 
        "3/5", 
        "3/5", 
        "7/10", 
        "2/5", 
        "1/2", 
        "3/5", 
        "3/5", 
        "3/5", 
        "7/10", 
        "1/2", 
        "3/5", 
        "7/10", 
        "7/10", 
        "4/5", 
        "4/5", 
        "9/10"
    ], 
    "numbers_of_flags": [
        6, 
        8, 
        8, 
        8, 
        8
    ], 
    "flags": [
        [
            "3:(1)", 
            "3:12(1)", 
            "3:23(1)", 
            "3:1223(1)", 
            "3:1213(1)", 
            "3:121323(1)"
        ], 
        [
            "4:(3)", 
            "4:14(3)", 
            "4:24(3)", 
            "4:34(3)", 
            "4:1424(3)", 
            "4:1434(3)", 
            "4:2434(3)", 
            "4:142434(3)"
        ], 
        [
            "4:12(3)", 
            "4:1214(3)", 
            "4:1224(3)", 
            "4:1234(3)", 
            "4:121424(3)", 
            "4:121434(3)", 
            "4:122434(3)", 
            "4:12142434(3)"
        ], 
        [
            "4:1213(3)", 
            "4:121314(3)", 
            "4:121324(3)", 
            "4:121334(3)", 
            "4:12131424(3)", 
            "4:12131434(3)", 
            "4:12132434(3)", 
            "4:1213142434(3)"
        ], 
        [
            "4:121323(3)", 
            "4:12131423(3)", 
            "4:12132324(3)", 
            "4:12132334(3)", 
            "4:1213142324(3)", 
            "4:1213142334(3)", 
            "4:1213232434(3)", 
            "4:121314232434(3)"
        ]
    ], 
    "order_of_admissible_graphs": 5, 
    "qdash_matrices": [
        [
            [
                "96370910531461/198137711001600", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "20296337325891871/98683812384216064", 
                0, 
                0, 
                0
            ], 
            [
                "5907141530050724701/20783449421713275904", 
                0, 
                0
            ], 
            [
                "1772602343096359820790531040631/1976702479253266577849207193600", 
                0
            ], 
            [
                "208625655588357152164044337766461180811/335465986088298230046107642136799503360"
            ]
        ], 
        [
            [
                "897911597881/2229049248768", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1651430161895563/919461476230144", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1405134474997693779/845532242890528256", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1399/1024", 
                0, 
                0, 
                0
            ], 
            [
                "1049/1024", 
                0, 
                0
            ], 
            [
                "1898753585/1502772224", 
                0
            ], 
            [
                "1843397796751/1944323671040"
            ]
        ], 
        [
            [
                "205/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "857179/839680", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "86487657/109718912", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "108351156191/236168962048", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "113308643428555/83213687954688", 
                0, 
                0, 
                0
            ], 
            [
                "64033744829274667/116028050870840320", 
                0, 
                0
            ], 
            [
                "501/512", 
                0
            ], 
            [
                "402939/171008"
            ]
        ], 
        [
            [
                "755/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1326719/773120", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1761803387/1358560256", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1470836646777/1804086668288", 
                0, 
                0, 
                0
            ], 
            [
                "666189691294505/753068363149824", 
                0, 
                0
            ], 
            [
                "19/8", 
                0
            ], 
            [
                "8318583/2490368"
            ]
        ], 
        [
            [
                "217/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "370835/222208", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6539127649/303788032", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "583/512", 
                0, 
                0, 
                0
            ], 
            [
                "875/1024", 
                0, 
                0
            ], 
            [
                "743341843/522368000", 
                0
            ], 
            [
                "1624026112857/1522364094464"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "88840631213277/96370910531461", 
                "3131637628395235356/60746937616394369903", 
                "-951787365658523872740/17680074599441819030093", 
                "-456948600959928642761549518001163/4787798928703267875955224340744331", 
                "-3/82"
            ], 
            [
                "2708914017600/96370910531461", 
                1, 
                0, 
                0, 
                0
            ], 
            [
                "-23799744583200/96370910531461", 
                "-14026069245022889/20296337325891871", 
                1, 
                0, 
                0
            ], 
            [
                "45875481765523/289112731594383", 
                "-86852897808299677975/182240812849183109709", 
                "12000144526674863526115/53040223798325457090279", 
                "2046107322943696019385927232737353/4787798928703267875955224340744331", 
                "-9/41"
            ], 
            [
                "90498460710301/289112731594383", 
                "792263059807885586/2496449491084700133", 
                "153641691452269263550/726578408196239138223", 
                "21143626930845587515350542327027/65586286694565313369249648503347", 
                "73/82"
            ], 
            [
                "-45181675909104/96370910531461", 
                "18789825770371412136/60746937616394369903", 
                "-5710724193951143236440/17680074599441819030093", 
                "-2741691605759571856569297108006978/4787798928703267875955224340744331", 
                "-9/41"
            ]
        ], 
        [
            [
                "9/10", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-38456904357/897911597881", 
                "1/3", 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-38456904357/897911597881", 
                "1/3", 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-38456904357/897911597881", 
                "1/3", 
                0, 
                0, 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-81267420528/897911597881", 
                "-210462071397772/4954290485686689", 
                "1/3", 
                "1/8394", 
                "196/3147", 
                "1898729673/3797507170", 
                "1/3"
            ], 
            [
                "-81267420528/897911597881", 
                "-210462071397772/4954290485686689", 
                "1/3", 
                "391/8394", 
                "-98/3147", 
                "-1898777497/3797507170", 
                "1/3"
            ], 
            [
                "-81267420528/897911597881", 
                "-210462071397772/4954290485686689", 
                "1/3", 
                "-196/4197", 
                "-98/3147", 
                "23912/1898753585", 
                "-2/3"
            ], 
            [
                "-3/10", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-89/1640", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "-89/1640", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "-21/820", 
                "-60909/857179", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-81/820", 
                "-12129/857179", 
                "-21465315/230633752", 
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-17/820", 
                "-64653/857179", 
                "47079865/1383802512", 
                "-4261647807/216702312382", 
                "1/2", 
                0, 
                "-27/334", 
                "1/2"
            ], 
            [
                "-17/820", 
                "-64653/857179", 
                "47079865/1383802512", 
                "-4261647807/216702312382", 
                "1/2", 
                0, 
                "27/334", 
                "-1/2"
            ], 
            [
                "-33/410", 
                "-26374/857179", 
                "-9249522/28829219", 
                "-20083068104/108351156191", 
                "-53372412684987/226617286857110", 
                1, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2531/22650", 
                "5412101/6633595", 
                "-48611186/5285410161", 
                "38690094179/8825019880662", 
                "-1/6", 
                0, 
                0
            ], 
            [
                "-36/755", 
                "138657/2653438", 
                "1/2", 
                0, 
                0, 
                "1/2", 
                0
            ], 
            [
                "-36/755", 
                "138657/2653438", 
                "1/2", 
                0, 
                0, 
                "-1/2", 
                0
            ], 
            [
                "7/1510", 
                "35563/2653438", 
                "-215267155/3523606774", 
                "1/2", 
                0, 
                "61/4864", 
                "1/2"
            ], 
            [
                "7/1510", 
                "35563/2653438", 
                "-215267155/3523606774", 
                "1/2", 
                0, 
                "-61/4864", 
                "-1/2"
            ], 
            [
                "-65/906", 
                "-105225/1326719", 
                "243055930/5285410161", 
                "-193450470895/8825019880662", 
                "5/6", 
                0, 
                0
            ], 
            [
                "1039/11325", 
                "-2442988/6633595", 
                "-97222372/5285410161", 
                "38690094179/4412509940331", 
                "-1/3", 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "43/651", 
                "1/3", 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "43/651", 
                "1/3", 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "43/651", 
                "1/3", 
                0, 
                0, 
                "-2/3", 
                0, 
                0
            ], 
            [
                "2773/10416", 
                "25769/445002", 
                "1/12", 
                "1/3498", 
                "-31/1750", 
                "2230025713/4460051058", 
                "1/3"
            ], 
            [
                "2773/10416", 
                "25769/445002", 
                "1/12", 
                "-47/3498", 
                "3/350", 
                "-2230025345/4460051058", 
                "1/3"
            ], 
            [
                "2773/10416", 
                "25769/445002", 
                "1/12", 
                "23/1749", 
                "8/875", 
                "-184/2230025529", 
                "-2/3"
            ], 
            [
                "-2773/3472", 
                "-25769/148334", 
                "-1/4", 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/turank5.sage <==
from flagmatic.all import *

K5 = "5:12131415232425343545"
K4 = "4:121314232434"
K3 = "3:121323"

p = GraphProblem(5, forbid=K5)
p.set_extremal_construction(GraphBlowupConstruction(K4))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability(K3)
p.verify_perfect_stability()


==> anc/turank5.txt <==
sage: from flagmatic.all import *
sage: K5 = "5:12131415232425343545"
sage: K4 = "4:121314232434"
sage: K3 = "3:121323"
sage: p = GraphProblem(5, forbid=K5)
Forbidding 5:12131415232425343545 as a subgraph.
Generating graphs...
Generated 33 graphs.
Generating types and flags...
Generated 1 types of order 1, with [6] flags of order 3.
Generated 4 types of order 3, with [8, 8, 8, 8] flags of order 4.
Computing products.....
sage: p.set_extremal_construction(GraphBlowupConstruction(K4))
Determining which graphs appear in construction...
Density of construction is 3/4.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 0 zero eigenvectors for type 2.
Found 1 zero eigenvectors for type 3.
Found 1 zero eigenvectors for type 4.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.75.
Checking numerical bound...
Bound of 3/4 appears to have been met.
The following 6 graphs appear to be sharp:
0.749999975678 : graph 0 (5:)
0.749999999301 : graph 4 (5:12131415)
0.750000000145 : graph 18 (5:121314253545)
0.750000000567 : graph 19 (5:12131415232425)
0.750000000707 : graph 31 (5:1213141523243545)
0.750000000567 : graph 32 (5:121314152324253435)
sage: p.make_exact()
Type 0 (6 flags) blocks: [6] 
Type 1 (8 flags) blocks: [4, 4] 
Type 2 (8 flags) blocks: [6, 2] 
Type 3 (8 flags) blocks: [6, 2] 
Type 4 (8 flags) blocks: [4, 4] 
Creating bases.....
Transforming matrices.....
Rounding matrices.....
Constructing R matrix.....
Constructing DR matrix.....~~~~~~~~
DR matrix has rank 5.
All eigenvalues appear to be positive.
Bound of 3/4 attained by:
3/4 : graph 0 (5:)
3/4 : graph 4 (5:12131415)
3/4 : graph 18 (5:121314253545)
3/4 : graph 19 (5:12131415232425)
3/4 : graph 31 (5:1213141523243545)
3/4 : graph 32 (5:121314152324253435)
Diagonalizing.....
Verifying.....
sage: p.verify_robust_stability(K3)
Verifying robust stability...
You selected the following type: 3:121323 and F graph was taken from extremal construction: 4:121314232434 

The problem is exact with a sharp bound of 3/4.

Every sharp graph is embeddable into a blowup of 4:121314232434 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
3:121323 is uniquely embeddable into 4:121314232434 and different vertices of 4:121314232434 attach differently to 3:121323.

Forbidding 3:121323 as an induced subgraph.
Forbidding 5:12131415232425343545 as a subgraph.
Generating graphs...
Generated 14 graphs.
Generating types and flags...
Generated 1 types of order 1, with [5] flags of order 3.
Generated 3 types of order 3, with [8, 6, 5] flags of order 4.
Computing products....
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.5.
Checking numerical bound...
No target bound to meet.
Rounding matrices....
Bound is 524813/1048576 (0.5005006790).
Forbidding 3:121323 yields a bound of 524813/1048576 which is strictly less than 3/4.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Written certificate.
Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability...
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (8, 8) and rank 7.

[OK] PERFECT STABILITY



==> anc/turank5_stab.js <==
{
    "admissible_graphs": [
        "5:", 
        "5:12", 
        "5:1213", 
        "5:121314", 
        "5:12131415", 
        "5:1234", 
        "5:121324", 
        "5:121345", 
        "5:12131425", 
        "5:12132434", 
        "5:12132435", 
        "5:1213142535", 
        "5:121314253545", 
        "5:1213243545"
    ], 
    "description": "2-graph; maximize 2:12 density; forbid 5:12131415232425343545, induced 3:121323", 
    "number_of_admissible_graphs": 14, 
    "bound": "524813/1048576", 
    "types": [
        "1:", 
        "3:", 
        "3:12", 
        "3:1213"
    ], 
    "number_of_types": 4, 
    "admissible_graph_densities": [
        0, 
        "1/10", 
        "1/5", 
        "3/10", 
        "2/5", 
        "1/5", 
        "3/10", 
        "3/10", 
        "2/5", 
        "2/5", 
        "2/5", 
        "1/2", 
        "3/5", 
        "1/2"
    ], 
    "numbers_of_flags": [
        5, 
        8, 
        6, 
        5
    ], 
    "flags": [
        [
            "3:(1)", 
            "3:12(1)", 
            "3:23(1)", 
            "3:1223(1)", 
            "3:1213(1)"
        ], 
        [
            "4:(3)", 
            "4:14(3)", 
            "4:24(3)", 
            "4:34(3)", 
            "4:1424(3)", 
            "4:1434(3)", 
            "4:2434(3)", 
            "4:142434(3)"
        ], 
        [
            "4:12(3)", 
            "4:1214(3)", 
            "4:1224(3)", 
            "4:1234(3)", 
            "4:121434(3)", 
            "4:122434(3)"
        ], 
        [
            "4:1213(3)", 
            "4:121314(3)", 
            "4:121324(3)", 
            "4:121334(3)", 
            "4:12132434(3)"
        ]
    ], 
    "order_of_admissible_graphs": 5, 
    "qdash_matrices": [
        [
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "301/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-237/1024", 
                "605/1024", 
                0, 
                0, 
                0
            ], 
            [
                "279/1024", 
                "-505/1024", 
                "303/512", 
                0, 
                0
            ], 
            [
                "-9/128", 
                "-239/1024", 
                "75/512", 
                "65/256", 
                0
            ], 
            [
                "-229/512", 
                "477/1024", 
                "-301/1024", 
                "-519/1024", 
                0
            ]
        ], 
        [
            [
                "403/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "403/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "1/256", 
                "403/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/64", 
                "1/256", 
                "1/256", 
                "403/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/256", 
                "-65/1024", 
                "-1/16", 
                "41/1024", 
                "687/1024", 
                0, 
                0, 
                0
            ], 
            [
                "-7/256", 
                "-65/1024", 
                "41/1024", 
                "-65/1024", 
                "-1/1024", 
                "687/1024", 
                0, 
                0
            ], 
            [
                "-7/256", 
                "41/1024", 
                "-65/1024", 
                "-65/1024", 
                "-1/1024", 
                "-1/1024", 
                "687/1024", 
                0
            ], 
            [
                "-403/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "97/128", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/128", 
                "825/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/128", 
                "-161/512", 
                "95/128", 
                0, 
                0, 
                0
            ], 
            [
                "-15/256", 
                "-63/1024", 
                "-95/1024", 
                "881/1024", 
                0, 
                0
            ], 
            [
                "-11/256", 
                "-15/512", 
                "-49/1024", 
                "-37/1024", 
                "461/512", 
                0
            ], 
            [
                "-11/256", 
                "-33/1024", 
                "-47/1024", 
                "-37/1024", 
                "-361/1024", 
                "53/64"
            ]
        ], 
        [
            [
                "903/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "95/1024", 
                "29/64", 
                0, 
                0, 
                0
            ], 
            [
                "-15/512", 
                "3/64", 
                "251/256", 
                0, 
                0
            ], 
            [
                "-15/512", 
                "3/64", 
                "-487/1024", 
                "439/512", 
                0
            ], 
            [
                "-95/1024", 
                "-29/64", 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/turank6.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:1234", 
        "6:121323", 
        "6:121324", 
        "6:121345", 
        "6:12131423", 
        "6:12131425", 
        "6:12131456", 
        "6:1213141523", 
        "6:1213141526", 
        "6:121314151623", 
        "6:12132434", 
        "6:12132435", 
        "6:12134546", 
        "6:1213142324", 
        "6:1213142325", 
        "6:1213142526", 
        "6:1213142535", 
        "6:1213142556", 
        "6:121314152324", 
        "6:121314152326", 
        "6:121314152636", 
        "6:12131415162324", 
        "6:121314253545", 
        "6:121314253556", 
        "6:12131415232425", 
        "6:12131415232426", 
        "6:12131415263646", 
        "6:1213141516232425", 
        "6:1213141526364656", 
        "6:121314151623242526", 
        "6:123456", 
        "6:12132345", 
        "6:12132456", 
        "6:1213142345", 
        "6:1213142356", 
        "6:1213142536", 
        "6:121314152345", 
        "6:121314152346", 
        "6:12131415162345", 
        "6:1213234546", 
        "6:121314232434", 
        "6:121314232435", 
        "6:121314234546", 
        "6:12131415232434", 
        "6:12131415232636", 
        "6:1213141516232434", 
        "6:1213243545", 
        "6:1213243546", 
        "6:121314232536", 
        "6:121314232545", 
        "6:121314232546", 
        "6:121314252635", 
        "6:121314253656", 
        "6:12131415232435", 
        "6:12131415232436", 
        "6:12131415232646", 
        "6:1213141516232435", 
        "6:1213243456", 
        "6:121314232456", 
        "6:121314253546", 
        "6:121314234556", 
        "6:12131415232456", 
        "6:12131415232645", 
        "6:12131415234656", 
        "6:1213141516232456", 
        "6:12131423243545", 
        "6:12131423243546", 
        "6:12131423254546", 
        "6:1213141523242534", 
        "6:1213141523242634", 
        "6:1213141523242635", 
        "6:1213141523263646", 
        "6:121314151623242534", 
        "6:12131425263536", 
        "6:12131425354656", 
        "6:1213141523242536", 
        "6:1213141523242656", 
        "6:1213141523264656", 
        "6:121314151623242536", 
        "6:121314152326364656", 
        "6:12131415162324252634", 
        "6:12131423253645", 
        "6:1213141523243545", 
        "6:1213141523243646", 
        "6:121314151623243545", 
        "6:121324354656", 
        "6:12131423243556", 
        "6:12131425263546", 
        "6:12131423254656", 
        "6:1213141523243546", 
        "6:1213141523243656", 
        "6:1213141523264546", 
        "6:121314151623243546", 
        "6:1213142324354556", 
        "6:121314152324253435", 
        "6:121314152324253436", 
        "6:121314152324263545", 
        "6:12131415162324253435", 
        "6:1213142325364546", 
        "6:121314152324263536", 
        "6:121314152324263556", 
        "6:12131415162324253436", 
        "6:1213142526353645", 
        "6:121314152324253646", 
        "6:121314152324364656", 
        "6:12131415162324253646", 
        "6:12131415232426354556", 
        "6:1213141516232425263435", 
        "6:121314252635364546", 
        "6:12131415232425364656", 
        "6:1213141516232425364656", 
        "6:121314151623242526343536", 
        "6:121323454656", 
        "6:12131423243456", 
        "6:12131423454656", 
        "6:1213141523243456", 
        "6:1213141523263645", 
        "6:121314151623243456", 
        "6:1213142324354656", 
        "6:1213142325454656", 
        "6:121314152324253456", 
        "6:121314152324263456", 
        "6:121314152324263546", 
        "6:121314152326364546", 
        "6:12131415162324253456", 
        "6:12131415232636454656", 
        "6:1213141516232425263456", 
        "6:12131415232425343545", 
        "6:12131415232425343546", 
        "6:1213141516232425343545", 
        "6:121314152324354656", 
        "6:12131415232425343646", 
        "6:12131415232425343656", 
        "6:12131415232426353645", 
        "6:1213141516232425343546", 
        "6:1213141523242534354656", 
        "6:121314151623242526343545", 
        "6:12131415162324354656", 
        "6:121314232536454656", 
        "6:12131415232426354656", 
        "6:1213141516232425343656", 
        "6:1213141523242635364546", 
        "6:121314151623242526343546", 
        "6:1213141523242534364656", 
        "6:121314151623242534354656", 
        "6:12131415162324252634353645", 
        "6:121314152324263536454656", 
        "6:12131415162324252634354656", 
        "6:1213141516232425263435364546"
    ], 
    "description": "2-graph; maximize 2:12 density; forbid 6:121314151623242526343536454656", 
    "number_of_admissible_graphs": 155, 
    "bound": "4/5", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:121323", 
        "4:121324", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324", 
        "4:121314232434"
    ], 
    "number_of_types": 14, 
    "admissible_graph_densities": [
        0, 
        "1/15", 
        "2/15", 
        "1/5", 
        "4/15", 
        "1/3", 
        "2/15", 
        "1/5", 
        "1/5", 
        "1/5", 
        "4/15", 
        "4/15", 
        "4/15", 
        "1/3", 
        "1/3", 
        "2/5", 
        "4/15", 
        "4/15", 
        "4/15", 
        "1/3", 
        "1/3", 
        "1/3", 
        "1/3", 
        "1/3", 
        "2/5", 
        "2/5", 
        "2/5", 
        "7/15", 
        "2/5", 
        "2/5", 
        "7/15", 
        "7/15", 
        "7/15", 
        "8/15", 
        "8/15", 
        "3/5", 
        "1/5", 
        "4/15", 
        "4/15", 
        "1/3", 
        "1/3", 
        "1/3", 
        "2/5", 
        "2/5", 
        "7/15", 
        "1/3", 
        "2/5", 
        "2/5", 
        "2/5", 
        "7/15", 
        "7/15", 
        "8/15", 
        "1/3", 
        "1/3", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "7/15", 
        "7/15", 
        "7/15", 
        "8/15", 
        "1/3", 
        "2/5", 
        "2/5", 
        "2/5", 
        "7/15", 
        "7/15", 
        "7/15", 
        "8/15", 
        "7/15", 
        "7/15", 
        "7/15", 
        "8/15", 
        "8/15", 
        "8/15", 
        "8/15", 
        "3/5", 
        "7/15", 
        "7/15", 
        "8/15", 
        "8/15", 
        "8/15", 
        "3/5", 
        "3/5", 
        "2/3", 
        "7/15", 
        "8/15", 
        "8/15", 
        "3/5", 
        "2/5", 
        "7/15", 
        "7/15", 
        "7/15", 
        "8/15", 
        "8/15", 
        "8/15", 
        "3/5", 
        "8/15", 
        "3/5", 
        "3/5", 
        "3/5", 
        "2/3", 
        "8/15", 
        "3/5", 
        "3/5", 
        "2/3", 
        "8/15", 
        "3/5", 
        "3/5", 
        "2/3", 
        "2/3", 
        "11/15", 
        "3/5", 
        "2/3", 
        "11/15", 
        "4/5", 
        "2/5", 
        "7/15", 
        "7/15", 
        "8/15", 
        "8/15", 
        "3/5", 
        "8/15", 
        "8/15", 
        "3/5", 
        "3/5", 
        "3/5", 
        "3/5", 
        "2/3", 
        "2/3", 
        "11/15", 
        "2/3", 
        "2/3", 
        "11/15", 
        "3/5", 
        "2/3", 
        "2/3", 
        "2/3", 
        "11/15", 
        "11/15", 
        "4/5", 
        "2/3", 
        "3/5", 
        "2/3", 
        "11/15", 
        "11/15", 
        "4/5", 
        "11/15", 
        "4/5", 
        "13/15", 
        "4/5", 
        "13/15", 
        "14/15"
    ], 
    "numbers_of_flags": [
        4, 
        20, 
        20, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213", 
            "3:121323"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:1324(2)", 
            "4:131423(2)", 
            "4:131434(2)", 
            "4:132434(2)", 
            "4:13142334(2)", 
            "4:2324(2)", 
            "4:132324(2)", 
            "4:232434(2)", 
            "4:13232434(2)", 
            "4:13142324(2)", 
            "4:1314232434(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:1234(2)", 
            "4:121323(2)", 
            "4:121334(2)", 
            "4:122334(2)", 
            "4:12132334(2)", 
            "4:121314(2)", 
            "4:121324(2)", 
            "4:12131423(2)", 
            "4:12131434(2)", 
            "4:12132434(2)", 
            "4:1213142334(2)", 
            "4:122324(2)", 
            "4:12132324(2)", 
            "4:12232434(2)", 
            "4:1213232434(2)", 
            "4:1213142324(2)", 
            "4:121314232434(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:121525(4)", 
            "5:121535(4)", 
            "5:121545(4)", 
            "5:122535(4)", 
            "5:122545(4)", 
            "5:123545(4)", 
            "5:12152535(4)", 
            "5:12152545(4)", 
            "5:12153545(4)", 
            "5:12253545(4)", 
            "5:1215253545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121325(4)", 
            "5:121335(4)", 
            "5:121345(4)", 
            "5:12131525(4)", 
            "5:12131535(4)", 
            "5:12131545(4)", 
            "5:12132535(4)", 
            "5:12132545(4)", 
            "5:12133545(4)", 
            "5:1213152535(4)", 
            "5:1213152545(4)", 
            "5:1213153545(4)", 
            "5:1213253545(4)", 
            "5:121315253545(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:12131425(4)", 
            "5:12131435(4)", 
            "5:12131445(4)", 
            "5:1213141525(4)", 
            "5:1213141535(4)", 
            "5:1213141545(4)", 
            "5:1213142535(4)", 
            "5:1213142545(4)", 
            "5:1213143545(4)", 
            "5:121314152535(4)", 
            "5:121314152545(4)", 
            "5:121314153545(4)", 
            "5:121314253545(4)", 
            "5:12131415253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)", 
            "5:12152534(4)", 
            "5:12153435(4)", 
            "5:12153445(4)", 
            "5:12253435(4)", 
            "5:12253445(4)", 
            "5:12343545(4)", 
            "5:1215253435(4)", 
            "5:1215253445(4)", 
            "5:1215343545(4)", 
            "5:1225343545(4)", 
            "5:121525343545(4)"
        ], 
        [
            "5:121323(4)", 
            "5:12131523(4)", 
            "5:12132325(4)", 
            "5:12132335(4)", 
            "5:12132345(4)", 
            "5:1213152325(4)", 
            "5:1213152335(4)", 
            "5:1213152345(4)", 
            "5:1213232535(4)", 
            "5:1213232545(4)", 
            "5:1213233545(4)", 
            "5:121315232535(4)", 
            "5:121315232545(4)", 
            "5:121315233545(4)", 
            "5:121323253545(4)", 
            "5:12131523253545(4)"
        ], 
        [
            "5:121324(4)", 
            "5:12131524(4)", 
            "5:12132425(4)", 
            "5:12132435(4)", 
            "5:12132445(4)", 
            "5:1213152425(4)", 
            "5:1213152435(4)", 
            "5:1213152445(4)", 
            "5:1213242535(4)", 
            "5:1213242545(4)", 
            "5:1213243545(4)", 
            "5:121315242535(4)", 
            "5:121315242545(4)", 
            "5:121315243545(4)", 
            "5:121324253545(4)", 
            "5:12131524253545(4)"
        ], 
        [
            "5:12131423(4)", 
            "5:1213141523(4)", 
            "5:1213142325(4)", 
            "5:1213142335(4)", 
            "5:1213142345(4)", 
            "5:121314152325(4)", 
            "5:121314152335(4)", 
            "5:121314152345(4)", 
            "5:121314232535(4)", 
            "5:121314232545(4)", 
            "5:121314233545(4)", 
            "5:12131415232535(4)", 
            "5:12131415232545(4)", 
            "5:12131415233545(4)", 
            "5:12131423253545(4)", 
            "5:1213141523253545(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:1213152434(4)", 
            "5:1213242534(4)", 
            "5:1213243435(4)", 
            "5:1213243445(4)", 
            "5:121315242534(4)", 
            "5:121315243435(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)", 
            "5:121324253445(4)", 
            "5:121324343545(4)", 
            "5:12131524253435(4)", 
            "5:12131524253445(4)", 
            "5:12131524343545(4)", 
            "5:12132425343545(4)", 
            "5:1213152425343545(4)"
        ], 
        [
            "5:1213142324(4)", 
            "5:121314152324(4)", 
            "5:121314232425(4)", 
            "5:121314232435(4)", 
            "5:121314232445(4)", 
            "5:12131415232425(4)", 
            "5:12131415232435(4)", 
            "5:12131415232445(4)", 
            "5:12131423242535(4)", 
            "5:12131423242545(4)", 
            "5:12131423243545(4)", 
            "5:1213141523242535(4)", 
            "5:1213141523242545(4)", 
            "5:1213141523243545(4)", 
            "5:1213142324253545(4)", 
            "5:121314152324253545(4)"
        ], 
        [
            "5:121314232434(4)", 
            "5:12131415232434(4)", 
            "5:12131423242534(4)", 
            "5:12131423243435(4)", 
            "5:12131423243445(4)", 
            "5:1213141523242534(4)", 
            "5:1213141523243435(4)", 
            "5:1213141523243445(4)", 
            "5:1213142324253435(4)", 
            "5:1213142324253445(4)", 
            "5:1213142324343545(4)", 
            "5:121314152324253435(4)", 
            "5:121314152324253445(4)", 
            "5:121314152324343545(4)", 
            "5:121314232425343545(4)", 
            "5:12131415232425343545(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "1103269985967587332939803613/4801716341486548671559680000", 
                0, 
                0
            ], 
            [
                "5089048756382895895464764315/141218558203851178616294862464", 
                0
            ], 
            [
                "32831742149352554304104604021011669376062561140452427167839/147965887962276529431524526089357558587411166685971619840000"
            ]
        ], 
        [
            [
                "822404290617292099425673177139/2408540916889652813654335488000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "360605748130295470356836007934299/421070996796053554905944666695168", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "69899390964862293048048681830029531/184630143042711280822700036062361088", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14039673800539656106095093955038283963/35788488174009494040600925096975119872", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23291204446370939973813482063484780356009/28753251943505215705282752419918405556224", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2562660092982335256943752267006275295181093982492567239073441/3744995221252871796618631512999100320008591426921329831200000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "29255310010043370504680150301525559163674856241155230207483129648553/39058056011723855835495228151932315129318812503469435685241954144256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17417835458028861833825935856903732860949124521216951107213741271804889/59914874900568822793584947817524345167206105581885911464925449520236544", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11476226885420405486016820175228480111424778004036195445387453851188924625/17835863509021554517837758317469422449611903509726157933786871062328206336", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1641253614908157520350932596849457693979907433567468124653256989559532468949/2937914082667623804420305964858490908524743169033266034019188185904364704000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2024468423771397002389329471662054885508407791426279232992183995038433031890331/6722574806663813203357419916695378714541700847892349438579740629235844992815104", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "820803047807603330712951771762289700970633428541612046932753406299401655428911431/4146111331883821060893346757963888405521219156841019869167992821838710849311397888", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8734689174511066890322356235456570872277309837011338565482090058099032699016010023739594720298033437081445/25916645264704504487773916816423185269740181032542448305792904682927884351885190700800698898081208713114624", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59/64", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "730839/966656", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "641825359/748379136", 
                0, 
                0, 
                0
            ], 
            [
                "551619568765/657229167616", 
                0, 
                0
            ], 
            [
                "412925565122459/564858438415360", 
                0
            ], 
            [
                "334836145161777423/211417889342699008"
            ]
        ], 
        [
            [
                "209/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "349021/428032", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1112447/2792168", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45441205683/145810653184", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2772021921303/3877649551616", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "341973291170519/1419275223707136", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3947990639387565823/2101083900951668736", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5522907879095957440853/16170969658931469611008", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "766931551922362857455863/1413864417048565104858368", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2591216546665986240188309819/3141351636673998264139214848", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22030299906410361305112843584928239985205296532433/62697338556091751911802244081476343613400321433600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "48725515341183765384471498024868555460304248348675839/22559027104164209976435551830966517744850223649211392", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "359082903359178366775485082706882412846621455428327021937318957788652927027/1237179473916930987062413688970875581162364279204274176735595768608880230400", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "365/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "118573/149504", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "112830821/75886720", 
                0, 
                0, 
                0
            ], 
            [
                "887478894895/924310085632", 
                0, 
                0
            ], 
            [
                "1127660713395/1419966231832", 
                0
            ], 
            [
                "10533994278371773/9237796564131840"
            ]
        ], 
        [
            [
                "21637988828330804579691517811/74337682620051012767109120000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "37020502742190891015539457510243/22157300560210743889604114238464", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1373432919431711467857187251633193/592328043875054256248631320163888", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "34507627657919907659562043612431165205/22502324951969160689372155930758234112", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "813/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "305/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "271/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25/32", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "75/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12887/24576", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "105605009/215449600", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31107662151661/66235461644800", 
                0, 
                0, 
                0
            ], 
            [
                "1125660897648927/1481592839223296", 
                0, 
                0
            ], 
            [
                "136558144676427265/239444930653514752", 
                0
            ], 
            [
                "14670798510582919806019/28945956810772934507520"
            ]
        ], 
        [
            [
                "113/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22947/28928", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "299041939/375963648", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "32267943123/76554736384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "73041099987223/44056498343936", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30298407859290941/74794086386916352", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9587163491412648271/11634588617967721344", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "63920227608027924813665/78538043321652414636032", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "24073389117689672284417397/65454313070620595009192960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "903/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "981/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "907361/1004544", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "39960466913/59929379328", 
                0, 
                0, 
                0
            ], 
            [
                "48876065616087/81839036237824", 
                0, 
                0
            ], 
            [
                "17061139331233495/19463535463117312", 
                0
            ], 
            [
                "5991683193127639889/6988242670073239552"
            ]
        ], 
        [
            [
                "225/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "197051/460800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "86298393/100890112", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9306241985/22092388608", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3903170894929/4764795896320", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13481896032550045/31974775971258368", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11542244695501409729/27610923074662492160", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "147596156128345105715/173812626002844758272", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1020240865159877884236461/2569353885882231600286720", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3416339569898588191334792865/4178906583694859813832544256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "157862451638570925922873786459/388703524397350478658536432640", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61075013012833314095032275965885/161651150477896628145022757334016", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "929/1024", 
                0, 
                0, 
                0
            ], 
            [
                "879759/951296", 
                0, 
                0
            ], 
            [
                "815126041/900873216", 
                0
            ], 
            [
                "196203373681/208672266496"
            ]
        ], 
        [
            [
                "25/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12183/16384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2594595/2079232", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "149968244929/132843264000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "557645760513145/460702448421888", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "39921148262858653/35689328672841280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "270969515120496414919/654068093138676170752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "865/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "649/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "170601/221440", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "384159/664576", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "74702203628507/89481092517888", 
                0, 
                0, 
                0
            ], 
            [
                "20518694725688545/32783595649539072", 
                0, 
                0
            ], 
            [
                "13944568169190413763/18384750474216936320", 
                0
            ], 
            [
                "7223547522272277015025/12692655826889763282944"
            ]
        ], 
        [
            [
                "403/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "328413/206336", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "481628489/672589824", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "50147362385/30824223296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "316625195386051/205403596328960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "115843368680179845/324224200075316224", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "841/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "307/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "339421/628736", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "136952591/173783552", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "55/64", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "29519/45056", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "778433/1349440", 
                0, 
                0, 
                0
            ], 
            [
                "2534205723347929541/3056676511290658816", 
                0, 
                0
            ], 
            [
                "672030831222962887156419/1091208710827831676918272", 
                0
            ], 
            [
                "94552785931996100267201633/172039892793078499112043264"
            ]
        ], 
        [
            [
                "207/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "517085/423936", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "199382021/529495040", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "120545748263/102083594752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "299397628908113/246877692442624", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "115419200735253509/306583172001907712", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "134459195106719463743/118189261552899593216", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23798697122877115932621/68843107894640365436416", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "425/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "319/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "222337899/277657600", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "30385346611/50594224128", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13041474619503/15557297464832", 
                0, 
                0, 
                0
            ], 
            [
                "151075557282784757/240380460186679296", 
                0, 
                0
            ], 
            [
                "61385050377431275535/77350685328785795584", 
                0
            ], 
            [
                "74733993031573567190647/125716583172979252295680"
            ]
        ], 
        [
            [
                "7/16", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "390199/458752", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "340638427/399563776", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "37449621739/87203437312", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8182341351341/9587103165184", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "27723865482909645/33514870175092736", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2481670368826363553/5677847650899895296", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2505072369282702704447/3176538072097745347840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8292245302987451117643391/10260776424581950277414912", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "725320736722062291576009695/2122814797564787486116708096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "921/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "141679/157184", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "389156063/435237888", 
                0, 
                0, 
                0
            ], 
            [
                "179451011879/199247904256", 
                0, 
                0
            ], 
            [
                "165458276971395/183757836164096", 
                0
            ], 
            [
                "26222706621783679/28238212603118080"
            ]
        ], 
        [
            [
                "441/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "193535/451584", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "168938231/198179840", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "72635618843/172992748544", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61721017712435/74378873695232", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25767516216457833/63202322137533440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "684504789570293749/1649121037853301312", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9159500718772403418087/11214926472319692783616", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1999308772216102146493891/4689664368011470550060544", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1736134497296623398375818697/2047292182749288598009744384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1389103214400303619218539789977/3555603450463484719873676691456", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "273338687977890031116359035353615/711220845772955453039892372468224", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "233/256", 
                0, 
                0, 
                0
            ], 
            [
                "960863/954368", 
                0, 
                0
            ], 
            [
                "922166143/983923712", 
                0
            ], 
            [
                "426201450503/472149065216"
            ]
        ], 
        [
            [
                "203/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "673553/415744", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1061204045/689718272", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1096895842523/1086672942080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1401550283805583/1123221342743552", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "435/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "568979/890880", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "330575273/582634496", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "143795444713/169254539776", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "96976951912137/147246535386112", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28539260841755011/49652199379014144", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11962148344360341717/14612101550978565632", 
                0, 
                0, 
                0
            ], 
            [
                "6003344960222677106065/8166159936416659945472", 
                0, 
                0
            ], 
            [
                "4140758063749985324100973/7376910287121625627932672", 
                0
            ], 
            [
                "4194991365020433461323296691/8480272514559969943758792704"
            ]
        ], 
        [
            [
                "205/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "42023/52480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "70428711/86063104", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "145144761845/288476000256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11144286023551/7431411806464", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16622000784628595/45646995552464896", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "168187761151946813/265952012554057520", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13330535993011438635329/13777941393567482920960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "859/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "109/128", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "886823/892928", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "129209060345/195015924992", 
                0, 
                0, 
                0
            ], 
            [
                "40993993036679/66155038896640", 
                0, 
                0
            ], 
            [
                "359417430490178537/335822790956474368", 
                0
            ], 
            [
                "92735130165408849783/92010862205485705472"
            ]
        ], 
        [
            [
                "415/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "658409/424960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1311626675/674210816", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "86396691922879/1343105715200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "741/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "139/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "247/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "207027/274664", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "236814137051/418903400448", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "500158218404133/969990705360896", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "40803000053474353/85360335940972032", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5480537703180529056797/12033294351770228391936", 
                0, 
                0, 
                0
            ], 
            [
                "314636115373887680423015/350754413003553859635008", 
                0, 
                0
            ], 
            [
                "123706117474750077473407021/184107075510206277001809920", 
                0
            ], 
            [
                "530115703406328044997080795077/886725450059008555329381526528"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "1080171142843045175107474646/1103269985967587332939803613", 
                "39229232454534412788835538572797/853026352544901009997803794480300", 
                "-12/289"
            ], 
            [
                "-126607755097789857550890000/1103269985967587332939803613", 
                1, 
                0
            ], 
            [
                "1123031133545512776373948301/6619619915805523997638821678", 
                "-13076410818178137596278512857599/23531761449514510620629070192560", 
                "145/289"
            ], 
            [
                "-277186117494505893987947604/1103269985967587332939803613", 
                "117687697363603238366506615718391/213256588136225252499450948620075", 
                "-144/289"
            ]
        ], 
        [
            [
                "3983199348353023142764907566512/4112021453086460497128365885695", 
                "73208099862858741454796895480902056/16957485305827144493530213273110410475", 
                "16482073908882927970924750033740677818/3287018860122649330584489263057138695275", 
                "268962801578819313948883842847942954682/660215660470377328389121793235675303360075", 
                "201535117962704146459727340927763978165172/43810755563623738090743159761414871849652929", 
                "-2383171632649645079818001367866238194103896900090876113685263521/65342707050863584381551795304126007476527534365595479461894598618", 
                "195460225014853545119091872762749890299803093859685197351264056275266/3626927058495126858317721633631631197316590302497219664972720998179358175", 
                "19752662105189621935791967100502251906859028611939702958717980297959109932/23753137660000409604334274376456043095797844837696586648685059315892122251525", 
                "-77880901472308723916476182904997925263464794024219609940870796300215561706/15650417509319942471418288093463459039952755383554260633761005503212616234228125", 
                "357562780475680419532624230124024964675604269572606925217562254802877972677747/235601956420066012046376374277739651970815712088610049293975040851270885917628950", 
                "3087475981699310742196816756818630682819395068037601860215184507383372928933072086/2760818201207648377083388333742335798739953415362802647012266118633787086414641642975", 
                "1648436005532789312791515624277064652956388752796995906143621043416669677323461838/1071147977388922346580402062149788059766676624246803721247243195220719160334729417455", 
                "-4/225", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-49393905522151083092520552000/822404290617292099425673177139", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-49393905522151083092520552000/822404290617292099425673177139", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21168816652350464182508808000/822404290617292099425673177139", 
                "3667476303387100749295680917695/360605748130295470356836007934299", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-14112544434900309455005872000/822404290617292099425673177139", 
                "-149320924182114669031266897406/27738903702330420796679692918023", 
                "1423233417862560951305251857148586/69899390964862293048048681830029531", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-28225088869800618910011744000/822404290617292099425673177139", 
                "-2007858023148918093646166425139/721211496260590940713672015868598", 
                "-4171524494949637025392073016833899/279597563859449172192194727320118124", 
                "-248188053644920940411983312839681103/14039673800539656106095093955038283963", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-101/1888", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-28225088869800618910011744000/822404290617292099425673177139", 
                "-2007858023148918093646166425139/721211496260590940713672015868598", 
                "-4171524494949637025392073016833899/279597563859449172192194727320118124", 
                "-248188053644920940411983312839681103/14039673800539656106095093955038283963", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "101/1888", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "420985198116177253864143488376/822404290617292099425673177139", 
                "-1198952971512466698503493924460420447/16957485305827144493530213273110410475", 
                "-297975215123927291920101965983866760696/3287018860122649330584489263057138695275", 
                "-6428249215717215793140061991453498147309/660215660470377328389121793235675303360075", 
                "-17088799153578028411734527558945431615877896/219053777818118690453715798807074359248264645", 
                "23138666994833211871503892180598050961848179582434235276206245225/32671353525431792190775897652063003738263767182797739730947299309", 
                "1563681800118828360952734982101999122398424750877481578810112450202128/3626927058495126858317721633631631197316590302497219664972720998179358175", 
                "158021296841516975486335736804018015254872228895517623669743842383672879456/23753137660000409604334274376456043095797844837696586648685059315892122251525", 
                "-623047211778469791331809463239983402107718352193756879526966370401724493648/15650417509319942471418288093463459039952755383554260633761005503212616234228125", 
                "1430251121902721678130496920496099858702417078290427700870249019211511890710988/117800978210033006023188187138869825985407856044305024646987520425635442958814475", 
                "24699807853594485937574534054549045462555160544300814881721476059066983431464576688/2760818201207648377083388333742335798739953415362802647012266118633787086414641642975", 
                "13187488044262314502332124994216517223651110022375967249148968347333357418587694704/1071147977388922346580402062149788059766676624246803721247243195220719160334729417455", 
                "-32/225", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-45865769413426005728769084000/822404290617292099425673177139", 
                "-2607989738916530319155497118278/360605748130295470356836007934299", 
                "-78869761005759976268630131542610/69899390964862293048048681830029531", 
                "-958999642944777662102978136292469599/56158695202158624424380375820153135852", 
                "-326545604023902889153590305013928983838/23291204446370939973813482063484780356009", 
                "-27405743113622775778912398398292452177577780843708446581040625/1250578125375379605388551106299062344048373863456372812667839208", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "5/472", 
                "-20230/730839", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-9408362956600206303337248000/822404290617292099425673177139", 
                "3716870208909251832388201469695/721211496260590940713672015868598", 
                "667508078389795261472948896048123/139798781929724586096097363660059062", 
                "-492161664629170437575203727341169523/14039673800539656106095093955038283963", 
                "-609098175433852704123979204491338804029/23291204446370939973813482063484780356009", 
                "3513033022020669949378153084466591777169015564789110228746875/312644531343844901347137776574765586012093465864093203166959802", 
                "-309745599949389520417034117417347852796536798431083842609527453978/29255310010043370504680150301525559163674856241155230207483129648553", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2352090739150051575834312000/822404290617292099425673177139", 
                "-816916078892608645748726449139/40067305347810607817426223103811", 
                "-323177706855579041676394290271044/69899390964862293048048681830029531", 
                "-352474190268670282578677819360183299/28079347601079312212190187910076567926", 
                "-849756364231403436053404130166237257700/23291204446370939973813482063484780356009", 
                "5029793474559936232640974289225066311064411670586703852566875/625289062687689802694275553149531172024186931728186406333919604", 
                "-283204474064796753598622527381742936483301764633381932392045815893/29255310010043370504680150301525559163674856241155230207483129648553", 
                "-614243453571121195802528468705227919227511749644931852647322606296085/17417835458028861833825935856903732860949124521216951107213741271804889", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-19/1888", 
                "31121/1461678", 
                "17988739/641825359", 
                "1/2", 
                0, 
                0
            ], 
            [
                "15288589804475335242923028000/822404290617292099425673177139", 
                "-38010880887224764592803872149533/721211496260590940713672015868598", 
                "-2589622513310107767478747726815410/69899390964862293048048681830029531", 
                "-413972904711435872136520655341859523/14039673800539656106095093955038283963", 
                "-1141665179104159921326052679669296824134/23291204446370939973813482063484780356009", 
                "186924147250578493845384392972442658628468472880662756403125/156322265671922450673568888287382793006046732932046601583479901", 
                "-304524115689540741634331786779018915327402653279260045173971053818/29255310010043370504680150301525559163674856241155230207483129648553", 
                "-248288569637876088224053990497345027421569063444752666500117939390391/1935315050892095759313992872989303651216569391246327900801526807978321", 
                "-560515103537332617129100931230371133780756441387865477684045328367958658/11476226885420405486016820175228480111424778004036195445387453851188924625", 
                "1/2", 
                0, 
                0, 
                0, 
                "-23/1888", 
                "3341/1461678", 
                "-19964167/1283650718", 
                "1230769747/1103239137530", 
                "1/2", 
                0
            ], 
            [
                "84675266609401856730035232000/822404290617292099425673177139", 
                "-17003746067837424502980349684475/721211496260590940713672015868598", 
                "-2138946745462211008229136821557756/69899390964862293048048681830029531", 
                "-602951759108195711789398099059104870/14039673800539656106095093955038283963", 
                "-1027928857791338208867574411207427432994/23291204446370939973813482063484780356009", 
                "34525921365386429473269380462567096549637331580600575183591875/312644531343844901347137776574765586012093465864093203166959802", 
                "-401815605295658648600016941704530747295787748115129908174938682138/29255310010043370504680150301525559163674856241155230207483129648553", 
                "-524729569103764746847535860393691421615161405990658472180469726041691/17417835458028861833825935856903732860949124521216951107213741271804889", 
                "-807219611301832538913637592180137782420160701124408438821844061277108907/11476226885420405486016820175228480111424778004036195445387453851188924625", 
                "-335514586179267550231237164210799508689719472860617986191294318320872115383/6565014459632630081403730387397830775919629734269872498613027958238129875796", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19992771282775438394591652000/822404290617292099425673177139", 
                "-46842460358667097040969018683201/1442422992521181881427344031737196", 
                "-4681793717420391894936718897200181/279597563859449172192194727320118124", 
                "-484936389875100644474474916988209168/14039673800539656106095093955038283963", 
                "-2092439082613248885187288807678431166755/46582408892741879947626964126969560712018", 
                "45837665227776665801341927459155646558535854622341454789788125/1250578125375379605388551106299062344048373863456372812667839208", 
                "-1096330827663576200239041552553521668480783215161599739696351379747/58510620020086741009360300603051118327349712482310460414966259297106", 
                "-551034646823329667200576832895955890643821880395008173691190505637593/11611890305352574555883957237935821907299416347477967404809160847869926", 
                "-1150009371237879449632084765906217475253717631852214687578120419815832887/11476226885420405486016820175228480111424778004036195445387453851188924625", 
                "-727700241856138354400808849754421603127154382421247329016402381375837291631/13130028919265260162807460774795661551839259468539744997226055916476259751592", 
                "-298171864425346145943497037368592208243959039507829807702436167740639343672905/4048936847542794004778658943324109771016815582852558465984367990076866063780662", 
                "1/2", 
                0, 
                "1/59", 
                "7280/730839", 
                "-2128237/641825359", 
                "30266479821/551619568765", 
                "-15909381401683/412925565122459", 
                "1/2"
            ], 
            [
                "-45865769413426005728769084000/822404290617292099425673177139", 
                "-2607989738916530319155497118278/360605748130295470356836007934299", 
                "-78869761005759976268630131542610/69899390964862293048048681830029531", 
                "-958999642944777662102978136292469599/56158695202158624424380375820153135852", 
                "-326545604023902889153590305013928983838/23291204446370939973813482063484780356009", 
                "-27405743113622775778912398398292452177577780843708446581040625/1250578125375379605388551106299062344048373863456372812667839208", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-5/472", 
                "20230/730839", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "2352090739150051575834312000/822404290617292099425673177139", 
                "-816916078892608645748726449139/40067305347810607817426223103811", 
                "-323177706855579041676394290271044/69899390964862293048048681830029531", 
                "-352474190268670282578677819360183299/28079347601079312212190187910076567926", 
                "-849756364231403436053404130166237257700/23291204446370939973813482063484780356009", 
                "5029793474559936232640974289225066311064411670586703852566875/625289062687689802694275553149531172024186931728186406333919604", 
                "-283204474064796753598622527381742936483301764633381932392045815893/29255310010043370504680150301525559163674856241155230207483129648553", 
                "-614243453571121195802528468705227919227511749644931852647322606296085/17417835458028861833825935856903732860949124521216951107213741271804889", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "19/1888", 
                "-31121/1461678", 
                "-17988739/641825359", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "15288589804475335242923028000/822404290617292099425673177139", 
                "-38010880887224764592803872149533/721211496260590940713672015868598", 
                "-2589622513310107767478747726815410/69899390964862293048048681830029531", 
                "-413972904711435872136520655341859523/14039673800539656106095093955038283963", 
                "-1141665179104159921326052679669296824134/23291204446370939973813482063484780356009", 
                "186924147250578493845384392972442658628468472880662756403125/156322265671922450673568888287382793006046732932046601583479901", 
                "-304524115689540741634331786779018915327402653279260045173971053818/29255310010043370504680150301525559163674856241155230207483129648553", 
                "-248288569637876088224053990497345027421569063444752666500117939390391/1935315050892095759313992872989303651216569391246327900801526807978321", 
                "-560515103537332617129100931230371133780756441387865477684045328367958658/11476226885420405486016820175228480111424778004036195445387453851188924625", 
                "1/2", 
                0, 
                0, 
                0, 
                "23/1888", 
                "-3341/1461678", 
                "19964167/1283650718", 
                "-1230769747/1103239137530", 
                "-1/2", 
                0
            ], 
            [
                "19992771282775438394591652000/822404290617292099425673177139", 
                "-46842460358667097040969018683201/1442422992521181881427344031737196", 
                "-4681793717420391894936718897200181/279597563859449172192194727320118124", 
                "-484936389875100644474474916988209168/14039673800539656106095093955038283963", 
                "-2092439082613248885187288807678431166755/46582408892741879947626964126969560712018", 
                "45837665227776665801341927459155646558535854622341454789788125/1250578125375379605388551106299062344048373863456372812667839208", 
                "-1096330827663576200239041552553521668480783215161599739696351379747/58510620020086741009360300603051118327349712482310460414966259297106", 
                "-551034646823329667200576832895955890643821880395008173691190505637593/11611890305352574555883957237935821907299416347477967404809160847869926", 
                "-1150009371237879449632084765906217475253717631852214687578120419815832887/11476226885420405486016820175228480111424778004036195445387453851188924625", 
                "-727700241856138354400808849754421603127154382421247329016402381375837291631/13130028919265260162807460774795661551839259468539744997226055916476259751592", 
                "-298171864425346145943497037368592208243959039507829807702436167740639343672905/4048936847542794004778658943324109771016815582852558465984367990076866063780662", 
                "1/2", 
                0, 
                "-1/59", 
                "-7280/730839", 
                "2128237/641825359", 
                "-30266479821/551619568765", 
                "15909381401683/412925565122459", 
                "-1/2"
            ], 
            [
                "-113611209569256713449632456960/822404290617292099425673177139", 
                "-1224342952170794166169376135224204/81136293329316480830288101785217275", 
                "-14590899034943111060461787132689469/31454725934188031871621906823513288950", 
                "29728199753131401489311815116450374999/6317853210242845247742792279767227783350", 
                "-11247090064995548910796772369695491917137/1048104200086692298821606692856815116020405", 
                "-117984618101114130959100844731886493992850826821869511650414895/1250578125375379605388551106299062344048373863456372812667839208", 
                "-1075031237581694498155005300195124396648917016228268585431952309513963/381781795631065985086075961434908547085956873947075754207654841913616650", 
                "-4938165526297405483947991775125562976714757152984925739679495074489777483/113651376363638323465714231466296856917693037500940605974569661798526900725", 
                "38940450736154361958238091452498962631732397012109804970435398150107780853/149764760854736291592519503286731665454093352952672350562306272758015466356250", 
                "-6793692829037927971119860372356474328836481121879531579133682841254681480877193/85673438698205822562318681555541691625751168032221836106900014855007594879137800", 
                "-1543737990849655371098408378409315341409697534018800930107592253691686464466536043/26419312930216730881180749605189816255884721678112943990548001135251551066168819550", 
                "-15660142052561498471519398430632114203085693151571461108364399912458361934572887461/194754177707076790287345829481779647230304840772146131135862399131039847333587166810", 
                "209/225", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1545865256801248252361499830196/4112021453086460497128365885695", 
                "292832399451434965819187581923608224/5652495101942381497843404424370136825", 
                "65928295635531711883699000134962711272/1095672953374216443528163087685712898425", 
                "1075851206315277255795535371391771818728/220071886823459109463040597745225101120025", 
                "806140471850816585838909363711055912660688/14603585187874579363581053253804957283217643", 
                "-14299029795897870478908008207197429164623381400545256682111581126/32671353525431792190775897652063003738263767182797739730947299309", 
                "781840900059414180476367491050999561199212375438740789405056225101064/1208975686165042286105907211210543732438863434165739888324240332726452725", 
                "79010648420758487743167868402009007627436114447758811834871921191836439728/7917712553333469868111424792152014365265948279232195549561686438630707417175", 
                "-311523605889234895665904731619991701053859176096878439763483185200862246824/5216805836439980823806096031154486346650918461184753544587001834404205411409375", 
                "715125560951360839065248460248049929351208539145213850435124509605755945355494/39266992736677668674396062379623275328469285348101674882329173475211814319604825", 
                "12349903926797242968787267027274522731277580272150407440860738029533491715732288344/920272733735882792361129444580778599579984471787600882337422039544595695471547214325", 
                "6593744022131157251166062497108258611825555011187983624574484173666678709293847352/357049325796307448860134020716596019922225541415601240415747731740239720111576472485", 
                "-16/75", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/836", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/836", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12/209", 
                "-9686/349021", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "17/209", 
                "-14732/349021", 
                "-5559989/142393216", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/836", 
                "3789/698042", 
                "2362281/284786432", 
                "-1358481141/30294137122", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-5/292", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/836", 
                "3789/698042", 
                "2362281/284786432", 
                "-1358481141/30294137122", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "5/292", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/418", 
                "-14621/349021", 
                "419359/142393216", 
                "-673305779/15147068561", 
                "-219458592325/5544043842606", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "26777/359898", 
                "-6581149/100169027", 
                "403735397647/2329410620544", 
                "67172016692765/247790894589399", 
                "1061005614811312/45347506610595777", 
                "1412055308973380564/5594341070258520321", 
                "8875392492130294191678/21528392956580396432819", 
                "-4112726938730743936984994/90349249994130767774914227", 
                "32374308973801720687632253/2641312264820617681077992172", 
                "-121697355502694241444045666691/2018557689852803281106693349001", 
                "-4524702199158561016733236590237868813433900150469/44060599812820722610225687169856479970410593064866", 
                "-44783077576707814033883061135258743178399922603981092301/797100705466425217924569236188824698775117198735988050201", 
                "-1/41", 
                "63/1460", 
                "4257/237146", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "10/209", 
                "-17198/349021", 
                "1034405/17799152", 
                "1355694968/15147068561", 
                "-30063993487/3696029228404", 
                "-219632404873419/1367893164682076", 
                "803870732403900675/7895981278775131646", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/76", 
                "-10351/698042", 
                "-16331561/284786432", 
                "-10991065121/90882411366", 
                "-380161418015/3696029228404", 
                "-48876617682945/341973291170519", 
                "-42624877019739740/3947990639387565823", 
                "-421113429355118245453/5522907879095957440853", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-18/365", 
                "6025/118573", 
                "77813863/1805293136", 
                "1/2", 
                0, 
                0
            ], 
            [
                "12/209", 
                "-24734/349021", 
                "5133587/40683776", 
                "712976845/5346024198", 
                "-178064339521/22176175370424", 
                "46581185872411/2735786329364152", 
                "2078538177280378049/15791962557550263292", 
                "425706774353382167539/11045815758191914881706", 
                "-559424128381377746501747/6135452415378902859646904", 
                "1/2", 
                0, 
                0, 
                0, 
                "37/1460", 
                "89/33878", 
                "25287857/1805293136", 
                "9304237565/354991557958", 
                "1/2", 
                0
            ], 
            [
                "93761/3419031", 
                "-76862516/1903211513", 
                "91421511469/1164705310272", 
                "46488343905454/247790894589399", 
                "-492037246286806/45347506610595777", 
                "85534888893097631/588878007395633718", 
                "48864576124809639759/1656030227429261264063", 
                "1922164189648954834834082/90349249994130767774914227", 
                "-335306561134349857920724103/1320656132410308840538996086", 
                "-216540368642956318573311839114/2018557689852803281106693349001", 
                "17505597707251800288379606994690371171771396381964/22030299906410361305112843584928239985205296532433", 
                "-89566155153415628067766122270517486356799845207962184602/797100705466425217924569236188824698775117198735988050201", 
                "-2/41", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "32687/325622", 
                "-16654414/271887359", 
                "2753103195/15846330752", 
                "10187311319381/35398699227057", 
                "749651170857991/17275240613560296", 
                "12973144430151329/112167239503930232", 
                "1618246333965781346761/12301938832331655104468", 
                "1095258816413831460300411/8604690475631501692848974", 
                "-2168123147678639154469628/31444193628816877155690383", 
                "301897581703948808671301620862/2018557689852803281106693349001", 
                "27164916229747262193369210502422540431524389550417/154212099344872529135789905094497679896437075727031", 
                "86567924848643816505990834188573260211439375829404980863/531400470310950145283046157459216465850078132490658700134", 
                "-6/41", 
                "77/1460", 
                "1115/237146", 
                "-6518528/112830821", 
                "-239659985008/887478894895", 
                "-7936046773/72170285657280", 
                "1/2"
            ], 
            [
                "26777/359898", 
                "-6581149/100169027", 
                "403735397647/2329410620544", 
                "67172016692765/247790894589399", 
                "1061005614811312/45347506610595777", 
                "1412055308973380564/5594341070258520321", 
                "8875392492130294191678/21528392956580396432819", 
                "-4112726938730743936984994/90349249994130767774914227", 
                "32374308973801720687632253/2641312264820617681077992172", 
                "-121697355502694241444045666691/2018557689852803281106693349001", 
                "-4524702199158561016733236590237868813433900150469/44060599812820722610225687169856479970410593064866", 
                "-44783077576707814033883061135258743178399922603981092301/797100705466425217924569236188824698775117198735988050201", 
                "-1/41", 
                "-63/1460", 
                "-4257/237146", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-3/76", 
                "-10351/698042", 
                "-16331561/284786432", 
                "-10991065121/90882411366", 
                "-380161418015/3696029228404", 
                "-48876617682945/341973291170519", 
                "-42624877019739740/3947990639387565823", 
                "-421113429355118245453/5522907879095957440853", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "18/365", 
                "-6025/118573", 
                "-77813863/1805293136", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "12/209", 
                "-24734/349021", 
                "5133587/40683776", 
                "712976845/5346024198", 
                "-178064339521/22176175370424", 
                "46581185872411/2735786329364152", 
                "2078538177280378049/15791962557550263292", 
                "425706774353382167539/11045815758191914881706", 
                "-559424128381377746501747/6135452415378902859646904", 
                "1/2", 
                0, 
                0, 
                0, 
                "-37/1460", 
                "-89/33878", 
                "-25287857/1805293136", 
                "-9304237565/354991557958", 
                "-1/2", 
                0
            ], 
            [
                "32687/325622", 
                "-16654414/271887359", 
                "2753103195/15846330752", 
                "10187311319381/35398699227057", 
                "749651170857991/17275240613560296", 
                "12973144430151329/112167239503930232", 
                "1618246333965781346761/12301938832331655104468", 
                "1095258816413831460300411/8604690475631501692848974", 
                "-2168123147678639154469628/31444193628816877155690383", 
                "301897581703948808671301620862/2018557689852803281106693349001", 
                "27164916229747262193369210502422540431524389550417/154212099344872529135789905094497679896437075727031", 
                "86567924848643816505990834188573260211439375829404980863/531400470310950145283046157459216465850078132490658700134", 
                "-6/41", 
                "-77/1460", 
                "-1115/237146", 
                "6518528/112830821", 
                "239659985008/887478894895", 
                "7936046773/72170285657280", 
                "-1/2"
            ], 
            [
                "3/41", 
                "-623238/14309861", 
                "59698095/417008704", 
                "56129876950/621029811001", 
                "10902253163653/227305797546846", 
                "1189299549167159/28041809875982558", 
                "37575204323231823537/161867616214890198743", 
                "12060722159003839547126/226439223042934255074973", 
                "18225957431690494549668697/62888387257633754311380766", 
                "25172092384928212420434027406/106239878413305435847720702579", 
                "30728029829596264867775442546900870603616496059877/462636298034617587407369715283493039689311227181093", 
                "5660817735897184075706202671693833854155929551542389844/41952668708759221996029959799411826251321957828209897379", 
                "38/41", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-16273/59983", 
                "17995188/100169027", 
                "-97639604905/194117551712", 
                "-63902351929644/82596964863133", 
                "-3475216348613561/30231671073730518", 
                "-1436166247615303465/3729560713505680214", 
                "-11332823916959424148389/21528392956580396432819", 
                "-8225453877461487873969988/30116416664710255924971409", 
                "32374308973801720687632253/440218710803436280179665362", 
                "-730184133016165448664274000146/2018557689852803281106693349001", 
                "-13574106597475683050199709770713606440301700451407/22030299906410361305112843584928239985205296532433", 
                "-89566155153415628067766122270517486356799845207962184602/265700235155475072641523078729608232925039066245329350067", 
                "-6/41", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "16/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "453721207397772294721125000/21637988828330804579691517811", 
                "1/4", 
                0, 
                0, 
                "1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "453721207397772294721125000/21637988828330804579691517811", 
                "1/4", 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "453721207397772294721125000/21637988828330804579691517811", 
                "1/4", 
                0, 
                0, 
                0, 
                "-2/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "453721207397772294721125000/21637988828330804579691517811", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "290381572734574268621520000/21637988828330804579691517811", 
                "757048350738053629155358159007/222123016453145346093236745061458", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "4001/12000", 
                "324441/1288700", 
                "741697168/3696175315", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "290381572734574268621520000/21637988828330804579691517811", 
                "757048350738053629155358159007/222123016453145346093236745061458", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "4001/12000", 
                "324441/1288700", 
                "741697168/3696175315", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "290381572734574268621520000/21637988828330804579691517811", 
                "757048350738053629155358159007/222123016453145346093236745061458", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-7999/12000", 
                "324441/1288700", 
                "741697168/3696175315", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "290381572734574268621520000/21637988828330804579691517811", 
                "757048350738053629155358159007/222123016453145346093236745061458", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "101/12000", 
                "-964259/1288700", 
                "741697168/3696175315", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "290381572734574268621520000/21637988828330804579691517811", 
                "757048350738053629155358159007/222123016453145346093236745061458", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                "1/160", 
                "-9/2000", 
                "-2507/644350", 
                "-2954478147/3696175315", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "290381572734574268621520000/21637988828330804579691517811", 
                "757048350738053629155358159007/222123016453145346093236745061458", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                "-1/160", 
                "-1/240", 
                "-81/25774", 
                "-2462105/739235063", 
                "-5/6", 
                0, 
                0, 
                0
            ], 
            [
                "526316600581415861876505000/21637988828330804579691517811", 
                "384805957709214493920313588409/74041005484381782031078915020486", 
                "313518938302755172718980557211297/175799413687259067885719968209048704", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1/2400", 
                "-1/1200", 
                "-61/128870", 
                "11867/2217705189", 
                "3077770239/248861297213288", 
                "2251321772687605/4502643590595708", 
                "546232578713908159/1638697736117127180", 
                "1/4"
            ], 
            [
                "526316600581415861876505000/21637988828330804579691517811", 
                "384805957709214493920313588409/74041005484381782031078915020486", 
                "313518938302755172718980557211297/175799413687259067885719968209048704", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1/2400", 
                "1/1200", 
                "-59/128870", 
                "-17797/2217705189", 
                "488070299/248861297213288", 
                "-2251321817908103/4502643590595708", 
                "546232578713908159/1638697736117127180", 
                "1/4"
            ], 
            [
                "526316600581415861876505000/21637988828330804579691517811", 
                "384805957709214493920313588409/74041005484381782031078915020486", 
                "313518938302755172718980557211297/175799413687259067885719968209048704", 
                "1/4", 
                0, 
                0, 
                0, 
                "1/1200", 
                0, 
                "-6/12887", 
                "24650/2217705189", 
                "-2110989863/248861297213288", 
                "-22640885/4502643590595708", 
                "-1092465157403219021/1638697736117127180", 
                "1/4"
            ], 
            [
                "526316600581415861876505000/21637988828330804579691517811", 
                "384805957709214493920313588409/74041005484381782031078915020486", 
                "313518938302755172718980557211297/175799413687259067885719968209048704", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "18/12887", 
                "-6240/739235063", 
                "-1454850675/248861297213288", 
                "22620461/1500881196865236", 
                "-8199099/546232578705709060", 
                "-3/4"
            ], 
            [
                "-4/17", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/452", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/452", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/904", 
                "2369/367152", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/904", 
                "2369/367152", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/226", 
                "479/91788", 
                "5550554/299041939", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/904", 
                "-461/367152", 
                "-26353/85440554", 
                "1103114887/172095696656", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-11/10836", 
                "47/11772", 
                "1360553/2722083", 
                "317321337667/959051205912", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/904", 
                "-461/367152", 
                "-26353/85440554", 
                "1103114887/172095696656", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-11/10836", 
                "-49/11772", 
                "-1361530/2722083", 
                "317321337667/959051205912", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/904", 
                "-461/367152", 
                "-26353/85440554", 
                "1103114887/172095696656", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "13/10836", 
                "47/11772", 
                "-77687/5444166", 
                "-641729868245/959051205912", 
                "1/4", 
                0, 
                0
            ], 
            [
                "1/904", 
                "-461/367152", 
                "-26353/85440554", 
                "1103114887/172095696656", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "1/1204", 
                "-5/1308", 
                "26547/1814722", 
                "2362397637/319683735304", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "-1/226", 
                "461/91788", 
                "1103246/299041939", 
                "196779256/10755981041", 
                "78759020072/73041099987223", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/904", 
                "-235/367152", 
                "-329365/20623582", 
                "2542327369/258143544984", 
                "-785604820833/146082199974446", 
                "-37624245493112/30298407859290941", 
                "1/2", 
                0, 
                0, 
                0, 
                "-5/218", 
                "-12393/1814722", 
                "701655639/159841867652", 
                "-212003170771/32584043744058", 
                "1/2", 
                0
            ], 
            [
                "1/904", 
                "-235/367152", 
                "-329365/20623582", 
                "2542327369/258143544984", 
                "-785604820833/146082199974446", 
                "-37624245493112/30298407859290941", 
                "1/2", 
                0, 
                0, 
                0, 
                "5/218", 
                "12393/1814722", 
                "-701655639/159841867652", 
                "212003170771/32584043744058", 
                "-1/2", 
                0
            ], 
            [
                "5/452", 
                "-1627/183576", 
                "532039/299041939", 
                "345120551/258143544984", 
                "-522421301035/146082199974446", 
                "80188107537637/60596815718581882", 
                "-281647221855555575/153394615862602372336", 
                "1/2", 
                0, 
                "-5/1806", 
                0, 
                0, 
                "-648115/79920933826", 
                "-25069480/5430673957343", 
                "180585329/13648911464986796", 
                "1/2"
            ], 
            [
                "5/452", 
                "-1627/183576", 
                "532039/299041939", 
                "345120551/258143544984", 
                "-522421301035/146082199974446", 
                "80188107537637/60596815718581882", 
                "-281647221855555575/153394615862602372336", 
                "1/2", 
                0, 
                "5/1806", 
                0, 
                0, 
                "648115/79920933826", 
                "25069480/5430673957343", 
                "-180585329/13648911464986796", 
                "-1/2"
            ], 
            [
                "3/113", 
                "52/7649", 
                "948576/299041939", 
                "155690201/32267943123", 
                "-89299174548/73041099987223", 
                "-77001455218/1594653045225839", 
                "45431661024415685/38348653965650593084", 
                "-168234521741828615238/63920227608027924813665", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/450", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/300", 
                "2679/394102", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/300", 
                "2679/394102", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "4/225", 
                "-6694/197051", 
                "-73345/86298393", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/900", 
                "2243/394102", 
                "-298021/57532262", 
                "-121706991/37224967940", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/929", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-1/900", 
                "2243/394102", 
                "-298021/57532262", 
                "-121706991/37224967940", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/929", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-7/450", 
                "2651/197051", 
                "-406591/86298393", 
                "-317486311/37224967940", 
                "-2781141927/15612683579716", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/25", 
                "-4176/197051", 
                "395317/172596786", 
                "21713864/9306241985", 
                "-27053263019/7806341789858", 
                "26927673350846/13481896032550045", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/450", 
                "-668/197051", 
                "-390575/115064524", 
                "160388571/74449935880", 
                "-316620924013/31225367159432", 
                "-60706552866161/26963792065100090", 
                "4712786721749903/1357911140647224674", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "1/1858", 
                "-19507/1759518", 
                "1/2", 
                0
            ], 
            [
                "1/450", 
                "-668/197051", 
                "-390575/115064524", 
                "160388571/74449935880", 
                "-316620924013/31225367159432", 
                "-60706552866161/26963792065100090", 
                "4712786721749903/1357911140647224674", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-1/1858", 
                "19507/1759518", 
                "-1/2", 
                0
            ], 
            [
                "2/225", 
                "-3122/197051", 
                "110446/86298393", 
                "122849194/9306241985", 
                "5289240758/3903170894929", 
                "68995800426176/13481896032550045", 
                "188656049127498014/11542244695501409729", 
                "1001917205191751684/147596156128345105715", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/900", 
                "-893/394102", 
                "-1573093/172596786", 
                "38887741/37224967940", 
                "-65770513709/7806341789858", 
                "-3209352813572/2696379206510009", 
                "-195761862616345/11542244695501409729", 
                "-10470411241764142517/1180769249026760845720", 
                "10281285774975809542803/2040481730319755768472922", 
                "1/2", 
                0, 
                0, 
                "-15/929", 
                "-1868/293253", 
                "3415569/815126041", 
                "1/2"
            ], 
            [
                "1/900", 
                "-893/394102", 
                "-1573093/172596786", 
                "38887741/37224967940", 
                "-65770513709/7806341789858", 
                "-3209352813572/2696379206510009", 
                "-195761862616345/11542244695501409729", 
                "-10470411241764142517/1180769249026760845720", 
                "10281285774975809542803/2040481730319755768472922", 
                "1/2", 
                0, 
                0, 
                "15/929", 
                "1868/293253", 
                "-3415569/815126041", 
                "-1/2"
            ], 
            [
                "-1/450", 
                "-7/197051", 
                "-198323/172596786", 
                "-85591007/18612483970", 
                "-14077752162/3903170894929", 
                "-63623089731076/13481896032550045", 
                "79817910040383271/11542244695501409729", 
                "-4131461090105946679/590384624513380422860", 
                "466143757770029132976/92749169559988898566951", 
                "-5708303768586450114594467/1138779856632862730444930955", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/450", 
                "5449/197051", 
                "-3874/28766131", 
                "55524609/18612483970", 
                "27383218514/3903170894929", 
                "-157455442673844/13481896032550045", 
                "-362276040494467376/11542244695501409729", 
                "-978622742736382634/147596156128345105715", 
                "-1532171500536634555616/1020240865159877884236461", 
                "-5407155275281026274127012/1138779856632862730444930955", 
                "-2256717845160411426108662606/157862451638570925922873786459", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59/1760", 
                "36331/40610", 
                "-13111/142702725", 
                "1244070922/1649650694219", 
                "267733589718/557645760513145", 
                "571598826806703/7026122094263122928", 
                "-1/11", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "64/12183", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "64/12183", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "64/12183", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/400", 
                "239/20305", 
                "-110129/77837850", 
                "1/3", 
                0, 
                0, 
                0, 
                "-9/1730", 
                "-7/1947", 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/400", 
                "239/20305", 
                "-110129/77837850", 
                "1/3", 
                0, 
                0, 
                0, 
                "9/1730", 
                "-7/1947", 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/400", 
                "239/20305", 
                "-110129/77837850", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "14/1947", 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/300", 
                "652/182745", 
                "-388403/77837850", 
                "-1471003097/449904734787", 
                "1/3", 
                0, 
                0, 
                "-1/2595", 
                "4/1947", 
                "-883/4094424", 
                "18877/2304954", 
                "32015196367801/64030460253006", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-1/300", 
                "652/182745", 
                "-388403/77837850", 
                "-1471003097/449904734787", 
                "1/3", 
                0, 
                0, 
                "1/519", 
                "-2/1947", 
                "1325/215496", 
                "-8465/2304954", 
                "-32015263885205/64030460253006", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-1/300", 
                "652/182745", 
                "-388403/77837850", 
                "-1471003097/449904734787", 
                "1/3", 
                0, 
                0, 
                "-4/2595", 
                "-2/1947", 
                "-6073/1023606", 
                "-5206/1152477", 
                "33758702/32015230126503", 
                "-2/3", 
                0, 
                0
            ], 
            [
                "1/1200", 
                "1277/182745", 
                "-29897/8648650", 
                "-200104109/149968244929", 
                "-4681085406637/1672937281539435", 
                "1/3", 
                0, 
                "1/2595", 
                "9/1298", 
                "1/227468", 
                "11452/1152477", 
                "-225699196165/74702203628507", 
                "-132632120591974/61556084177065635", 
                "18592880628684095983/37185515117841103368", 
                "1/3"
            ], 
            [
                "1/1200", 
                "1277/182745", 
                "-29897/8648650", 
                "-200104109/149968244929", 
                "-4681085406637/1672937281539435", 
                "1/3", 
                0, 
                "13/2595", 
                "-5/1298", 
                "1743/227468", 
                "-6218/1152477", 
                "226680747437/74702203628507", 
                "-26348303571332/12311216835413127", 
                "-18592634489157007385/37185515117841103368", 
                "1/3"
            ], 
            [
                "1/1200", 
                "1277/182745", 
                "-29897/8648650", 
                "-200104109/149968244929", 
                "-4681085406637/1672937281539435", 
                "1/3", 
                0, 
                "-14/2595", 
                "-2/649", 
                "-436/56867", 
                "-5234/1152477", 
                "-75503944/5746323356039", 
                "264373638448634/61556084177065635", 
                "-123069763544299/18592757558920551684", 
                "-2/3"
            ], 
            [
                "1/440", 
                "218/4061", 
                "26222/28540545", 
                "-12440709220/1649650694219", 
                "-535467179436/111529152102629", 
                "-2857994134033515/3513061047131561464", 
                "10/11", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-21/1760", 
                "-12837/40610", 
                "-13111/47567575", 
                "3732212766/1649650694219", 
                "803200769154/557645760513145", 
                "1714796480420109/7026122094263122928", 
                "-3/11", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/403", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "2423/7368", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/403", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "2423/7368", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/403", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-4945/7368", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/403", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "33/2456", 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6/403", 
                "9979/1313652", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-3/1228", 
                "-1261/678842", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-403/875768", 
                "4627719/1926513956", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "2641/5280", 
                "17003/50604", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-403/875768", 
                "4627719/1926513956", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2639/5280", 
                "17003/50604", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-403/875768", 
                "4627719/1926513956", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "61/5280", 
                "-33601/50604", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-403/875768", 
                "4627719/1926513956", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-21/1760", 
                "-135/16868", 
                "-3/4", 
                0, 
                0, 
                0
            ], 
            [
                "6/403", 
                "9979/1313652", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "3/1228", 
                "1261/678842", 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/806", 
                "-7673/2627304", 
                "807707/1926513956", 
                "-5309198291/1604715596320", 
                "1/4", 
                0, 
                "1/10092", 
                "7/1228", 
                "5603/678842", 
                "5804831/821715546", 
                "1/880", 
                "-151/177114", 
                "3217/4670598", 
                "3801291981459447323/7602617170043788623", 
                "297176487441229388373563/896041108297283849541892", 
                "1/4"
            ], 
            [
                "1/806", 
                "-7673/2627304", 
                "807707/1926513956", 
                "-5309198291/1604715596320", 
                "1/4", 
                0, 
                "1/10092", 
                "11/1228", 
                "1963/678842", 
                "2901784/410857773", 
                "-1/880", 
                "107/177114", 
                "-18083/18682392", 
                "-3801325188584341300/7602617170043788623", 
                "297176487441229388373563/896041108297283849541892", 
                "1/4"
            ], 
            [
                "1/806", 
                "-7673/2627304", 
                "807707/1926513956", 
                "-5309198291/1604715596320", 
                "1/4", 
                0, 
                "25/10092", 
                "-9/1228", 
                "-3783/678842", 
                "-10929557/1643431092", 
                0, 
                "121/88557", 
                "57365/37364784", 
                "30476700742603/15205234340087577246", 
                "-598864620856054461168329/896041108297283849541892", 
                "1/4"
            ], 
            [
                "1/806", 
                "-7673/2627304", 
                "807707/1926513956", 
                "-5309198291/1604715596320", 
                "1/4", 
                0, 
                "-9/3364", 
                "-9/1228", 
                "-3783/678842", 
                "-4095747/547810364", 
                0, 
                "-33/29519", 
                "-15645/12454928", 
                "11979183015117/5068411446695859082", 
                "4511645973595684421203/896041108297283849541892", 
                "-3/4"
            ], 
            [
                "-4/403", 
                "16/328413", 
                "-3206690/481628489", 
                "-2155996511/401178899080", 
                "-820313970649/316625195386051", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1242", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1242", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1242", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/414", 
                "-841/517085", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/621", 
                "-4576/1551255", 
                "16180211/598146063", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "13/3828", 
                "222337475/444675798", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/621", 
                "-4576/1551255", 
                "16180211/598146063", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "1/425", 
                "-5/3828", 
                "-222338323/444675798", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1242", 
                "-4559/1551255", 
                "-90446/598146063", 
                "-23192009/241091496526", 
                "1/3", 
                0, 
                0, 
                0, 
                "-1/340", 
                "-1/638", 
                "-19505/95287671", 
                "9497051753/546936238998", 
                "58686929629165/117373271575527", 
                "1/3", 
                0, 
                0
            ], 
            [
                "11/621", 
                "-4576/1551255", 
                "16180211/598146063", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-1/425", 
                "-2/957", 
                "424/222337899", 
                "-2/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1242", 
                "-4559/1551255", 
                "-90446/598146063", 
                "-23192009/241091496526", 
                "1/3", 
                0, 
                0, 
                0, 
                "1/340", 
                "-1/638", 
                "8820985/667013697", 
                "-4748240209/546936238998", 
                "-58686341946362/117373271575527", 
                "1/3", 
                0, 
                0
            ], 
            [
                "5/1242", 
                "-4559/1551255", 
                "-90446/598146063", 
                "-23192009/241091496526", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "1/319", 
                "-8684450/667013697", 
                "-2374405772/273468119499", 
                "-587682803/117373271575527", 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-1/138", 
                "2487/517085", 
                "-14424617/199382021", 
                "-4490801883/241091496526", 
                "-706388052631/299397628908113", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/138", 
                "-525/103417", 
                "1841935/199382021", 
                "414919939/120545748263", 
                "-6815163372692/898192886724339", 
                "-7156884915386719/346257602205760527", 
                "1/3", 
                0, 
                "1/5100", 
                "43/3828", 
                "-6561787/1334027394", 
                "-1799216809/546936238998", 
                "45510739135/117373271575527", 
                "1975731042630788/453226671848354271", 
                "92077660902301188227/184155151132293826605", 
                "1/3"
            ], 
            [
                "1/138", 
                "-525/103417", 
                "1841935/199382021", 
                "414919939/120545748263", 
                "-6815163372692/898192886724339", 
                "-7156884915386719/346257602205760527", 
                "1/3", 
                0, 
                "43/5100", 
                "-23/3828", 
                "6564359/1334027394", 
                "-1790501203/546936238998", 
                "339389335909/117373271575527", 
                "-141246054032596/64746667406907753", 
                "-92077490229992638378/184155151132293826605", 
                "1/3"
            ], 
            [
                "1/138", 
                "-525/103417", 
                "1841935/199382021", 
                "414919939/120545748263", 
                "-6815163372692/898192886724339", 
                "-7156884915386719/346257602205760527", 
                "1/3", 
                0, 
                "-11/1275", 
                "-5/957", 
                "-1286/667013697", 
                "1794859006/273468119499", 
                "-384900075044/117373271575527", 
                "-987008664402616/453226671848354271", 
                "-170672308549849/184155151132293826605", 
                "-2/3"
            ], 
            [
                "-2/207", 
                "-1652/517085", 
                "-7694683/199382021", 
                "-1556689262/120545748263", 
                "-170155703456/17611625229889", 
                "-121419478803384/115419200735253509", 
                "-1003963867905956674/134459195106719463743", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/896", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/896", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/448", 
                "-451/390199", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/614", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/448", 
                "-451/390199", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/614", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/224", 
                "-30/390199", 
                "-1578276/340638427", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/896", 
                "899/780398", 
                "1776/340638427", 
                "-677441625/149798486956", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "19/1842", 
                "379/141679", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-3/896", 
                "-9417/780398", 
                "-2353287/340638427", 
                "-5299782/37449621739", 
                "-1233810529413/65458730810728", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "5/921", 
                "1223/283358", 
                "9670049/778312126", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-3/896", 
                "-9417/780398", 
                "-2353287/340638427", 
                "-5299782/37449621739", 
                "-1233810529413/65458730810728", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-5/921", 
                "-1223/283358", 
                "-9670049/778312126", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "1/896", 
                "899/780398", 
                "1776/340638427", 
                "-677441625/149798486956", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-19/1842", 
                "-379/141679", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-11/448", 
                "-2273/390199", 
                "-1194335/340638427", 
                "296337117/74899243478", 
                "-372548395993/32729365405364", 
                "2533780816309/5544773096581929", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/896", 
                "-7165/780398", 
                "-2744077/681276854", 
                "84670287/37449621739", 
                "-191682731525/8182341351341", 
                "-196695206379844/27723865482909645", 
                "-4329730843297918/2481670368826363553", 
                "1/2", 
                0, 
                0, 
                "-5/921", 
                "-1379/141679", 
                "-6247013/778312126", 
                "-3343931219/179451011879", 
                "1/2", 
                0
            ], 
            [
                "1/896", 
                "-7165/780398", 
                "-2744077/681276854", 
                "84670287/37449621739", 
                "-191682731525/8182341351341", 
                "-196695206379844/27723865482909645", 
                "-4329730843297918/2481670368826363553", 
                "1/2", 
                0, 
                0, 
                "5/921", 
                "1379/141679", 
                "6247013/778312126", 
                "3343931219/179451011879", 
                "-1/2", 
                0
            ], 
            [
                "-1/448", 
                "-3587/390199", 
                "-1569760/340638427", 
                "-1036077871/149798486956", 
                "-899299414523/65458730810728", 
                "-79139534872553/55447730965819290", 
                "-30045826553664947/4963340737652727106", 
                "-179985756320005755067/20040578954261621635576", 
                "1/2", 
                0, 
                "-13/921", 
                "160/141679", 
                "-2863640/389156063", 
                "1284047299/358902023758", 
                "292741806633/55152758990465", 
                "1/2"
            ], 
            [
                "-1/448", 
                "-3587/390199", 
                "-1569760/340638427", 
                "-1036077871/149798486956", 
                "-899299414523/65458730810728", 
                "-79139534872553/55447730965819290", 
                "-30045826553664947/4963340737652727106", 
                "-179985756320005755067/20040578954261621635576", 
                "1/2", 
                0, 
                "13/921", 
                "-160/141679", 
                "2863640/389156063", 
                "-1284047299/358902023758", 
                "-292741806633/55152758990465", 
                "-1/2"
            ], 
            [
                "1/448", 
                "3/390199", 
                "-778650/340638427", 
                "-1191120937/37449621739", 
                "219876676787/32729365405364", 
                "-128771959085713/9241288494303215", 
                "-121180131833880660/2481670368826363553", 
                "-147952188729030497791/10020289477130810817788", 
                "-135859357899667752572713/8292245302987451117643391", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-8/441", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/441", 
                "-1331/193535", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/441", 
                "-1331/193535", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-2/441", 
                "866/193535", 
                "-964203/168938231", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/441", 
                "15403/387070", 
                "-2426489/337876462", 
                "908382001/72635618843", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-31/1864", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-2/441", 
                "15403/387070", 
                "-2426489/337876462", 
                "908382001/72635618843", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "31/1864", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-19/441", 
                "9109/193535", 
                "-2864717/168938231", 
                "-213381612/72635618843", 
                "1452911570316/61721017712435", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/49", 
                "1044/38707", 
                "-68230/15358021", 
                "-526397157/72635618843", 
                "944157292034/61721017712435", 
                "597103504465322/25767516216457833", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/294", 
                "174/38707", 
                "-2508085/337876462", 
                "-1707158833/145271237686", 
                "-67366742122/12344203542487", 
                "-206522948256935/51535032432915666", 
                "-130874197210052857/21904153266249399968", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "5/932", 
                "-16155/960863", 
                "1/2", 
                0
            ], 
            [
                "-1/294", 
                "174/38707", 
                "-2508085/337876462", 
                "-1707158833/145271237686", 
                "-67366742122/12344203542487", 
                "-206522948256935/51535032432915666", 
                "-130874197210052857/21904153266249399968", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-5/932", 
                "16155/960863", 
                "-1/2", 
                0
            ], 
            [
                "1/147", 
                "-13206/193535", 
                "-657687/168938231", 
                "-991970535/72635618843", 
                "-3086391673068/61721017712435", 
                "-319631433617078/8589172072152611", 
                "-288048082373131203/10952076633124699984", 
                "-171079125665148350803/9159500718772403418087", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-13/882", 
                "7004/193535", 
                "-4027662/168938231", 
                "-37051969/72635618843", 
                "173134127534/61721017712435", 
                "2538312784090099/51535032432915666", 
                "197480911415788409/21904153266249399968", 
                "-268643730825410167127/18319001437544806836174", 
                "16487484518800782812483/3998617544432204292987782", 
                "1/2", 
                0, 
                0, 
                "-15/466", 
                "24234/960863", 
                "-12114105/1844332286", 
                "1/2"
            ], 
            [
                "-13/882", 
                "7004/193535", 
                "-4027662/168938231", 
                "-37051969/72635618843", 
                "173134127534/61721017712435", 
                "2538312784090099/51535032432915666", 
                "197480911415788409/21904153266249399968", 
                "-268643730825410167127/18319001437544806836174", 
                "16487484518800782812483/3998617544432204292987782", 
                "1/2", 
                0, 
                0, 
                "15/466", 
                "-24234/960863", 
                "12114105/1844332286", 
                "-1/2"
            ], 
            [
                "1/441", 
                "2213/193535", 
                "594841/168938231", 
                "337812751/72635618843", 
                "479672522751/61721017712435", 
                "-820307051360012/25767516216457833", 
                "131933919503315861/10952076633124699984", 
                "44696034559806994517/9159500718772403418087", 
                "-545710057190074490481871/3998617544432204292987782", 
                "-24779964833343127822937662/1736134497296623398375818697", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/147", 
                "-17961/193535", 
                "484054/24134033", 
                "-785529885/72635618843", 
                "-628366939886/12344203542487", 
                "-2415475843720535/25767516216457833", 
                "-669510630828067405/10952076633124699984", 
                "-16345662707554206351/3053166906257467806029", 
                "49173663261662186502867/1999308772216102146493891", 
                "-332751798050325440812560349/1736134497296623398375818697", 
                "-101019938394053499097981519922/1389103214400303619218539789977", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1624", 
                "1/4", 
                0, 
                0, 
                0, 
                "5219/10440", 
                "2278529/6827748", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1624", 
                "1/4", 
                0, 
                0, 
                0, 
                "-5221/10440", 
                "2278529/6827748", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1624", 
                "1/4", 
                0, 
                0, 
                0, 
                "11/10440", 
                "-4549219/6827748", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1624", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1/1160", 
                "-2613/2275916", 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/232", 
                "-9751/2694212", 
                "1/4", 
                0, 
                0, 
                "1/2610", 
                "12617/3413874", 
                "3404581/1322301092", 
                "863104272281/1725545336556", 
                "43855886042759/129302602549516", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/232", 
                "-9751/2694212", 
                "1/4", 
                0, 
                0, 
                "7/2610", 
                "-8251/3413874", 
                "487611/188900156", 
                "-862441064275/1725545336556", 
                "43855886042759/129302602549516", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18/2233", 
                "-1791/7409083", 
                "109865691/23346488990", 
                "9/22", 
                0, 
                "17/1740", 
                "7847/1137958", 
                "-3423361/330575273", 
                "-2666495/287590889426", 
                "-398268763/193953903824274", 
                "13928508512/28539260841755011", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "18/2233", 
                "-1791/7409083", 
                "109865691/23346488990", 
                "9/22", 
                0, 
                "-17/1740", 
                "-7847/1137958", 
                "3423361/330575273", 
                "2666495/287590889426", 
                "398268763/193953903824274", 
                "-13928508512/28539260841755011", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-1/232", 
                "-9751/2694212", 
                "1/4", 
                0, 
                0, 
                "-4/1305", 
                "7379/3413874", 
                "-3411823/1322301092", 
                "43937193803/1725545336556", 
                "-85446716506757/129302602549516", 
                "1/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/232", 
                "-9751/2694212", 
                "1/4", 
                0, 
                0, 
                0, 
                "-3915/1137958", 
                "-3406035/1322301092", 
                "-14866800603/575181778852", 
                "-2265055578761/129302602549516", 
                "-3/4", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/1624", 
                "-10959/2694212", 
                "-10891031/2122408090", 
                "-12419333429/4387583370092", 
                "1/4", 
                "-2/435", 
                "-1744/568979", 
                "408283/141675117", 
                "111206333/287590889426", 
                "40011957577/35264346149868", 
                "119208860193665/228314086734040088", 
                "-1435926370122224519/287091560264648201208", 
                "7200849964940964695287/14408027904534425054556", 
                "8360096388050635622123519/24844548382499911944605838", 
                "1/4"
            ], 
            [
                "3/1624", 
                "-10959/2694212", 
                "-10891031/2122408090", 
                "-12419333429/4387583370092", 
                "1/4", 
                "2/435", 
                "874/568979", 
                "-3993326/991725819", 
                "111196445/287590889426", 
                "-12878523419/35264346149868", 
                "6756131394155/12016530880738952", 
                "1550093471220725221/287091560264648201208", 
                "-7207177939593460359269/14408027904534425054556", 
                "8360096388050635622123519/24844548382499911944605838", 
                "1/4"
            ], 
            [
                "3/1624", 
                "-10959/2694212", 
                "-10891031/2122408090", 
                "-12419333429/4387583370092", 
                "1/4", 
                "1/290", 
                "2178/568979", 
                "-7990561/1983451638", 
                "-111583757/143795444713", 
                "135185415041/387907807648548", 
                "-253046123249959/228314086734040088", 
                "1378457040861764623/287091560264648201208", 
                "209195848514874216721/14408027904534425054556", 
                "-16484451994449276322482319/24844548382499911944605838", 
                "1/4"
            ], 
            [
                "3/1624", 
                "-10959/2694212", 
                "-10891031/2122408090", 
                "-12419333429/4387583370092", 
                "1/4", 
                "-1/290", 
                "-1308/568979", 
                "488631/94450078", 
                "382368/143795444713", 
                "-144551063593/129302602549516", 
                "5470766567349/228314086734040088", 
                "-165847126884473925/31899062251627577912", 
                "-67622624620792850913/4802675968178141684852", 
                "-78580260550664973921573/8281516127499970648201946", 
                "-3/4"
            ], 
            [
                "-12/2233", 
                "1194/7409083", 
                "-36621897/11673244495", 
                "-3/11", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/205", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/205", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/820", 
                "-409/168092", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/820", 
                "-409/168092", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-127/14350", 
                "5072/210115", 
                "3709471/493000977", 
                "801476465158/1016013332915", 
                "-2418646878545/312040008659428", 
                "-299766943434977/116354005492400165", 
                "-485402202213568933/37674058498036086112", 
                "-1/7", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/328", 
                "-515/168092", 
                "-225151/93904948", 
                "2403593619/58057904738", 
                "1/4", 
                0, 
                0, 
                0, 
                "-101/10308", 
                "5/10464", 
                "5322683/10641876", 
                "972387165649/3101017448280", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1/328", 
                "-515/168092", 
                "-225151/93904948", 
                "2403593619/58057904738", 
                "1/4", 
                0, 
                0, 
                0, 
                "-101/10308", 
                "-7/10464", 
                "-5319193/10641876", 
                "972387165649/3101017448280", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1/328", 
                "-515/168092", 
                "-225151/93904948", 
                "2403593619/58057904738", 
                "1/4", 
                0, 
                0, 
                0, 
                "103/10308", 
                "11/10464", 
                "-364507/10641876", 
                "-2128630282631/3101017448280", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-1/328", 
                "-515/168092", 
                "-225151/93904948", 
                "2403593619/58057904738", 
                "1/4", 
                0, 
                0, 
                0, 
                "33/3436", 
                "-3/3488", 
                "120339/3547292", 
                "61285317111/1033672482760", 
                "-3/4", 
                0, 
                0
            ], 
            [
                0, 
                "-205/42023", 
                "250502/70428711", 
                "342540832/29028952369", 
                "-145934651057/44577144094204", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/820", 
                "-3491/336184", 
                "-435296/23476237", 
                "15152273841/290289523690", 
                "-1145199122009/89154288188408", 
                "-968945098464529/33244001569257190", 
                "1/2", 
                0, 
                0, 
                "-41/1744", 
                "-50535/1773646", 
                "23575214627/1033672482760", 
                "-10111349970533/327951944293432", 
                "1/2", 
                0
            ], 
            [
                "-3/820", 
                "-3491/336184", 
                "-435296/23476237", 
                "15152273841/290289523690", 
                "-1145199122009/89154288188408", 
                "-968945098464529/33244001569257190", 
                "1/2", 
                0, 
                0, 
                "41/1744", 
                "50535/1773646", 
                "-23575214627/1033672482760", 
                "10111349970533/327951944293432", 
                "-1/2", 
                0
            ], 
            [
                "3/1148", 
                "-365/84046", 
                "972715/328667318", 
                "5667100587/203202666583", 
                "12093234392725/624080017318856", 
                "299766943434977/46541602196960066", 
                "2427011011067844665/75348116996072172224", 
                "5/14", 
                "-8/859", 
                0, 
                0, 
                "12709060413/1033672482760", 
                "3130467046563/327951944293432", 
                "-4595218297587/718834860980357074", 
                "1/2"
            ], 
            [
                "3/1148", 
                "-365/84046", 
                "972715/328667318", 
                "5667100587/203202666583", 
                "12093234392725/624080017318856", 
                "299766943434977/46541602196960066", 
                "2427011011067844665/75348116996072172224", 
                "5/14", 
                "8/859", 
                0, 
                0, 
                "-12709060413/1033672482760", 
                "-3130467046563/327951944293432", 
                "4595218297587/718834860980357074", 
                "-1/2"
            ], 
            [
                "13/7175", 
                "-3247/420230", 
                "-3313808/493000977", 
                "-429073735514/1016013332915", 
                "-2418646878545/156020004329714", 
                "-599533886869954/116354005492400165", 
                "-485402202213568933/18837029249018043056", 
                "-2/7", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "69/1660", 
                "1/4", 
                0, 
                0, 
                "1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "69/1660", 
                "1/4", 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "69/1660", 
                "1/4", 
                0, 
                0, 
                0, 
                "-2/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "69/1660", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19/2490", 
                "2009/3950454", 
                "1/6", 
                0, 
                "7/14820", 
                "-341/33360", 
                "-37/4940", 
                "397591993/794983680", 
                "9475791037939/28417696446120", 
                "15447354431371393/60018986208495960", 
                "123899837548476149/612045000802115295", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "19/2490", 
                "2009/3950454", 
                "1/6", 
                0, 
                "-113/14820", 
                "1/240", 
                "-37/4940", 
                "-397391687/794983680", 
                "9475791037939/28417696446120", 
                "15447354431371393/60018986208495960", 
                "123899837548476149/612045000802115295", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "19/2490", 
                "2009/3950454", 
                "1/6", 
                0, 
                "-113/14820", 
                "-161/33360", 
                "33/4940", 
                "110353/794983680", 
                "-18941905408181/28417696446120", 
                "15447354431371393/60018986208495960", 
                "123899837548476149/612045000802115295", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "19/2490", 
                "2009/3950454", 
                "1/6", 
                0, 
                "107/14820", 
                "179/33360", 
                "-101/14820", 
                "102593/794983680", 
                "1079589490859/28417696446120", 
                "-44571631777124567/60018986208495960", 
                "123899837548476149/612045000802115295", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "19/2490", 
                "2009/3950454", 
                "1/6", 
                0, 
                "28/3705", 
                "-83/16680", 
                "31/3705", 
                "22675073/794983680", 
                "-559244749081/28417696446120", 
                "-875847142750037/60018986208495960", 
                "-488145163253639146/612045000802115295", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "19/2490", 
                "2009/3950454", 
                "1/6", 
                0, 
                0, 
                "35/3336", 
                "5/741", 
                "-4617665/158996736", 
                "-106004281895/5683539289224", 
                "-178916874847915/12003797241699192", 
                "-1490837388053090/122409000160423059", 
                "-5/6", 
                0, 
                0, 
                0
            ], 
            [
                "2133/8300", 
                "1769293/13168180", 
                "1029972783/26232533500", 
                "1/20", 
                "-1/4446", 
                "-1/6672", 
                "451/5928", 
                "-68635/158996736", 
                "-688572028657/5683539289224", 
                "462761225940589/12003797241699192", 
                "-12699641109081872/122409000160423059", 
                "-2825285939835341254697/32883226219083174340782", 
                "5034017955122681636850229/10068355691964405773536480", 
                "494777054294314395202146817/1484473409697000929680884252", 
                "1/4"
            ], 
            [
                "2133/8300", 
                "1769293/13168180", 
                "1029972783/26232533500", 
                "1/20", 
                "-1/4446", 
                "455/6672", 
                "-149/5928", 
                "-14375863/158996736", 
                "344505232907/5683539289224", 
                "-1025650987596935/12003797241699192", 
                "8217785029548595/122409000160423059", 
                "-2819107997486814613013/32883226219083174340782", 
                "-5034337736841724136686251/10068355691964405773536480", 
                "494777054294314395202146817/1484473409697000929680884252", 
                "1/4"
            ], 
            [
                "2133/8300", 
                "1769293/13168180", 
                "1029972783/26232533500", 
                "1/20", 
                "227/4446", 
                "-229/6672", 
                "-149/5928", 
                "14437523/158996736", 
                "344018910161/5683539289224", 
                "-1026858092485913/12003797241699192", 
                "-16305797594578981/244818000320846118", 
                "2847337729828987726549/32883226219083174340782", 
                "114254190409586299621/2013671138392881154707296", 
                "-989696355402686534478737435/1484473409697000929680884252", 
                "1/4"
            ], 
            [
                "2133/8300", 
                "1769293/13168180", 
                "1029972783/26232533500", 
                "1/20", 
                "-25/494", 
                "-75/2224", 
                "-51/1976", 
                "775/17666304", 
                "15961863/1894513096408", 
                "58879550153417/444585083025896", 
                "8423169917881845/81606000106948706", 
                "932352069164389380387/10961075406361058113594", 
                "-251489233005431662083/10068355691964405773536480", 
                "47415604685914691481267/494824469899000309893628084", 
                "-3/4"
            ], 
            [
                "-2133/2075", 
                "-1769293/3292045", 
                "-1029972783/6558133375", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/turank6.sage <==
from flagmatic.all import *

K6 = "6:121314151623242526343536454656"
K5 = "5:12131415232425343545"
K4 = "4:121314232434"

p = GraphProblem(6, forbid=K6)
p.set_extremal_construction(GraphBlowupConstruction(K5))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability(K4)
p.verify_perfect_stability()


==> anc/turank6.txt <==
sage: from flagmatic.all import *
sage: K6 = "6:121314151623242526343536454656"
sage: K5 = "5:12131415232425343545"
sage: K4 = "4:121314232434"
sage: p = GraphProblem(6, forbid=K6)
Forbidding 6:121314151623242526343536454656 as a subgraph.
Generating graphs...
Generated 155 graphs.
Generating types and flags...
Generated 1 types of order 0, with [4] flags of order 3.
Generated 2 types of order 2, with [20, 20] flags of order 4.
Generated 11 types of order 4, with [16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16] flags of order 5.
Computing products..............
sage: p.set_extremal_construction(GraphBlowupConstruction(K5))
Determining which graphs appear in construction...
Found 31 orbits.
Density of construction is 4/5.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 1 zero eigenvectors for type 3.
Found 0 zero eigenvectors for type 4.
Found 0 zero eigenvectors for type 5.
Found 1 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 0 zero eigenvectors for type 8.
Found 0 zero eigenvectors for type 9.
Found 0 zero eigenvectors for type 10.
Found 1 zero eigenvectors for type 11.
Found 1 zero eigenvectors for type 12.
Found 1 zero eigenvectors for type 13.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.8.
Checking numerical bound...
Bound of 4/5 appears to have been met.
The following 10 graphs appear to be sharp:
0.799999987052 : graph 0 (6:)
0.799999999532 : graph 5 (6:1213141516)
0.799999999858 : graph 34 (6:1213141526364656)
0.800000000003 : graph 35 (6:121314151623242526)
0.799999999750 : graph 114 (6:121314252635364546)
0.800000000057 : graph 116 (6:1213141516232425364656)
0.800000000048 : graph 117 (6:121314151623242526343536)
0.800000000003 : graph 152 (6:121314152324263536454656)
0.800000000063 : graph 153 (6:12131415162324252634354656)
0.800000000039 : graph 154 (6:1213141516232425263435364546)
sage: p.make_exact()
Type 0 (4 flags) blocks: [4] 
Type 1 (20 flags) blocks: [14, 6] 
Type 2 (20 flags) blocks: [14, 6] 
Type 3 (16 flags) blocks: [5, 11] 
Type 4 (16 flags) blocks: [9, 7] 
Type 5 (16 flags) blocks: [12, 4] 
Type 6 (16 flags) blocks: [8, 8] 
Type 7 (16 flags) blocks: [6, 10] 
Type 8 (16 flags) blocks: [8, 8] 
Type 9 (16 flags) blocks: [10, 6] 
Type 10 (16 flags) blocks: [12, 4] 
Type 11 (16 flags) blocks: [6, 10] 
Type 12 (16 flags) blocks: [9, 7] 
Type 13 (16 flags) blocks: [5, 11] 
Creating bases..............
Transforming matrices..............
Rounding matrices..............
Constructing R matrix..............
Constructing DR matrix.........~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 9.
All eigenvalues appear to be positive.
Bound of 4/5 attained by:
4/5 : graph 0 (6:)
4/5 : graph 5 (6:1213141516)
4/5 : graph 34 (6:1213141526364656)
4/5 : graph 35 (6:121314151623242526)
4/5 : graph 114 (6:121314252635364546)
4/5 : graph 116 (6:1213141516232425364656)
4/5 : graph 117 (6:121314151623242526343536)
4/5 : graph 152 (6:121314152324263536454656)
4/5 : graph 153 (6:12131415162324252634354656)
4/5 : graph 154 (6:1213141516232425263435364546)
Diagonalizing..............
Verifying..............
sage: p.verify_robust_stability(K4)
Verifying robust stability...
You selected the following type: 4:121314232434 and F graph was taken from extremal construction: 5:12131415232425343545 

Found 31 orbits.
The problem is exact with a sharp bound of 4/5.

Found 31 orbits.
Every sharp graph is embeddable into a blowup of 5:12131415232425343545 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
4:121314232434 is uniquely embeddable into 5:12131415232425343545 and different vertices of 5:12131415232425343545 attach differently to 4:121314232434.

Forbidding 4:121314232434 as an induced subgraph.
Forbidding 6:121314151623242526343536454656 as a subgraph.
Generating graphs...
Generated 120 graphs.
Generating types and flags...
Generated 1 types of order 0, with [4] flags of order 3.
Generated 2 types of order 2, with [20, 19] flags of order 4.
Generated 10 types of order 4, with [16, 16, 16, 16, 16, 14, 16, 14, 16, 13] flags of order 5.
Computing products.............
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.66666667.
Checking numerical bound...
No target bound to meet.
Rounding matrices.............
Bound is 1048945/1572864 (0.6669012705).
Forbidding 4:121314232434 yields a bound of 1048945/1572864 which is strictly less than 4/5.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Written certificate.
Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability...
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (16, 16) and rank 15.

[OK] PERFECT STABILITY



==> anc/turank6_stab.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:1234", 
        "6:121323", 
        "6:121324", 
        "6:121345", 
        "6:12131423", 
        "6:12131425", 
        "6:12131456", 
        "6:1213141523", 
        "6:1213141526", 
        "6:121314151623", 
        "6:12132434", 
        "6:12132435", 
        "6:12134546", 
        "6:1213142324", 
        "6:1213142325", 
        "6:1213142526", 
        "6:1213142535", 
        "6:1213142556", 
        "6:121314152324", 
        "6:121314152326", 
        "6:121314152636", 
        "6:12131415162324", 
        "6:121314253545", 
        "6:121314253556", 
        "6:12131415232425", 
        "6:12131415232426", 
        "6:12131415263646", 
        "6:1213141516232425", 
        "6:1213141526364656", 
        "6:121314151623242526", 
        "6:123456", 
        "6:12132345", 
        "6:12132456", 
        "6:1213142345", 
        "6:1213142356", 
        "6:1213142536", 
        "6:121314152345", 
        "6:121314152346", 
        "6:12131415162345", 
        "6:1213234546", 
        "6:121314232435", 
        "6:121314234546", 
        "6:12131415232636", 
        "6:1213243545", 
        "6:1213243546", 
        "6:121314232536", 
        "6:121314232545", 
        "6:121314232546", 
        "6:121314252635", 
        "6:121314253656", 
        "6:12131415232435", 
        "6:12131415232436", 
        "6:12131415232646", 
        "6:1213141516232435", 
        "6:1213243456", 
        "6:121314232456", 
        "6:121314253546", 
        "6:121314234556", 
        "6:12131415232456", 
        "6:12131415232645", 
        "6:12131415234656", 
        "6:1213141516232456", 
        "6:12131423243545", 
        "6:12131423243546", 
        "6:12131423254546", 
        "6:1213141523242635", 
        "6:1213141523263646", 
        "6:12131425263536", 
        "6:12131425354656", 
        "6:1213141523242536", 
        "6:1213141523242656", 
        "6:1213141523264656", 
        "6:121314151623242536", 
        "6:121314152326364656", 
        "6:12131423253645", 
        "6:1213141523243545", 
        "6:1213141523243646", 
        "6:121314151623243545", 
        "6:121324354656", 
        "6:12131423243556", 
        "6:12131425263546", 
        "6:12131423254656", 
        "6:1213141523243546", 
        "6:1213141523243656", 
        "6:1213141523264546", 
        "6:121314151623243546", 
        "6:1213142324354556", 
        "6:121314152324263545", 
        "6:1213142325364546", 
        "6:121314152324263536", 
        "6:121314152324263556", 
        "6:1213142526353645", 
        "6:121314152324253646", 
        "6:121314152324364656", 
        "6:12131415162324253646", 
        "6:12131415232426354556", 
        "6:121314252635364546", 
        "6:12131415232425364656", 
        "6:1213141516232425364656", 
        "6:121323454656", 
        "6:12131423454656", 
        "6:1213141523263645", 
        "6:1213142324354656", 
        "6:1213142325454656", 
        "6:121314152324263546", 
        "6:121314152326364546", 
        "6:12131415232636454656", 
        "6:121314152324354656", 
        "6:12131415232426353645", 
        "6:12131415162324354656", 
        "6:121314232536454656", 
        "6:12131415232426354656", 
        "6:1213141523242635364546", 
        "6:121314152324263536454656"
    ], 
    "description": "2-graph; maximize 2:12 density; forbid 6:121314151623242526343536454656, induced 4:121314232434", 
    "number_of_admissible_graphs": 120, 
    "bound": "1048945/1572864", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:121323", 
        "4:121324", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324"
    ], 
    "number_of_types": 13, 
    "admissible_graph_densities": [
        0, 
        "1/15", 
        "2/15", 
        "1/5", 
        "4/15", 
        "1/3", 
        "2/15", 
        "1/5", 
        "1/5", 
        "1/5", 
        "4/15", 
        "4/15", 
        "4/15", 
        "1/3", 
        "1/3", 
        "2/5", 
        "4/15", 
        "4/15", 
        "4/15", 
        "1/3", 
        "1/3", 
        "1/3", 
        "1/3", 
        "1/3", 
        "2/5", 
        "2/5", 
        "2/5", 
        "7/15", 
        "2/5", 
        "2/5", 
        "7/15", 
        "7/15", 
        "7/15", 
        "8/15", 
        "8/15", 
        "3/5", 
        "1/5", 
        "4/15", 
        "4/15", 
        "1/3", 
        "1/3", 
        "1/3", 
        "2/5", 
        "2/5", 
        "7/15", 
        "1/3", 
        "2/5", 
        "2/5", 
        "7/15", 
        "1/3", 
        "1/3", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "2/5", 
        "7/15", 
        "7/15", 
        "7/15", 
        "8/15", 
        "1/3", 
        "2/5", 
        "2/5", 
        "2/5", 
        "7/15", 
        "7/15", 
        "7/15", 
        "8/15", 
        "7/15", 
        "7/15", 
        "7/15", 
        "8/15", 
        "8/15", 
        "7/15", 
        "7/15", 
        "8/15", 
        "8/15", 
        "8/15", 
        "3/5", 
        "3/5", 
        "7/15", 
        "8/15", 
        "8/15", 
        "3/5", 
        "2/5", 
        "7/15", 
        "7/15", 
        "7/15", 
        "8/15", 
        "8/15", 
        "8/15", 
        "3/5", 
        "8/15", 
        "3/5", 
        "8/15", 
        "3/5", 
        "3/5", 
        "8/15", 
        "3/5", 
        "3/5", 
        "2/3", 
        "2/3", 
        "3/5", 
        "2/3", 
        "11/15", 
        "2/5", 
        "7/15", 
        "8/15", 
        "8/15", 
        "8/15", 
        "3/5", 
        "3/5", 
        "2/3", 
        "3/5", 
        "2/3", 
        "2/3", 
        "3/5", 
        "2/3", 
        "11/15", 
        "4/5"
    ], 
    "numbers_of_flags": [
        4, 
        20, 
        19, 
        16, 
        16, 
        16, 
        16, 
        16, 
        14, 
        16, 
        14, 
        16, 
        13
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213", 
            "3:121323"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:1324(2)", 
            "4:131423(2)", 
            "4:131434(2)", 
            "4:132434(2)", 
            "4:13142334(2)", 
            "4:2324(2)", 
            "4:132324(2)", 
            "4:232434(2)", 
            "4:13232434(2)", 
            "4:13142324(2)", 
            "4:1314232434(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:1234(2)", 
            "4:121323(2)", 
            "4:121334(2)", 
            "4:122334(2)", 
            "4:12132334(2)", 
            "4:121314(2)", 
            "4:121324(2)", 
            "4:12131423(2)", 
            "4:12131434(2)", 
            "4:12132434(2)", 
            "4:1213142334(2)", 
            "4:122324(2)", 
            "4:12132324(2)", 
            "4:12232434(2)", 
            "4:1213232434(2)", 
            "4:1213142324(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:121525(4)", 
            "5:121535(4)", 
            "5:121545(4)", 
            "5:122535(4)", 
            "5:122545(4)", 
            "5:123545(4)", 
            "5:12152535(4)", 
            "5:12152545(4)", 
            "5:12153545(4)", 
            "5:12253545(4)", 
            "5:1215253545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121325(4)", 
            "5:121335(4)", 
            "5:121345(4)", 
            "5:12131525(4)", 
            "5:12131535(4)", 
            "5:12131545(4)", 
            "5:12132535(4)", 
            "5:12132545(4)", 
            "5:12133545(4)", 
            "5:1213152535(4)", 
            "5:1213152545(4)", 
            "5:1213153545(4)", 
            "5:1213253545(4)", 
            "5:121315253545(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:12131425(4)", 
            "5:12131435(4)", 
            "5:12131445(4)", 
            "5:1213141525(4)", 
            "5:1213141535(4)", 
            "5:1213141545(4)", 
            "5:1213142535(4)", 
            "5:1213142545(4)", 
            "5:1213143545(4)", 
            "5:121314152535(4)", 
            "5:121314152545(4)", 
            "5:121314153545(4)", 
            "5:121314253545(4)", 
            "5:12131415253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)", 
            "5:12152534(4)", 
            "5:12153435(4)", 
            "5:12153445(4)", 
            "5:12253435(4)", 
            "5:12253445(4)", 
            "5:12343545(4)", 
            "5:1215253435(4)", 
            "5:1215253445(4)", 
            "5:1215343545(4)", 
            "5:1225343545(4)", 
            "5:121525343545(4)"
        ], 
        [
            "5:121323(4)", 
            "5:12131523(4)", 
            "5:12132325(4)", 
            "5:12132335(4)", 
            "5:12132345(4)", 
            "5:1213152325(4)", 
            "5:1213152335(4)", 
            "5:1213152345(4)", 
            "5:1213232535(4)", 
            "5:1213232545(4)", 
            "5:1213233545(4)", 
            "5:121315232545(4)", 
            "5:121315233545(4)", 
            "5:121323253545(4)"
        ], 
        [
            "5:121324(4)", 
            "5:12131524(4)", 
            "5:12132425(4)", 
            "5:12132435(4)", 
            "5:12132445(4)", 
            "5:1213152425(4)", 
            "5:1213152435(4)", 
            "5:1213152445(4)", 
            "5:1213242535(4)", 
            "5:1213242545(4)", 
            "5:1213243545(4)", 
            "5:121315242535(4)", 
            "5:121315242545(4)", 
            "5:121315243545(4)", 
            "5:121324253545(4)", 
            "5:12131524253545(4)"
        ], 
        [
            "5:12131423(4)", 
            "5:1213141523(4)", 
            "5:1213142325(4)", 
            "5:1213142335(4)", 
            "5:1213142345(4)", 
            "5:121314152325(4)", 
            "5:121314152335(4)", 
            "5:121314152345(4)", 
            "5:121314232535(4)", 
            "5:121314232545(4)", 
            "5:121314233545(4)", 
            "5:12131415232545(4)", 
            "5:12131415233545(4)", 
            "5:12131423253545(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:1213152434(4)", 
            "5:1213242534(4)", 
            "5:1213243435(4)", 
            "5:1213243445(4)", 
            "5:121315242534(4)", 
            "5:121315243435(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)", 
            "5:121324253445(4)", 
            "5:121324343545(4)", 
            "5:12131524253435(4)", 
            "5:12131524253445(4)", 
            "5:12131524343545(4)", 
            "5:12132425343545(4)", 
            "5:1213152425343545(4)"
        ], 
        [
            "5:1213142324(4)", 
            "5:121314152324(4)", 
            "5:121314232425(4)", 
            "5:121314232435(4)", 
            "5:121314232445(4)", 
            "5:12131415232425(4)", 
            "5:12131415232435(4)", 
            "5:12131415232445(4)", 
            "5:12131423242535(4)", 
            "5:12131423242545(4)", 
            "5:12131423243545(4)", 
            "5:1213141523243545(4)", 
            "5:1213142324253545(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "421/1024", 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "5/32", 
                0, 
                0
            ], 
            [
                "-31/1024", 
                "-3/128", 
                "123/1024", 
                0
            ], 
            [
                "-117/1024", 
                "71/1024", 
                "-23/64", 
                0
            ]
        ], 
        [
            [
                "543/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "611/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "-17/256", 
                "607/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/256", 
                "-1/256", 
                "611/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "83/1024", 
                "-5/256", 
                "-11/512", 
                "-7/512", 
                "571/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61/1024", 
                "-1/512", 
                "-19/1024", 
                "1/512", 
                "-15/1024", 
                "619/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61/1024", 
                "-19/1024", 
                "-1/256", 
                "1/512", 
                "-15/1024", 
                "-9/512", 
                "309/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "117/1024", 
                "1/1024", 
                "1/1024", 
                "9/512", 
                "13/256", 
                "15/256", 
                "31/512", 
                "395/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/512", 
                "7/256", 
                "-11/256", 
                "-15/1024", 
                "-11/512", 
                "-1/32", 
                "-7/512", 
                "-3/128", 
                "329/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-11/512", 
                "-5/512", 
                "-11/1024", 
                "-3/128", 
                "-15/512", 
                "-33/1024", 
                "-17/512", 
                "3/256", 
                "-33/1024", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/1024", 
                "1/32", 
                "-17/256", 
                "-3/256", 
                "-9/256", 
                "-1/128", 
                "-89/1024", 
                "-69/1024", 
                "19/512", 
                "-43/1024", 
                "305/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37/1024", 
                "5/256", 
                "-25/512", 
                "-1/128", 
                "-1/128", 
                "-29/1024", 
                "-7/1024", 
                "9/512", 
                "-39/1024", 
                "-11/1024", 
                "15/512", 
                "665/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59/1024", 
                "-7/1024", 
                "-1/128", 
                0, 
                "-51/1024", 
                "5/512", 
                "5/512", 
                "15/128", 
                "-21/1024", 
                "-41/1024", 
                "-51/1024", 
                "-11/1024", 
                "515/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-15/512", 
                "87/1024", 
                "-37/256", 
                "-15/1024", 
                "-13/1024", 
                "-19/512", 
                "-107/1024", 
                "5/256", 
                "21/512", 
                "-3/256", 
                "65/512", 
                "121/1024", 
                "-21/512", 
                "717/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/512", 
                "-23/512", 
                "23/1024", 
                "-15/1024", 
                "-11/512", 
                "-13/1024", 
                "-1/32", 
                "-3/128", 
                "-81/1024", 
                "-3/64", 
                "-19/512", 
                "-23/1024", 
                "-19/512", 
                "-79/1024", 
                "161/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/1024", 
                "-9/128", 
                "3/128", 
                "-3/256", 
                "-9/256", 
                "-11/128", 
                "-11/1024", 
                "-69/1024", 
                "-37/1024", 
                "-3/64", 
                "-5/32", 
                "-3/64", 
                "-5/64", 
                "-223/1024", 
                "-3/256", 
                "537/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-37/1024", 
                "-13/256", 
                "7/512", 
                "-1/128", 
                "-1/128", 
                "-3/512", 
                "-29/1024", 
                "9/512", 
                "-5/256", 
                "-5/512", 
                "-57/1024", 
                "-5/32", 
                "-25/1024", 
                "-111/1024", 
                "-17/256", 
                "-13/256", 
                "629/1024", 
                0, 
                0, 
                0
            ], 
            [
                "-15/512", 
                "-157/1024", 
                "35/512", 
                "-15/1024", 
                "-13/1024", 
                "-53/512", 
                "-41/1024", 
                "5/256", 
                "-99/1024", 
                "-21/1024", 
                "-297/1024", 
                "-19/128", 
                "-3/32", 
                "-353/1024", 
                "-21/512", 
                "-121/1024", 
                "-9/512", 
                "263/512", 
                0, 
                0
            ], 
            [
                "-7/32", 
                "-1/64", 
                "-9/512", 
                "-17/1024", 
                "-3/128", 
                "-71/1024", 
                "-37/512", 
                "-425/1024", 
                "1/512", 
                "-31/1024", 
                "-7/512", 
                "-1/1024", 
                "21/1024", 
                "5/1024", 
                "1/1024", 
                "-1/64", 
                "-3/1024", 
                "-3/1024", 
                "195/512", 
                0
            ], 
            [
                "-281/1024", 
                "15/1024", 
                "1/64", 
                "-19/1024", 
                "-5/64", 
                "-3/64", 
                "-25/512", 
                "-365/1024", 
                "-1/512", 
                "31/1024", 
                "7/512", 
                "1/1024", 
                "-21/1024", 
                "-5/1024", 
                "-1/1024", 
                "1/64", 
                "3/1024", 
                "3/1024", 
                "-195/512", 
                0
            ]
        ], 
        [
            [
                "637/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/1024", 
                "179/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "45/1024", 
                "-61/1024", 
                "713/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/512", 
                "35/512", 
                "19/256", 
                "161/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/64", 
                "-179/1024", 
                "-195/1024", 
                "-219/1024", 
                "719/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23/512", 
                "95/512", 
                "1/32", 
                "47/512", 
                "-87/512", 
                "701/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23/512", 
                "15/1024", 
                "3/16", 
                "47/512", 
                "-87/512", 
                "-15/1024", 
                "701/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-81/1024", 
                "-1/8", 
                "-35/256", 
                "-93/1024", 
                "27/256", 
                "-119/1024", 
                "-61/512", 
                "581/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25/512", 
                "167/512", 
                "-51/1024", 
                "11/128", 
                "-17/128", 
                "221/1024", 
                "107/1024", 
                "-5/128", 
                "205/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/512", 
                "93/1024", 
                "101/1024", 
                "1/16", 
                "-79/512", 
                "71/1024", 
                "73/1024", 
                "-145/512", 
                "85/1024", 
                "147/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-79/1024", 
                "-99/512", 
                "-255/1024", 
                "-71/512", 
                "163/1024", 
                "-57/256", 
                "-123/512", 
                "63/1024", 
                "-19/1024", 
                "-143/1024", 
                "551/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/128", 
                "31/256", 
                "-15/256", 
                "21/512", 
                "-77/1024", 
                "7/64", 
                "-1/32", 
                "-55/512", 
                "109/1024", 
                "-1/64", 
                "-5/64", 
                "39/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13/256", 
                "173/1024", 
                "47/256", 
                "13/128", 
                "-117/1024", 
                "77/512", 
                "79/512", 
                "-3/32", 
                "-25/1024", 
                "81/1024", 
                "-167/1024", 
                "3/128", 
                "465/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/256", 
                "65/1024", 
                "-137/512", 
                "-13/256", 
                "89/1024", 
                "11/128", 
                "-283/1024", 
                "19/512", 
                "17/1024", 
                "-37/1024", 
                "117/1024", 
                "23/128", 
                "-117/1024", 
                "599/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25/512", 
                "-79/1024", 
                "329/1024", 
                "11/128", 
                "-17/128", 
                "51/512", 
                "223/1024", 
                "-5/128", 
                "-143/512", 
                "5/32", 
                "-13/128", 
                "-33/1024", 
                "-61/512", 
                "-221/1024", 
                "175/256", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-79/1024", 
                "-237/1024", 
                "-219/1024", 
                "-71/512", 
                "163/1024", 
                "-241/1024", 
                "-233/1024", 
                "63/1024", 
                "-91/1024", 
                "-33/256", 
                "3/128", 
                "-65/1024", 
                "-3/16", 
                "-23/1024", 
                "-35/512", 
                "251/512", 
                0, 
                0, 
                0
            ], 
            [
                "1/128", 
                "-35/512", 
                "119/1024", 
                "21/512", 
                "-77/1024", 
                "-17/512", 
                "7/64", 
                "-55/512", 
                "-7/128", 
                "1/128", 
                "-91/1024", 
                "-29/256", 
                "21/1024", 
                "-35/256", 
                "43/1024", 
                "-99/1024", 
                "593/1024", 
                0, 
                0
            ], 
            [
                "-9/256", 
                "-279/1024", 
                "41/1024", 
                "-13/256", 
                "89/1024", 
                "-285/1024", 
                "81/1024", 
                "19/512", 
                "-179/1024", 
                "-9/1024", 
                "-3/1024", 
                "-161/1024", 
                "-79/512", 
                "-229/512", 
                "-231/1024", 
                "-31/1024", 
                "43/1024", 
                "67/256", 
                0
            ], 
            [
                "-61/1024", 
                "-43/256", 
                "-187/1024", 
                "-11/64", 
                "151/1024", 
                "-237/1024", 
                "-121/512", 
                "15/128", 
                "-161/1024", 
                "-57/256", 
                "211/1024", 
                "-61/1024", 
                "-129/512", 
                "-15/256", 
                "-237/1024", 
                "61/1024", 
                "-85/1024", 
                "-67/128", 
                0
            ]
        ], 
        [
            [
                "119/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/1024", 
                "311/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/1024", 
                "-1/512", 
                "311/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/1024", 
                "-1/512", 
                "-1/512", 
                "311/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/1024", 
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "311/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/512", 
                "1/1024", 
                "1/1024", 
                0, 
                0, 
                "39/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/512", 
                "1/1024", 
                0, 
                "1/1024", 
                0, 
                "-1/1024", 
                "39/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/512", 
                "1/1024", 
                0, 
                0, 
                "1/1024", 
                "-1/1024", 
                "-1/1024", 
                "39/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/512", 
                0, 
                "1/1024", 
                "1/1024", 
                0, 
                "-1/1024", 
                "-1/1024", 
                "-17/1024", 
                "39/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/512", 
                0, 
                "1/1024", 
                0, 
                "1/1024", 
                "-1/1024", 
                "-17/1024", 
                "-1/1024", 
                "-1/1024", 
                "39/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/512", 
                0, 
                0, 
                "1/1024", 
                "1/1024", 
                "-17/1024", 
                "-1/1024", 
                "-1/1024", 
                "-1/1024", 
                "-1/1024", 
                "39/64", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21/1024", 
                "1/512", 
                "1/512", 
                "1/512", 
                "-11/1024", 
                0, 
                0, 
                "-1/1024", 
                0, 
                "-1/1024", 
                "-1/1024", 
                "307/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "21/1024", 
                "1/512", 
                "1/512", 
                "-11/1024", 
                "1/512", 
                0, 
                "-1/1024", 
                0, 
                "-1/1024", 
                0, 
                "-1/1024", 
                "-5/1024", 
                "307/512", 
                0, 
                0, 
                0
            ], 
            [
                "21/1024", 
                "1/512", 
                "-11/1024", 
                "1/512", 
                "1/512", 
                "-1/1024", 
                0, 
                0, 
                "-1/1024", 
                "-1/1024", 
                0, 
                "-5/1024", 
                "-3/512", 
                "307/512", 
                0, 
                0
            ], 
            [
                "21/1024", 
                "-11/1024", 
                "1/512", 
                "1/512", 
                "1/512", 
                "-1/1024", 
                "-1/1024", 
                "-1/1024", 
                0, 
                0, 
                0, 
                "-5/1024", 
                "-3/512", 
                "-3/512", 
                "307/512", 
                0
            ], 
            [
                "-119/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "643/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/512", 
                "161/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/512", 
                "-5/256", 
                "161/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "1/512", 
                "1/512", 
                "661/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "1/512", 
                "1/512", 
                "-31/512", 
                "329/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/64", 
                "-3/256", 
                "-3/256", 
                "1/1024", 
                "1/1024", 
                "655/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-1/1024", 
                "1/512", 
                "-7/1024", 
                0, 
                "653/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-1/1024", 
                "-7/1024", 
                "1/1024", 
                0, 
                "-15/1024", 
                "653/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1/1024", 
                0, 
                "1/512", 
                "-7/1024", 
                0, 
                "-3/128", 
                "-3/512", 
                "653/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1/1024", 
                0, 
                "-7/1024", 
                "1/1024", 
                0, 
                "-5/1024", 
                "-3/128", 
                "-1/64", 
                "653/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/1024", 
                "1/512", 
                "1/512", 
                "1/1024", 
                "1/512", 
                "7/1024", 
                0, 
                0, 
                0, 
                0, 
                "79/128", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "-5/512", 
                0, 
                "1/512", 
                "-7/1024", 
                "-1/1024", 
                "-7/1024", 
                "-1/1024", 
                "-1/1024", 
                "325/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "1/1024", 
                "-5/512", 
                "1/512", 
                "-1/1024", 
                "-7/1024", 
                "-1/1024", 
                "-7/1024", 
                "-1/1024", 
                "-9/1024", 
                "325/512", 
                0, 
                0, 
                0
            ], 
            [
                "3/1024", 
                "-7/1024", 
                "-3/256", 
                0, 
                0, 
                "-3/1024", 
                "-1/256", 
                "-1/256", 
                "-3/1024", 
                "-3/1024", 
                "1/1024", 
                "-1/512", 
                "-1/512", 
                "79/128", 
                0, 
                0
            ], 
            [
                "3/1024", 
                "-3/256", 
                "-7/1024", 
                0, 
                0, 
                "-3/1024", 
                "-3/1024", 
                "-3/1024", 
                "-1/256", 
                "-1/256", 
                "1/1024", 
                "-1/512", 
                "-1/512", 
                "-25/1024", 
                "631/1024", 
                0
            ], 
            [
                "-13/1024", 
                "-13/1024", 
                "-7/512", 
                "-5/1024", 
                "-3/512", 
                "9/1024", 
                "-5/1024", 
                "-5/1024", 
                "-5/1024", 
                "-5/1024", 
                "-7/1024", 
                "-1/512", 
                "-1/512", 
                "-3/256", 
                "-13/1024", 
                "621/1024"
            ]
        ], 
        [
            [
                "647/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/1024", 
                "163/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "3/1024", 
                "41/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "3/1024", 
                "-15/512", 
                "41/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/1024", 
                "-13/512", 
                "-3/1024", 
                "-1/256", 
                "81/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                0, 
                "-3/512", 
                0, 
                "-1/1024", 
                "327/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                0, 
                0, 
                "-3/512", 
                "-1/1024", 
                "-17/1024", 
                "653/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "1/64", 
                "-3/512", 
                "-3/512", 
                "-1/256", 
                "-1/512", 
                "-1/512", 
                "639/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-1/64", 
                "1/512", 
                "1/512", 
                "-3/1024", 
                "-1/256", 
                "-1/256", 
                "-11/1024", 
                "639/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/128", 
                0, 
                "-9/1024", 
                "1/1024", 
                "-11/1024", 
                "-1/1024", 
                "-1/256", 
                "1/256", 
                "163/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/128", 
                "-9/1024", 
                "-1/1024", 
                "1/1024", 
                0, 
                "-11/1024", 
                "-1/256", 
                "1/256", 
                "-25/1024", 
                "163/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/512", 
                "-27/1024", 
                "-1/256", 
                "-1/256", 
                "-1/128", 
                0, 
                0, 
                "-13/1024", 
                "-13/1024", 
                0, 
                0, 
                "641/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-7/1024", 
                "-19/1024", 
                "5/1024", 
                "1/1024", 
                "1/512", 
                "-7/1024", 
                "-3/1024", 
                "-3/1024", 
                "-7/1024", 
                "-3/1024", 
                "1/512", 
                "41/64", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-7/1024", 
                "3/512", 
                "-19/1024", 
                "1/1024", 
                "-7/1024", 
                "1/512", 
                "-3/1024", 
                "-3/1024", 
                "-1/512", 
                "-7/1024", 
                "1/512", 
                "-47/1024", 
                "327/512", 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "-15/1024", 
                "-1/512", 
                "-1/512", 
                "1/256", 
                "-3/1024", 
                "-3/1024", 
                "-1/128", 
                "7/1024", 
                "-1/128", 
                "-1/128", 
                "-5/1024", 
                "-3/512", 
                "-3/512", 
                "77/128", 
                0
            ], 
            [
                "-3/512", 
                "-1/128", 
                "-1/256", 
                "-5/1024", 
                "1/256", 
                "1/512", 
                "1/512", 
                "-5/256", 
                "-9/256", 
                "-5/1024", 
                "-3/512", 
                "15/1024", 
                0, 
                0, 
                "-25/1024", 
                "621/1024"
            ]
        ], 
        [
            [
                "623/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "33/1024", 
                "627/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "11/1024", 
                "639/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "11/1024", 
                "-3/512", 
                "639/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "11/1024", 
                "-3/512", 
                "-3/512", 
                "639/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "5/1024", 
                "-1/128", 
                "-1/1024", 
                "-1/1024", 
                "319/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "5/1024", 
                "-1/1024", 
                "-1/128", 
                "-1/1024", 
                "-13/1024", 
                "319/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "5/1024", 
                "-1/1024", 
                "-1/1024", 
                "-1/128", 
                "-13/1024", 
                "-13/1024", 
                "319/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "25/1024", 
                "-3/1024", 
                "-3/1024", 
                "-15/1024", 
                "-3/1024", 
                "-3/1024", 
                "-11/1024", 
                "631/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "25/1024", 
                "-3/1024", 
                "-15/1024", 
                "-3/1024", 
                "-3/1024", 
                "-5/512", 
                "-3/1024", 
                "-11/1024", 
                "631/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "25/1024", 
                "-15/1024", 
                "-3/1024", 
                "-3/1024", 
                "-5/512", 
                "-3/1024", 
                "-3/1024", 
                "-11/1024", 
                "-11/1024", 
                "631/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "15/1024", 
                "-1/512", 
                "-1/512", 
                "-17/1024", 
                0, 
                0, 
                "-21/1024", 
                "-5/512", 
                "-1/256", 
                "-1/256", 
                "77/128", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "15/1024", 
                "-1/512", 
                "-17/1024", 
                "-1/512", 
                0, 
                "-21/1024", 
                0, 
                "-1/256", 
                "-11/1024", 
                "-1/256", 
                "-1/1024", 
                "77/128", 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "15/1024", 
                "-17/1024", 
                "-1/512", 
                "-1/512", 
                "-21/1024", 
                0, 
                0, 
                "-1/256", 
                "-1/256", 
                "-11/1024", 
                "-1/1024", 
                "-1/1024", 
                "77/128", 
                0, 
                0
            ], 
            [
                "-1/256", 
                "-63/256", 
                "3/512", 
                "3/512", 
                "3/512", 
                "-11/1024", 
                "-11/1024", 
                "-3/256", 
                "3/512", 
                "3/512", 
                "3/512", 
                "-3/1024", 
                "-3/1024", 
                "-3/1024", 
                "221/512", 
                0
            ], 
            [
                "-29/1024", 
                "-375/1024", 
                "-3/512", 
                "-3/512", 
                "-3/512", 
                "11/1024", 
                "11/1024", 
                "3/256", 
                "-3/512", 
                "-3/512", 
                "-3/512", 
                "3/1024", 
                "3/1024", 
                "3/1024", 
                "-221/512", 
                0
            ]
        ], 
        [
            [
                "157/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "157/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-9/512", 
                "157/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/512", 
                "-1/512", 
                "157/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/512", 
                "-1/512", 
                "-9/512", 
                "157/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/256", 
                "-17/1024", 
                "-17/1024", 
                "-1/1024", 
                "-1/1024", 
                "651/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-1/1024", 
                "-1/512", 
                "-1/1024", 
                "-1/512", 
                "-1/512", 
                "643/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-1/1024", 
                "-1/512", 
                "-1/512", 
                "-1/1024", 
                "-1/512", 
                "-3/512", 
                "643/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-1/512", 
                "-1/1024", 
                "-1/1024", 
                "-1/512", 
                "-1/512", 
                "-3/512", 
                "-33/1024", 
                "643/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-1/512", 
                "-1/1024", 
                "-1/512", 
                "-1/1024", 
                "-1/512", 
                "-33/1024", 
                "-3/512", 
                "-3/512", 
                "643/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/256", 
                "-1/1024", 
                "-1/1024", 
                "-17/1024", 
                "-17/1024", 
                "-11/128", 
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "645/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/512", 
                "-1/512", 
                "-3/1024", 
                "-7/1024", 
                "1/512", 
                "-1/512", 
                "-1/256", 
                "-3/1024", 
                "-5/1024", 
                "-3/256", 
                "645/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/512", 
                "-1/512", 
                "-7/1024", 
                "-3/1024", 
                "1/512", 
                "-1/256", 
                "-3/1024", 
                "-5/1024", 
                "-3/1024", 
                "-3/256", 
                "-7/1024", 
                "645/1024", 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-3/1024", 
                "-7/1024", 
                "-1/512", 
                "-1/512", 
                "-13/1024", 
                "-3/1024", 
                "-3/1024", 
                "-5/1024", 
                "-5/1024", 
                0, 
                "-15/1024", 
                "-15/1024", 
                "645/1024", 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-7/1024", 
                "-3/1024", 
                "-1/512", 
                "-1/512", 
                "-13/1024", 
                "-1/256", 
                "-1/256", 
                "-3/1024", 
                "-3/1024", 
                0, 
                "-15/1024", 
                "-15/1024", 
                "-1/128", 
                "645/1024", 
                0
            ], 
            [
                "-3/256", 
                "-7/1024", 
                "-7/1024", 
                "-7/1024", 
                "-7/1024", 
                "-1/512", 
                "-5/512", 
                "-5/512", 
                "-5/512", 
                "-11/1024", 
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "617/1024"
            ]
        ], 
        [
            [
                "623/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "647/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-3/1024", 
                "647/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-3/1024", 
                "-3/1024", 
                "647/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "-1/512", 
                "-1/512", 
                "-1/512", 
                "153/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/512", 
                "-3/1024", 
                "-3/1024", 
                "-1/256", 
                "-5/512", 
                "79/128", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/512", 
                "-3/1024", 
                "-1/256", 
                "-3/1024", 
                "-5/512", 
                "-23/1024", 
                "631/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-3/1024", 
                "-1/1024", 
                "-1/1024", 
                "-3/512", 
                0, 
                0, 
                "645/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/512", 
                "-1/256", 
                "-3/1024", 
                "-3/1024", 
                "-5/512", 
                "-23/1024", 
                "-3/128", 
                "-7/512", 
                "631/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-1/1024", 
                "-3/1024", 
                "-1/1024", 
                "-3/512", 
                0, 
                "-7/512", 
                "-7/1024", 
                "-1/1024", 
                "645/1024", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-1/1024", 
                "-1/1024", 
                "-3/1024", 
                "-3/512", 
                "-7/512", 
                0, 
                "-7/1024", 
                "-1/1024", 
                "-1/128", 
                "645/1024", 
                0, 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "-3/1024", 
                "-3/1024", 
                "-3/256", 
                "-1/256", 
                "-9/1024", 
                "-5/1024", 
                "-9/1024", 
                "-3/512", 
                "-9/1024", 
                "-9/1024", 
                "159/256", 
                0, 
                0
            ], 
            [
                "-5/1024", 
                "-3/1024", 
                "-3/256", 
                "-3/1024", 
                "-1/256", 
                "-5/1024", 
                "-9/1024", 
                "-9/1024", 
                "-3/512", 
                "-9/1024", 
                "-5/512", 
                "-9/512", 
                "159/256", 
                0
            ], 
            [
                "-5/1024", 
                "-3/256", 
                "-3/1024", 
                "-3/1024", 
                "-1/256", 
                "-5/1024", 
                "-5/1024", 
                "-9/1024", 
                "-5/512", 
                "-9/1024", 
                "-5/512", 
                "-9/512", 
                "-19/1024", 
                "635/1024"
            ]
        ], 
        [
            [
                "163/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "41/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-7/256", 
                "655/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "1/1024", 
                "-7/1024", 
                "653/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-7/1024", 
                "1/1024", 
                "-25/1024", 
                "653/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/512", 
                "-1/1024", 
                "-1/1024", 
                "-3/1024", 
                "-3/1024", 
                "649/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1024", 
                "-1/512", 
                "-1/1024", 
                "-3/1024", 
                "-1/512", 
                "-5/1024", 
                "653/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-1/256", 
                "-3/128", 
                "-3/512", 
                "-1/128", 
                "1/1024", 
                "-3/512", 
                "645/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-3/128", 
                "-5/1024", 
                "-1/128", 
                "-3/512", 
                "1/1024", 
                "-11/1024", 
                "-51/1024", 
                "643/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/1024", 
                "-1/1024", 
                "-1/512", 
                "-1/512", 
                "-3/1024", 
                "-5/1024", 
                "-7/512", 
                "-3/256", 
                "-7/1024", 
                "653/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/1024", 
                "-15/1024", 
                "-15/1024", 
                "-3/1024", 
                "-3/1024", 
                0, 
                "-9/1024", 
                "-1/1024", 
                "-1/1024", 
                "-5/512", 
                "325/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-19/1024", 
                "-1/512", 
                "-9/1024", 
                "-1/1024", 
                "-1/1024", 
                "1/512", 
                "-31/1024", 
                "-5/1024", 
                "-15/1024", 
                "-9/1024", 
                "325/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-1/1024", 
                "-19/1024", 
                "-1/1024", 
                "-9/1024", 
                "-1/1024", 
                "-7/512", 
                "-3/1024", 
                "-1/32", 
                "1/512", 
                "-9/1024", 
                "-5/1024", 
                "325/512", 
                0, 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "-13/512", 
                "1/256", 
                "-3/512", 
                0, 
                "-1/128", 
                "1/512", 
                "-3/1024", 
                "-1/128", 
                "-5/512", 
                "-7/1024", 
                "1/1024", 
                "-11/512", 
                "163/256", 
                0, 
                0
            ], 
            [
                "-1/1024", 
                "5/1024", 
                "-13/512", 
                0, 
                "-3/512", 
                "-1/128", 
                "-5/512", 
                "-1/128", 
                "-1/256", 
                "1/1024", 
                "-7/1024", 
                "-11/512", 
                "1/1024", 
                "-21/512", 
                "651/1024", 
                0
            ], 
            [
                "-1/1024", 
                "-7/1024", 
                "-7/1024", 
                "-3/512", 
                "-7/1024", 
                "-15/512", 
                0, 
                "-17/512", 
                "-37/1024", 
                "-1/1024", 
                "-77/1024", 
                "-3/512", 
                "-3/512", 
                "-3/1024", 
                "-3/1024", 
                "313/512"
            ]
        ], 
        [
            [
                "651/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "639/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "1/1024", 
                "41/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "1/1024", 
                "-5/256", 
                "41/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-1/128", 
                "-3/1024", 
                "-3/1024", 
                "647/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1/128", 
                "-21/1024", 
                "5/512", 
                "1/1024", 
                "665/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1/128", 
                "5/512", 
                "-5/256", 
                "1/1024", 
                "-69/1024", 
                "661/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/512", 
                "-3/256", 
                "-5/1024", 
                "-5/1024", 
                "-3/512", 
                0, 
                0, 
                "327/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-5/512", 
                "-7/1024", 
                "-1/512", 
                "-1/512", 
                "-11/1024", 
                "-1/1024", 
                "-1/1024", 
                "-1/256", 
                "161/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-1/1024", 
                "1/1024", 
                "-5/512", 
                "-3/512", 
                "-25/1024", 
                "1/1024", 
                "-1/256", 
                "-3/512", 
                "163/256", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-1/1024", 
                "-5/512", 
                "1/1024", 
                "-3/512", 
                "3/1024", 
                "-25/1024", 
                "-1/256", 
                "-3/512", 
                "-9/256", 
                "651/1024", 
                0, 
                0, 
                0
            ], 
            [
                "-1/256", 
                "-3/256", 
                "-5/128", 
                "3/512", 
                "-3/512", 
                "27/1024", 
                "-49/1024", 
                "1/1024", 
                "-17/1024", 
                "-19/1024", 
                "-3/512", 
                "5/8", 
                0, 
                0
            ], 
            [
                "-1/256", 
                "-3/256", 
                "7/1024", 
                "-5/128", 
                "-3/512", 
                "-13/256", 
                "21/1024", 
                "1/1024", 
                "-17/1024", 
                "-5/1024", 
                "-19/1024", 
                "-35/512", 
                "159/256", 
                0
            ], 
            [
                "-1/512", 
                "-33/1024", 
                "1/512", 
                "1/512", 
                "-7/1024", 
                "-39/1024", 
                "-43/1024", 
                "-27/512", 
                "-7/512", 
                "-3/1024", 
                "-3/1024", 
                "-35/1024", 
                "-39/1024", 
                "611/1024"
            ]
        ], 
        [
            [
                "621/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "639/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-7/512", 
                "639/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-7/512", 
                "-23/1024", 
                "639/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1/512", 
                "-11/512", 
                "-7/512", 
                "-15/1024", 
                "639/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-1/512", 
                "-1/512", 
                "-5/1024", 
                "-5/1024", 
                "643/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-1/512", 
                "-5/1024", 
                "-1/512", 
                "-5/1024", 
                "-1/128", 
                "643/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/1024", 
                "11/512", 
                "-7/512", 
                "-15/1024", 
                "11/512", 
                "1/512", 
                "1/512", 
                "513/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11/1024", 
                "-15/1024", 
                "11/512", 
                "23/1024", 
                "-7/512", 
                "1/512", 
                "1/512", 
                "-67/256", 
                "219/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-5/1024", 
                "-1/512", 
                "-5/1024", 
                "-1/512", 
                "-1/128", 
                "-33/1024", 
                "1/512", 
                "1/256", 
                "321/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-5/1024", 
                "-5/1024", 
                "-1/512", 
                "-1/512", 
                "-33/1024", 
                "-1/128", 
                "1/512", 
                "1/256", 
                "-1/128", 
                "321/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-3/128", 
                "-1/256", 
                "-1/256", 
                "-1/128", 
                "-1/1024", 
                "-1/1024", 
                "-19/1024", 
                "-5/1024", 
                "-9/1024", 
                "-9/1024", 
                "313/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-3/1024", 
                "-3/128", 
                "-1/128", 
                "-1/256", 
                "-1/1024", 
                "-9/1024", 
                "5/1024", 
                "-19/1024", 
                "-1/1024", 
                "-9/1024", 
                "3/1024", 
                "313/512", 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-3/1024", 
                "-7/1024", 
                "-3/128", 
                "-1/256", 
                "-9/1024", 
                "-1/1024", 
                "5/1024", 
                "-19/1024", 
                "-9/1024", 
                "-1/1024", 
                "3/1024", 
                "-85/1024", 
                "155/256", 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-7/1024", 
                "-3/1024", 
                "-3/1024", 
                "-3/128", 
                "-9/1024", 
                "-9/1024", 
                "-19/1024", 
                "-5/1024", 
                "-1/1024", 
                "-1/1024", 
                "-85/1024", 
                "3/1024", 
                "3/1024", 
                "155/256", 
                0
            ], 
            [
                "-21/1024", 
                "-7/1024", 
                "-7/1024", 
                "-1/128", 
                "-1/128", 
                "-1/256", 
                "-1/256", 
                "-245/1024", 
                "-219/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "157/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/1024", 
                "317/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/1024", 
                "-11/512", 
                "317/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-5/1024", 
                "-5/1024", 
                "645/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-5/1024", 
                "-5/1024", 
                "-1/64", 
                "161/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-9/1024", 
                "11/512", 
                "23/1024", 
                "-5/512", 
                "-11/1024", 
                "493/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-7/512", 
                "-3/1024", 
                "-9/1024", 
                "-5/1024", 
                "1/1024", 
                "659/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-7/512", 
                "-3/1024", 
                "-1/256", 
                "-9/1024", 
                "1/1024", 
                "-51/512", 
                "651/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-3/1024", 
                "-7/512", 
                "-9/1024", 
                "-5/1024", 
                "1/1024", 
                "-59/1024", 
                "1/512", 
                "41/64", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/1024", 
                "-3/1024", 
                "-7/512", 
                "-1/256", 
                "-9/1024", 
                "1/1024", 
                "11/1024", 
                "-29/512", 
                "-101/1024", 
                "81/128", 
                0, 
                0, 
                0
            ], 
            [
                "-9/1024", 
                "-11/1024", 
                "-3/256", 
                "-3/1024", 
                "-3/1024", 
                "-25/1024", 
                "-3/512", 
                "-7/1024", 
                "-7/1024", 
                "-1/128", 
                "37/64", 
                0, 
                0
            ], 
            [
                "5/1024", 
                "-21/1024", 
                "-1/512", 
                "5/1024", 
                "5/1024", 
                "-247/1024", 
                "1/64", 
                "19/1024", 
                "-15/1024", 
                "-9/512", 
                0, 
                "29/64", 
                0
            ], 
            [
                "5/1024", 
                "-1/1024", 
                "-21/1024", 
                "5/1024", 
                "5/1024", 
                "-247/1024", 
                "-1/64", 
                "-19/1024", 
                "15/1024", 
                "9/512", 
                0, 
                "-29/64", 
                0
            ]
        ]
    ]
}

==> anc/turank7.sage <==
from flagmatic.all import *

K7 = "7:121314151617232425262734353637454647565767"
K6 = "6:121314151623242526343536454656"
K5 = "5:12131415232425343545"

p = GraphProblem(7, forbid=K7)
p.set_extremal_construction(GraphBlowupConstruction(K6))
p.solve_sdp()
p.make_exact(denominator=5000)
p.verify_robust_stability(K5)
p.verify_perfect_stability()


==> anc/turank7.txt <==
sage: from flagmatic.all import *
sage: K7 = "7:121314151617232425262734353637454647565767"
sage: K6 = "6:121314151623242526343536454656"
sage: K5 = "5:12131415232425343545"
sage: p = GraphProblem(7, forbid=K7)
Forbidding 7:121314151617232425262734353637454647565767 as a subgraph.
Generating graphs...
Generated 1043 graphs.
Generating types and flags...
Generated 1 types of order 1, with [20] flags of order 4.
Generated 4 types of order 3, with [72, 72, 72, 72] flags of order 5.
Generated 34 types of order 5, with [32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32] flags of order 6.
Computing products.......................................
sage: p.set_extremal_construction(GraphBlowupConstruction(K6))
Determining which graphs appear in construction...
Found 63 orbits.
Density of construction is 5/6.
Found 1 zero eigenvectors for type 0.
Found 1 zero eigenvectors for type 1.
Found 0 zero eigenvectors for type 2.
Found 1 zero eigenvectors for type 3.
Found 1 zero eigenvectors for type 4.
Found 1 zero eigenvectors for type 5.
Found 0 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 0 zero eigenvectors for type 8.
Found 1 zero eigenvectors for type 9.
Found 0 zero eigenvectors for type 10.
Found 0 zero eigenvectors for type 11.
Found 0 zero eigenvectors for type 12.
Found 0 zero eigenvectors for type 13.
Found 0 zero eigenvectors for type 14.
Found 0 zero eigenvectors for type 15.
Found 0 zero eigenvectors for type 16.
Found 0 zero eigenvectors for type 17.
Found 0 zero eigenvectors for type 18.
Found 0 zero eigenvectors for type 19.
Found 0 zero eigenvectors for type 20.
Found 0 zero eigenvectors for type 21.
Found 0 zero eigenvectors for type 22.
Found 1 zero eigenvectors for type 23.
Found 1 zero eigenvectors for type 24.
Found 0 zero eigenvectors for type 25.
Found 0 zero eigenvectors for type 26.
Found 0 zero eigenvectors for type 27.
Found 0 zero eigenvectors for type 28.
Found 0 zero eigenvectors for type 29.
Found 0 zero eigenvectors for type 30.
Found 0 zero eigenvectors for type 31.
Found 0 zero eigenvectors for type 32.
Found 0 zero eigenvectors for type 33.
Found 0 zero eigenvectors for type 34.
Found 0 zero eigenvectors for type 35.
Found 1 zero eigenvectors for type 36.
Found 1 zero eigenvectors for type 37.
Found 1 zero eigenvectors for type 38.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.83333333.
Checking numerical bound...
Bound of 5/6 appears to have been met.
The following 14 graphs appear to be sharp:
0.833333290683 : graph 0 (7:)
0.833333332137 : graph 6 (7:121314151617)
0.833333332950 : graph 56 (7:12131415162737475767)
0.833333333254 : graph 57 (7:1213141516172324252627)
0.833333333112 : graph 355 (7:121314152627363746475657)
0.833333333335 : graph 357 (7:1213141516172324252637475767)
0.833333333335 : graph 358 (7:121314151617232425262734353637)
0.833333333325 : graph 929 (7:121314151617232425363746475657)
0.833333333335 : graph 934 (7:12131415162324252736374647565767)
0.833333333352 : graph 935 (7:1213141516172324252627343536475767)
0.833333333346 : graph 936 (7:121314151617232425262734353637454647)
0.833333333349 : graph 1040 (7:121314151617232425263435374647565767)
0.833333333352 : graph 1041 (7:12131415161723242526273435363745465767)
0.833333333339 : graph 1042 (7:1213141516172324252627343536374546475657)
sage: p.make_exact(denominator=5000)
Transforming matrices.......................................
Rounding matrices.......................................
Constructing R matrix.......................................
Constructing DR matrix....~.........~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 13.
All eigenvalues appear to be positive.
Bound of 5/6 attained by:
5/6 : graph 0 (7:)
5/6 : graph 6 (7:121314151617)
5/6 : graph 56 (7:12131415162737475767)
5/6 : graph 57 (7:1213141516172324252627)
5/6 : graph 355 (7:121314152627363746475657)
5/6 : graph 357 (7:1213141516172324252637475767)
5/6 : graph 358 (7:121314151617232425262734353637)
5/6 : graph 929 (7:121314151617232425363746475657)
5/6 : graph 934 (7:12131415162324252736374647565767)
5/6 : graph 935 (7:1213141516172324252627343536475767)
5/6 : graph 936 (7:121314151617232425262734353637454647)
5/6 : graph 1040 (7:121314151617232425263435374647565767)
5/6 : graph 1041 (7:12131415161723242526273435363745465767)
5/6 : graph 1042 (7:1213141516172324252627343536374546475657)
Diagonalizing.......................................
Verifying.......................................
sage: p.verify_robust_stability(K5)
Verifying robust stability...
You selected the following type: 5:12131415232425343545 and F graph was taken from extremal construction: 6:121314151623242526343536454656 

Found 63 orbits.
The problem is exact with a sharp bound of 5/6.

Found 63 orbits.
Every sharp graph is embeddable into a blowup of 6:121314151623242526343536454656 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
5:12131415232425343545 is uniquely embeddable into 6:121314151623242526343536454656 and different vertices of 6:121314151623242526343536454656 attach differently to 5:12131415232425343545.

Forbidding 5:12131415232425343545 as an induced subgraph.
Forbidding 7:121314151617232425262734353637454647565767 as a subgraph.
Generating graphs...
Generated 986 graphs.
Generating types and flags...
Generated 1 types of order 1, with [20] flags of order 4.
Generated 4 types of order 3, with [72, 72, 72, 71] flags of order 5.
Generated 33 types of order 5, with [32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 30, 32, 30, 32, 32, 32, 32, 30, 32, 29] flags of order 6.
Computing products......................................
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.75.
Checking numerical bound...
No target bound to meet.
Rounding matrices......................................
Bound is 393525/524288 (0.7505893707).
Forbidding 5:12131415232425343545 yields a bound of 393525/524288 which is strictly less than 5/6.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Written certificate.
Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability...
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (32, 32) and rank 31.

[OK] PERFECT STABILITY


==> anc/y.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:1234", 
        "6:121323", 
        "6:121324", 
        "6:121345", 
        "6:12131423", 
        "6:12131425", 
        "6:12131456", 
        "6:1213141523", 
        "6:1213141526", 
        "6:121314151623", 
        "6:12132434", 
        "6:12132435", 
        "6:12134546", 
        "6:1213142324", 
        "6:1213142325", 
        "6:1213142526", 
        "6:1213142535", 
        "6:1213142556", 
        "6:121314152324", 
        "6:121314152326", 
        "6:121314152636", 
        "6:12131415162324", 
        "6:121314253545", 
        "6:121314253556", 
        "6:12131415232425", 
        "6:12131415232426", 
        "6:12131415263646", 
        "6:1213141516232425", 
        "6:1213141526364656", 
        "6:121314151623242526", 
        "6:123456", 
        "6:12132345", 
        "6:12132456", 
        "6:1213142345", 
        "6:1213142356", 
        "6:1213142536", 
        "6:121314152345", 
        "6:121314152346", 
        "6:12131415162345", 
        "6:1213234546", 
        "6:121314232434", 
        "6:121314232435", 
        "6:121314234546", 
        "6:12131415232434", 
        "6:12131415232636", 
        "6:1213141516232434", 
        "6:1213243545", 
        "6:1213243546", 
        "6:121314232536", 
        "6:121314232545", 
        "6:121314232546", 
        "6:121314252635", 
        "6:121314253656", 
        "6:12131415232435", 
        "6:12131415232436", 
        "6:12131415232646", 
        "6:1213141516232435", 
        "6:1213243456", 
        "6:121314232456", 
        "6:121314253546", 
        "6:121314234556", 
        "6:12131415232456", 
        "6:12131415232645", 
        "6:12131415234656", 
        "6:1213141516232456", 
        "6:12131423243545", 
        "6:12131423243546", 
        "6:12131423254546", 
        "6:1213141523242534", 
        "6:1213141523242634", 
        "6:1213141523242635", 
        "6:1213141523263646", 
        "6:121314151623242534", 
        "6:12131425263536", 
        "6:12131425354656", 
        "6:1213141523242536", 
        "6:1213141523242656", 
        "6:1213141523264656", 
        "6:121314151623242536", 
        "6:121314152326364656", 
        "6:12131415162324252634", 
        "6:12131423253645", 
        "6:1213141523243545", 
        "6:1213141523243646", 
        "6:121314151623243545", 
        "6:121324354656", 
        "6:12131423243556", 
        "6:12131425263546", 
        "6:12131423254656", 
        "6:1213141523243546", 
        "6:1213141523243656", 
        "6:1213141523264546", 
        "6:121314151623243546", 
        "6:1213142324354556", 
        "6:121314152324253435", 
        "6:121314152324253436", 
        "6:121314152324263545", 
        "6:12131415162324253435", 
        "6:1213142325364546", 
        "6:121314152324263536", 
        "6:121314152324263556", 
        "6:12131415162324253436", 
        "6:1213142526353645", 
        "6:121314152324253646", 
        "6:121314152324364656", 
        "6:12131415162324253646", 
        "6:12131415232426354556", 
        "6:1213141516232425263435", 
        "6:121314252635364546", 
        "6:12131415232425364656", 
        "6:1213141516232425364656", 
        "6:121314151623242526343536", 
        "6:121323454656", 
        "6:12131423243456", 
        "6:12131423454656", 
        "6:1213141523243456", 
        "6:1213141523263645", 
        "6:121314151623243456", 
        "6:1213142324354656", 
        "6:1213142325454656", 
        "6:121314152324253456", 
        "6:121314152324263456", 
        "6:121314152324263546", 
        "6:121314152326364546", 
        "6:12131415162324253456", 
        "6:12131415232636454656", 
        "6:1213141516232425263456", 
        "6:12131415232425343545", 
        "6:12131415232425343546", 
        "6:1213141516232425343545", 
        "6:121314152324354656", 
        "6:12131415232425343646", 
        "6:12131415232425343656", 
        "6:12131415232426353645", 
        "6:1213141516232425343546", 
        "6:1213141523242534354656", 
        "6:121314151623242526343545", 
        "6:12131415162324354656", 
        "6:121314232536454656", 
        "6:12131415232426354656", 
        "6:1213141516232425343656", 
        "6:1213141523242635364546", 
        "6:121314151623242526343546", 
        "6:1213141523242534364656", 
        "6:121314151623242534354656", 
        "6:12131415162324252634353645", 
        "6:121314152324263536454656", 
        "6:12131415162324252634354656", 
        "6:1213141516232425263435364546", 
        "6:121314151623242526343536454656"
    ], 
    "description": "2-graph; maximize 5:12131425 density", 
    "number_of_admissible_graphs": 156, 
    "bound": "24/125", 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:121323", 
        "4:121324", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324", 
        "4:121314232434"
    ], 
    "number_of_types": 14, 
    "admissible_graph_densities": [
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        "1/2", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "2/3", 
        0, 
        "1/6", 
        0, 
        "1/6", 
        "1/3", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/3", 
        0, 
        "1/3", 
        0, 
        0, 
        0, 
        0, 
        "1/3", 
        0, 
        "1/3", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/3", 
        "1/3", 
        0, 
        "1/6", 
        "1/6", 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        "1/6", 
        0, 
        0, 
        "1/3", 
        "1/3", 
        "1/3", 
        "1/3", 
        "1/6", 
        "1/6", 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        4, 
        20, 
        20, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16, 
        16
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213", 
            "3:121323"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:1324(2)", 
            "4:131423(2)", 
            "4:131434(2)", 
            "4:132434(2)", 
            "4:13142334(2)", 
            "4:2324(2)", 
            "4:132324(2)", 
            "4:232434(2)", 
            "4:13232434(2)", 
            "4:13142324(2)", 
            "4:1314232434(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:1234(2)", 
            "4:121323(2)", 
            "4:121334(2)", 
            "4:122334(2)", 
            "4:12132334(2)", 
            "4:121314(2)", 
            "4:121324(2)", 
            "4:12131423(2)", 
            "4:12131434(2)", 
            "4:12132434(2)", 
            "4:1213142334(2)", 
            "4:122324(2)", 
            "4:12132324(2)", 
            "4:12232434(2)", 
            "4:1213232434(2)", 
            "4:1213142324(2)", 
            "4:121314232434(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:121525(4)", 
            "5:121535(4)", 
            "5:121545(4)", 
            "5:122535(4)", 
            "5:122545(4)", 
            "5:123545(4)", 
            "5:12152535(4)", 
            "5:12152545(4)", 
            "5:12153545(4)", 
            "5:12253545(4)", 
            "5:1215253545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121325(4)", 
            "5:121335(4)", 
            "5:121345(4)", 
            "5:12131525(4)", 
            "5:12131535(4)", 
            "5:12131545(4)", 
            "5:12132535(4)", 
            "5:12132545(4)", 
            "5:12133545(4)", 
            "5:1213152535(4)", 
            "5:1213152545(4)", 
            "5:1213153545(4)", 
            "5:1213253545(4)", 
            "5:121315253545(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:12131425(4)", 
            "5:12131435(4)", 
            "5:12131445(4)", 
            "5:1213141525(4)", 
            "5:1213141535(4)", 
            "5:1213141545(4)", 
            "5:1213142535(4)", 
            "5:1213142545(4)", 
            "5:1213143545(4)", 
            "5:121314152535(4)", 
            "5:121314152545(4)", 
            "5:121314153545(4)", 
            "5:121314253545(4)", 
            "5:12131415253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)", 
            "5:12152534(4)", 
            "5:12153435(4)", 
            "5:12153445(4)", 
            "5:12253435(4)", 
            "5:12253445(4)", 
            "5:12343545(4)", 
            "5:1215253435(4)", 
            "5:1215253445(4)", 
            "5:1215343545(4)", 
            "5:1225343545(4)", 
            "5:121525343545(4)"
        ], 
        [
            "5:121323(4)", 
            "5:12131523(4)", 
            "5:12132325(4)", 
            "5:12132335(4)", 
            "5:12132345(4)", 
            "5:1213152325(4)", 
            "5:1213152335(4)", 
            "5:1213152345(4)", 
            "5:1213232535(4)", 
            "5:1213232545(4)", 
            "5:1213233545(4)", 
            "5:121315232535(4)", 
            "5:121315232545(4)", 
            "5:121315233545(4)", 
            "5:121323253545(4)", 
            "5:12131523253545(4)"
        ], 
        [
            "5:121324(4)", 
            "5:12131524(4)", 
            "5:12132425(4)", 
            "5:12132435(4)", 
            "5:12132445(4)", 
            "5:1213152425(4)", 
            "5:1213152435(4)", 
            "5:1213152445(4)", 
            "5:1213242535(4)", 
            "5:1213242545(4)", 
            "5:1213243545(4)", 
            "5:121315242535(4)", 
            "5:121315242545(4)", 
            "5:121315243545(4)", 
            "5:121324253545(4)", 
            "5:12131524253545(4)"
        ], 
        [
            "5:12131423(4)", 
            "5:1213141523(4)", 
            "5:1213142325(4)", 
            "5:1213142335(4)", 
            "5:1213142345(4)", 
            "5:121314152325(4)", 
            "5:121314152335(4)", 
            "5:121314152345(4)", 
            "5:121314232535(4)", 
            "5:121314232545(4)", 
            "5:121314233545(4)", 
            "5:12131415232535(4)", 
            "5:12131415232545(4)", 
            "5:12131415233545(4)", 
            "5:12131423253545(4)", 
            "5:1213141523253545(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:1213152434(4)", 
            "5:1213242534(4)", 
            "5:1213243435(4)", 
            "5:1213243445(4)", 
            "5:121315242534(4)", 
            "5:121315243435(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)", 
            "5:121324253445(4)", 
            "5:121324343545(4)", 
            "5:12131524253435(4)", 
            "5:12131524253445(4)", 
            "5:12131524343545(4)", 
            "5:12132425343545(4)", 
            "5:1213152425343545(4)"
        ], 
        [
            "5:1213142324(4)", 
            "5:121314152324(4)", 
            "5:121314232425(4)", 
            "5:121314232435(4)", 
            "5:121314232445(4)", 
            "5:12131415232425(4)", 
            "5:12131415232435(4)", 
            "5:12131415232445(4)", 
            "5:12131423242535(4)", 
            "5:12131423242545(4)", 
            "5:12131423243545(4)", 
            "5:1213141523242535(4)", 
            "5:1213141523242545(4)", 
            "5:1213141523243545(4)", 
            "5:1213142324253545(4)", 
            "5:121314152324253545(4)"
        ], 
        [
            "5:121314232434(4)", 
            "5:12131415232434(4)", 
            "5:12131423242534(4)", 
            "5:12131423243435(4)", 
            "5:12131423243445(4)", 
            "5:1213141523242534(4)", 
            "5:1213141523243435(4)", 
            "5:1213141523243445(4)", 
            "5:1213142324253435(4)", 
            "5:1213142324253445(4)", 
            "5:1213142324343545(4)", 
            "5:121314152324253435(4)", 
            "5:121314152324253445(4)", 
            "5:121314152324343545(4)", 
            "5:121314232425343545(4)", 
            "5:12131415232425343545(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                "23381647920572917657795164817236749903692797476602673574997958950557405715332065191/257355216985074399398328828151177003737265454405804266210319149702846373773443072000", 
                0, 
                0
            ], 
            [
                "1273242297912585134628206936829753426574775033836812014242464865230372579018308250138420141972540020561880866205040847286336206668921801727874764587339843557181519/481784419328946381770928671926996897088594878673681155208325005725449586408904295820510436827300048593053962535318739047334894310372715274542936172588104537800704000", 
                0
            ], 
            [
                "351225831009273467530834799974952705867201177498398447269943966539976757213183200110450218704206481091832515141205012617575054524481916542881769026912574005161259107699/48565250411464584888080466114530801035759406321036708575761995535325335752553435145631756153175186663331328394518084117062387058903724229183085676660553556645329306860544"
            ]
        ], 
        [
            [
                "14061/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "97196261/14398464", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "167632983549/99528971264", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "203851628548301103626969007526085247656499426894475146141818330368094046357347830712512411379926554717613973687351243660003331994876764148384495898177050759298466762233/499152811148539178672718076571594382552319471110010437423186626441261877926567815293755868921046955984309814322748967312038380176838462110911540323899813734960332800000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1253718989291556999947883852165513339740532452094871355314965426250784925098151902350707480338875826527304196902059663266286431680485777509610011688498802318462716434470183/1174185380438214356891341483350251026501436698912176841776873582920221707018323504904071489548376955173456488439143163481619192290490161494694696373499812373559168550462080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063/1743334268361294438138945504800296945676860351736781412983045991580267944899291065503967077270043372648755864195521605270386023527832087098043280619713007816672153304076127879518797245676312720462834449255431806803078309916529357503928674969101427565445358605746149227059127805166661694833348137418653498817133641455211015911160181554184978432000000", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3170632834869805786842415506854389502301459349662485661227166589405289474827863791707420609647063958967328854251327107775600909410088044875891364289398162525968921612304448467336227454657434233627556034624804404003542515685891815631552272228900619715982541533329202428596120358158303124487266185500779050678021066831309264592086499924651496709070181529/12762677871773174638786182012729870810150247509310056958303058533730355580328803641781200882257302764884147382982803939039106581009616787973313803137070344611367059726909549878231573681753816613582329863606426897437238476560754914360728117121072261885604038981468644908088099276558729250352273397507959346756610362472318681787172618772762009457119570944", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59917643427651178472719212219951513895433901014622926171184893097722478432254164245205350129506183467469668046903423475645064641857565081371385192643446027249505410197963408706692072817860932285061386515818005734622695059970700872965678462686131929752909558399692518239064701554893400671600838293273872643736674625635174721025277346713685997322998856291/1623364011453340562863316739509447425178347187027192658548309293775508211111866261354199352139296746991272373376679479181107665617965078976456378516171859213296087865499877615276148456784606327617308689727899854849813768031176609603354763381197117294583061265064551643441213623377051199737480286976398873947146786217630343471148287961421566315043932942848", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "24514981302761805345800534180944577758315628238432166361903400886717446388345528472767574389272358686489265601942145799749052735504248401193263762262620369073083672464348560778570542219208494097342558754124194467041530823748361475441891637277049630565589152749531702187167806724600862541184772681000378457353696986840093891390853634549824935153976134788853/122711333739829613512128946626460700457848629277947752798586661064135635829256528374180557065228663741377880160058211278121092386524293286648596874533777463806987080085429061031305365130979189319805719584395275744507279482819995387833709491581198192133958775602570277353604508784421684575438516824624891174372709633300837828659768006069628922517501657683968", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1044664738961558613411572646444062344066980810245919674197763818180579481134020509813048676270957088598041710690562662781780656815326176958950591170022748486488358634448518838240082714532648047674380449044106443259158511646834220765505343252247393192442074516051505893250217293971030959349055592837988963383649347610714681059491264080126089493222299300272517/25103340854028088674099747001287247624515203316154538354589082507998665101665821156113996174614895294965007976388757298943030001156350362821902092556923257930837680603492926237256235232469497955678780164223175134250527563518322150852497036571698821699163292415520463039659834085991283242173207225344387540330185714524256144784234121779020733597671562023785472", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "103835860777776167643413570443101795971471518358621489178481937727986678470361458834936743601878512504878060482716736176760072333890264054696100690195813027115966166923524668839435643368327585143774969109768513403912381123449977526104296997000056529057245559268467581495246580393394834975309941185654237155578884765738572614255069042897648231636382782310226887/1069736692696636020133450389958719840324588349691821746378510149816913388681237002048561844501460058724394711747136166688543392578894005205965405358103294450164079241675283290357844699681431600818565579821164997897378315926358242063877471490301330629060684304436742034688222509026335702373432927066100698504856931953371833404919054418049115641059634483479057408", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11541086140743848347406758374202894354531619814316624128629845470556281668424980285984772837129486775379554976828311400118899245484884089546378430663721674212483093963835258893454037425656528809624157479625201634459826653121886644079928668343165339039591086134748777486242818263235401641846604792437800953509903816403974248566837319566589301482737644815866650025/106327921436442795666855496133736239074786834799228404918765504233458358753650133846975225448323596804995133934301937845002314069903630392008807106760512539766749354929689260891582098809167447187225568368402957725606278270412776986730800124928057885754619452690910803451132498322836311014717379774109938847312778000116298356997190699927191789195655969085672332288", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3195/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "329041043067218304275142380447234782943088338013414222503947597528046287378203354246924127392991482115291519893537743930734815035749250875254939288553062657435599/146421205306207095144007908040365459648300648013818682636510576554340598589870634700128991165992081838572329341784301502267653268928461597083941755399700480000000", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2425787445948923655426417114620411138198582237439780841892670078925468003242476798375262534082737924845396313723477568262236202884834740965868323944063351459584965443/336938028100831543577745797577968417733722458125736163844042339868719398275280234748850306450423277686058516370982649785072450596607232896261057831478336161214053376", 
                0, 
                0, 
                0
            ], 
            [
                "980787284125221563898571959621881644344048582058598739244423651261445328083635856672750658479740663792901551357706217761131233746334125009395177797652301450282885346937/2484006344651697823156651125371301005515348211138335582098094160819679235320296241536268834900723635041685825252841029900529871754070774749049163718720871894615004613632", 
                0, 
                0
            ], 
            [
                "105696132890836240005319838906016080237390118298836624893470460257931006869193962498163525124334270335884407982954498800263084833170395408371187378592639888862729487738123/1004326178944226881432137686652806803808305748028005108986289818891720015957643117232896674283254439723931188590291166987398383356246144009620662064795956685089674595263488", 
                0
            ], 
            [
                "13154147367553056095749663026984725321896752253763979852945408357369994086932993379416372091574357224990197311879803256192623979347408754934120321416481696504436085347195193/36077613360072103255149171679920155387695827046002901296971250434707117011351539199373149909106097607981877924848468923823132956388828299390698625226287748731811665147945984"
            ]
        ], 
        [
            [
                "1757/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1286955/1799168", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6429497983/1317841920", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59560621783/1645951483648", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "83765284566781/243960306823168", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "662456149933487/2680489106136992", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7562553881676489209139718291218100947980118316572919382420549364597716965625076011055178285783512010063077036940377580260916593388101650592236872991244452125900603/18686735132103691120236372349335366171718665613305252387645974458683734481663322762616958163003248321542305586983247296339126184177466081750529512259106830408482816", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "102930311408529243468886618958534206544686738069658477479438450779975843483300022810206401577069294112934360278265582064611500185872152818340755820458523937542661021/3025021552670595683655887316487240379192047326629167752968219745839086786250030404422071314313404804025230814776151032104366637355240660236894749196497780850360241200", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1470174118190616358872594445459738763441093113707480571632865961721270077433244373681538523694122238965829781093645732780180901702978299607486779023041379988658424632493/6745640888469372499976953460066497760112590066133137980092478310316496878521550294889686733754813258985266235196413186186379276181317407102779773449569824770795832672256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "336325305284283836733444726846418528424326487978881053058297727299864222950750723943734125064876191573505979212818692291778415370724283607585439918370207508918862445889715/1505458297027191151485536712150772493763679348436460105352054744802580559291642238649895448262781172701009695839893230366905243343849778798066461719594373108386226823672832", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9444332219322980296002922327481775310881064202420013622387830223024555164515545141967557925976842048537913491848823600979694937655922725938734799070984804712613554559597709/172198556305553324407523700145366286553255161845187099165848436377530482150784370659191872033216610085635061356963170453390548669810833207083745238205546244566457572295534080", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "651968559623421896973194084515285076673615499947531899202687249516580662160830115578350383164380921503325196219310128041063218993667740096722607843267102909012340378182092809/9670996192586731823106992463341337918342209743278093949325138148377144488463918225374779316200286257702823415653195367403207616159664871361264434248688440025716279869028054016", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9386395666169371657348698365588161899189421017664517099266068002849068097807464828071097695082284996074873608116661647715431535712049407578194003027652735458993168971106493759/667615805054384022500550742543651918513782271946272664783551743504978598052690038352230792360326063619405000928573571114048736249515765859043950431505513378828636547258463036416", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10905/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3104255/1116672", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5087088363639907675575913769792043165987527456303712908026577661431700268536024479441730901385679151895406604176966536100191150541086323797990079859551096888465232357/20826530730507113533738279258674434261615836056382160252442226148131355972390700617559837364766780198970076436898713164106546037876644952954469035791744772341760000000", 
                0, 
                0, 
                0
            ], 
            [
                "373436418273866533708865956632922350982759508952701657876082404178419265819043746462451161909036659830383647287905011153782039785179519196188760506341094742240878856029311/234413031796526945690538106512017349088705265186475090801864698638772748374140008012674959935852095319340336320474617983496808216933257800611382879928114544620477907010560", 
                0, 
                0
            ], 
            [
                "175561789627798649558977030591067605975947656037362874846822282362547758065682677403419704536098342712985755053784498060484364226576039598423450124425069953044798920682969203/382398892312439330517878739592112487406345737167566497665108381878701328198700796377549989794853539666312854822814731421472808740023827656897290758493281016054659948574014464", 
                0
            ], 
            [
                "8704442045495873800252418922855095833956307136262097822732648235065698639403152005971333352371170818140719703147135868224256229296205009167496714913416507010628148030070384909/89887636289432908574196239662626614259685199891129791921573008569624452129629530830550888722482351469048706587537663006967994484006932274392806463705635815958937047389680231936"
            ]
        ], 
        [
            [
                "147/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "138857/301056", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "257/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "193/512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "343/1024", 
                0, 
                0, 
                0
            ], 
            [
                "22558235/50791424", 
                0, 
                0
            ], 
            [
                "11549355609/23099632640", 
                0
            ], 
            [
                "1601400677536001/8113006538520576"
            ]
        ], 
        [
            [
                "5907/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31989383/6048768", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8000077687/16378564096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1332568186387/16384159102976", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "41754107858701/341137455715072", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5757998449588199/42756206447309824", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "8814966919554213019/23584761649513263104", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "809976469789097504713/4513263062811757065728", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "4029/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2555/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "976735/523264", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "547332019213/237041863680", 
                0, 
                0, 
                0
            ], 
            [
                "46008667898539481/47639778952299520", 
                0, 
                0
            ], 
            [
                "26855584845056079861/47112875928104428544", 
                0
            ], 
            [
                "25546053684518525698483/27500118881337425777664"
            ]
        ], 
        [
            [
                "5553/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1242147/315904", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3367774237/2543917056", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1115662329265/3448600818688", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "200354586416063/514097201325312", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "342941142275261739/410326192980097024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3729668975459764623947/14046869187594720829440", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "260400967490579792215029/954795257717699743730432", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "228772083507145993039701985/1066602362841414828912758784", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "99318480884873726389385735799/234262613511317496872654832640", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11184304157921581950530303794693/50851062213055347911365496729088", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19145/1024", 
                0, 
                0, 
                0
            ], 
            [
                "2468337/3920896", 
                0, 
                0
            ], 
            [
                "547712699/1579735680", 
                0
            ], 
            [
                "3144185401627/4486862430208"
            ]
        ], 
        [
            [
                "365/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "251941/373760", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "158443519/257987584", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "40742141291/81123081728", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12026795640135/20859976340992", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "635784539634409/6157719367749120", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "325/512", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "61/128", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2913/6656", 
                0, 
                0, 
                0
            ], 
            [
                "10267/31232", 
                0, 
                0
            ], 
            [
                "124157223/319016224", 
                0
            ], 
            [
                "118962366345823/406838388326400"
            ]
        ], 
        [
            [
                "57/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2727/4864", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22567/349056", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "66754775/554606592", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22252583891/34178444800", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16943471899029/91146583617536", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "363/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "317/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "98307/324608", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1842257/3728384", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23961290779/50934721536", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6195575915608181/17813398636087296", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "989011242067503523/3172134868791388672", 
                0, 
                0, 
                0
            ], 
            [
                "36794794072426094693/92067955625193055232", 
                0, 
                0
            ], 
            [
                "225662241329883279961949/828913120863615061243904", 
                0
            ], 
            [
                "58509757979778031581187251/231078135121800478681035776"
            ]
        ], 
        [
            [
                "19/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "16139/19456", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1289927/16526336", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2032903909/5283540992", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "327636816533/520423400704", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6110118279803/167750050064896", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "26189385240251645/50054088948146176", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5060685344988736039/26817930486017684480", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "107/256", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "321/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "156701/328704", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "156487/438272", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11678723569467/25110189452288", 
                0, 
                0, 
                0
            ], 
            [
                "231672019330045/664389607507456", 
                0, 
                0
            ], 
            [
                "166090435475919693/474464295587932160", 
                0
            ], 
            [
                "5585579801564977499/21259575740917720704"
            ]
        ], 
        [
            [
                "917/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1096815/939008", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "207113759/561569280", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "25343009229/106042244608", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "12272893476095/25951241450496", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22061805486925747/25134885839042560", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9248132805150526809/22591288818611964928", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3679498676522172555611/9470087992474139452416", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "121669218091651143028121/538258092108386385277952", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1467/1024", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "205871/375552", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "144426165/210811904", 
                0, 
                0, 
                0
            ], 
            [
                "81396005911/147892392960", 
                0, 
                0
            ], 
            [
                "4946881740183/10418688756608", 
                0
            ], 
            [
                "3436961817128779/6003682254159872"
            ]
        ], 
        [
            [
                "247/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "6027/31616", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "14601305/49373184", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "83468729/373793408", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35807502399/85471978496", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "58122872921069/293335059652608", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22737719365633597/148794554677936640", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5348105072232279709/11641712315204401664", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2392700936243792396825/10952919187931708844032", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2088286074497431947785021/4900251517427286828697600", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "382986125357174656373007129/2138404940285370314531861504", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10902716346492920708581459427/49022224045718356015744912512", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2065/1024", 
                0, 
                0, 
                0
            ], 
            [
                "1171959/2114560", 
                0, 
                0
            ], 
            [
                "234491055/400028672", 
                0
            ], 
            [
                "118697393117/240118840320"
            ]
        ], 
        [
            [
                "31/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2261/3968", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "729041/1089536", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "529088585/3172786432", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "317/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "206229/649216", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5419559/17598208", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2990089913/8324442624", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1788911995435/6123704141824", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "28261713401851/114490367707840", 
                0, 
                0, 
                0
            ], 
            [
                "44645366174431215/115759978093981696", 
                0, 
                0
            ], 
            [
                "45321711201594351157/146293935880376205312", 
                0
            ], 
            [
                "61187572507840472073491/232047161352163077923840"
            ]
        ], 
        [
            [
                "165/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59879/168960", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19737149/61316096", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1695515837/20210840576", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1172335170159/1736208217088", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "97191215814497/600235607121408", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5711377055756227/14217686427720704", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "26712611464928406069/81878301471321270272", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "617225717318437215491/3419214267510835976832", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "313/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "99/256", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "213023/405504", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "57225263351/136552855552", 
                0, 
                0, 
                0
            ], 
            [
                "20445007428339/58598669671424", 
                0, 
                0
            ], 
            [
                "3124974221041321/6978562535539712", 
                0
            ], 
            [
                "1327380188946744395/2399980201759734528"
            ]
        ], 
        [
            [
                "71/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "44579/72704", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "53984541/45648896", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "22343924569/55280169984", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "344641389655/22880178758656", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "405/1024", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19/64", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "135/512", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "13327259/31518720", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1169444765101/3684720568320", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "35695711841431/126053835732992", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "91888036666325553/347247884793440768", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11943703271825434949/47046674773158683136", 
                0, 
                0, 
                0
            ], 
            [
                "649639284078606883909/3057588037587311346944", 
                0, 
                0
            ], 
            [
                "1693516955330140460472515/10643690030343895185965056", 
                0
            ], 
            [
                "122826808435968540282928303/867080681129031915761927680"
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                "17250049376178123029925415235962866939853253762414294932217135851722730298408821716/23381647920572917657795164817236749903692797476602673574997958950557405715332065191", 
                "-42/229", 
                0
            ], 
            [
                "6282961826687066324483098856876444456680810080804345480299811582963245902485799386/163671535444010423604566153720657249325849582336218715024985712653901840007324456337", 
                "193/229", 
                0
            ], 
            [
                "-73579182532737535534436994975286595566074524570260543713369877186016105003078921700/163671535444010423604566153720657249325849582336218715024985712653901840007324456337", 
                "-72/229", 
                0
            ], 
            [
                "-9298967801218508572009928360931200330350411926772224462677547401372378739860736000/23381647920572917657795164817236749903692797476602673574997958950557405715332065191", 
                "-391798775798630960982570320718917208017757059670091146915725345618263916189085510784069907650793477556370629922949306399792282709690893481688423595641116139993344000/245735763497128930983243938808142411328931581530504718748795718989461907750533492276715087400700223968443007177572883526262887887101907733479829565356589806536033167", 
                1
            ]
        ], 
        [
            [
                "5327872603389887065621120273182620938950986204251523390843414983971974869326339419/87255779948570870224245313769138210106811572974537369482621951291756434742196736000", 
                "-74289912215135999297329807245587752291206027308852899852183832055530322767118753617908951/1439726419574308222666939415385122413006528754523030751555859247930570542534786694815232000", 
                "-43147331521860928539580318749807510169374603567039377736570021295890635933128904386106034881327/712642611885758812241355383892797379820989363598988558233036761217118117770121199370183021056000", 
                "-40124158353134770033234950658330935103627233196782035972448129209769755346969568965035766238716958617246822880081664389923611928769477251105035703431240157534425553107769444804/143742252520839088502899449068096548437932124912606921713358915347257343551127105868800162845361355700603576326406329996385899595328463815136157039781967139087195250893187764255", 
                "-21708225035822425523920215112474411934215826950784134725261377184846010520093381185790959473352452782452363893645202516826045810520430656489911260574069606728944988362517974732315784531381225837958664101806140205305960416229091681831745841886333313155730791/349103189181810238984371059632347651247860900982603319758927145888606691664748952211456544265117103443160698785255996145618677175122162352075386813648170311427679670548255945641349135328450075488653565025325217541424690027429309642050349381431689496781056000", 
                "-107698844640063957354488174587023825414145317813199603439774191644153925523398339490828192445297457045253690901051817997846186582283889232140543118220065615163216785283125617421212426238837295420743450287115642147189923863351976579739348675043363328040585700286077841191579600888781384271444188157650303234905653206207736963021114496117784505274456/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "-62617586899703040773280919016500215796760932223798259629343686531023272401272473814878780110485080260350104623573005178917088228535135848516626707593150593808404653296852964379127016235366307622570301720267585811887518623137666078445953462331124321662506138312235950329239238528035429956611733571052885976914533612351036518277258717445968151084639487469780/1858488630588780750598189746251248387500516508020113607727932286546036262696676156555846542288894068996412579221395143512422902257088978120317854417780758751734365185503538600268401076139637678080427362587571475037504470366895288975143785232875700550861178597551645307938616120776996484540082485494580146008276794470639744605503646536333947356498450394494053", 
                "50880824433372962719090087783448464142321529467410125098852819625988259064815595109335072852641076387825764230844491056423554683429782724983639062472539773223197910545767204464020102818913378258680384541742175387190167557560487459841815837918841492476666115026486474489777753180291333358946724257280638806550461608856542163527197560535697216979856001444/8568223010154118521598847347453066487047047845091078442479439712974314415812345487064365068519384235848162530707189557017244243785631806636108082548012781896679273658308767445056966412954113316763778271761974820051045393575810224834092020164116865954666066851156030108186252322349756296038919875938163788054344471465829985106614660580057097617188836449613", 
                "-8/143", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1041667700139204519721569522162215805508932870895461559279591673949593762118296201/65441834961428152668183985326853657580108679730903027111966463468817326056647552000", 
                "149574596814737489301978627317086234074393880494644344669124349820211725137072607946401/628884574653891186371697473231707518785612443734579536206694488030243393652352953472000", 
                "-110827079731487491348820014130863382368241015180963307307267038423998888145999729271132993925849/1603445876742957327543049613758794104597226068097724256024332712738515764982772698582911797376000", 
                "-35721618033337022093431296669737693586444178523155395379350088154542953799038104218904091567196889615734668417945544452291396220713568231352413765413553727623814245296324776528/431226757562517265508698347204289645313796374737820765140076746041772030653381317606400488536084067101810728979218989989157698785985391445408471119345901417261585752679563292765", 
                "-639381668216386588569340845837398764119710042227160410357631689818491241673617732199255727541618145667579289645532795960112186429278247923890095447362245450938702193213166119043270985543636761718456342167513519956536904929589998288490926527589346037456082791/3141928702636292150859339536691128861230748108843429877830344312997460224982740569903108898386053930988446289067303965310568094576099461168678481322833532802849117034934303510772142217956050679397882085227926957872822210246863786778453144432885205471029504000", 
                "38062533094201202031894091425457436238827072155304721016699559908385036299757634604446164462206488043870786000501613511349567027331021459276765667754314366157531753670377823273427713610738435500630030307928391452206329046112796747625744945049151678006289962060598750884546964750530947549367473379507087305229095351308135147224469821781620312128616/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "-4665010224027876537609428466729266076858689450672970342386104646561233793894799299208469118231138479396082794456188885829323073025867620714488689715689719238726146670615545846244962709534789917881487478159935142985620137423756122844223532943668761963856707304261578299528323270338639531767574151043440005280132754120152220611655774449724627255805641816498610/68764079331784887772133020611296190337519110796744203485933494602203341719777017792566322064689080552867265431191620309959647383512292190451760613457888073814171511863630928209930839817166594088975812415740144576387665403575125692080320053616400920381863608109410876393728796468748869927983051963299465402306241395413670550403634921844356052190442664596279961", 
                "3790621420286285722572211539866910578602953945322054319864535062136125300328761835645462927521760190893019435197914583703554823915518813011281110154204213105128244335659656732569497660009046680271688648359792066345667483038256315758215279924953691189511625569473242349488442611931704335241530957167407591088009389859812391182776218259909442664999272107578/317024251375702385299157351855763460020740770268369902371739269380049633385056783021381507535217216726382013636166013609638037020068376845535999054276472930177133125357424395467107757279302192720259796055193068341888679562304978318861404746072324040322644473492773114002891335926940982953440035409712060158010745444235709448944742441462112611835986948635681", 
                "-596/5291", 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1041667700139204519721569522162215805508932870895461559279591673949593762118296201/65441834961428152668183985326853657580108679730903027111966463468817326056647552000", 
                "149574596814737489301978627317086234074393880494644344669124349820211725137072607946401/628884574653891186371697473231707518785612443734579536206694488030243393652352953472000", 
                "-110827079731487491348820014130863382368241015180963307307267038423998888145999729271132993925849/1603445876742957327543049613758794104597226068097724256024332712738515764982772698582911797376000", 
                "-35721618033337022093431296669737693586444178523155395379350088154542953799038104218904091567196889615734668417945544452291396220713568231352413765413553727623814245296324776528/431226757562517265508698347204289645313796374737820765140076746041772030653381317606400488536084067101810728979218989989157698785985391445408471119345901417261585752679563292765", 
                "-639381668216386588569340845837398764119710042227160410357631689818491241673617732199255727541618145667579289645532795960112186429278247923890095447362245450938702193213166119043270985543636761718456342167513519956536904929589998288490926527589346037456082791/3141928702636292150859339536691128861230748108843429877830344312997460224982740569903108898386053930988446289067303965310568094576099461168678481322833532802849117034934303510772142217956050679397882085227926957872822210246863786778453144432885205471029504000", 
                "38062533094201202031894091425457436238827072155304721016699559908385036299757634604446164462206488043870786000501613511349567027331021459276765667754314366157531753670377823273427713610738435500630030307928391452206329046112796747625744945049151678006289962060598750884546964750530947549367473379507087305229095351308135147224469821781620312128616/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "-4665010224027876537609428466729266076858689450672970342386104646561233793894799299208469118231138479396082794456188885829323073025867620714488689715689719238726146670615545846244962709534789917881487478159935142985620137423756122844223532943668761963856707304261578299528323270338639531767574151043440005280132754120152220611655774449724627255805641816498610/68764079331784887772133020611296190337519110796744203485933494602203341719777017792566322064689080552867265431191620309959647383512292190451760613457888073814171511863630928209930839817166594088975812415740144576387665403575125692080320053616400920381863608109410876393728796468748869927983051963299465402306241395413670550403634921844356052190442664596279961", 
                "3790621420286285722572211539866910578602953945322054319864535062136125300328761835645462927521760190893019435197914583703554823915518813011281110154204213105128244335659656732569497660009046680271688648359792066345667483038256315758215279924953691189511625569473242349488442611931704335241530957167407591088009389859812391182776218259909442664999272107578/317024251375702385299157351855763460020740770268369902371739269380049633385056783021381507535217216726382013636166013609638037020068376845535999054276472930177133125357424395467107757279302192720259796055193068341888679562304978318861404746072324040322644473492773114002891335926940982953440035409712060158010745444235709448944742441462112611835986948635681", 
                "-596/5291", 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-57495604204069838915752398464359624557555244767157116807033288331063183551087882427/183237137891998827470915158915190241224304303246528475913506097712688512958613145600", 
                "938662011858205267034083312236397682176668175405412478486909028258720689445515544336495573/2159589629361462334000409123077683619509793131784546127333788871895855813802180042222848000", 
                "3278076132650936308505290262417393847397531663244641663309952013438313727361236496407839257248407/3206891753485914655086099227517588209194452136195448512048665425477031529965545397165823594752000", 
                "-13979782569351504546526359610147833753712383584010090616755488948635245269380713844942604451930599034363180515529686932910869527108941511602937022704746576387328048208759651816/431226757562517265508698347204289645313796374737820765140076746041772030653381317606400488536084067101810728979218989989157698785985391445408471119345901417261585752679563292765", 
                "154769901587195906774771393666075402975925377413894801169701569281909769809485004818056117117580602327583900606894109895541422937696088562767284221365409205902414213023381495070814272900691784413612101059824539723617166587588310205785162925457384608072941209/1570964351318146075429669768345564430615374054421714938915172156498730112491370284951554449193026965494223144533651982655284047288049730584339240661416766401424558517467151755386071108978025339698941042613963478936411105123431893389226572216442602735514752000", 
                "-52521117379561817548078959267982485111942703463945441563763803274549713749403888199920148962774409466570075114872870005870091610555980614484021272493912670708080083606823218276590815274375476120572431686563550014743594844450734307140239590040476195443761606973507240845906722968526651248622609976189850812961098259664002073562872611337435751294768/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "2003762780790497304744989408528006905496349831161544308138997968992744716840719162076120963535522568331203347954336165725346823313124347152532054642980819001868948905499294860132064519531721843922249655048562745980400595940405314510270510794595978293200196425991550410535655632897133758611575474273692351261265075595233168584872278958270980834708463599032960/68764079331784887772133020611296190337519110796744203485933494602203341719777017792566322064689080552867265431191620309959647383512292190451760613457888073814171511863630928209930839817166594088975812415740144576387665403575125692080320053616400920381863608109410876393728796468748869927983051963299465402306241395413670550403634921844356052190442664596279961", 
                "-1628186381867934807010882809070350852554288942957124003163290228031624290074099043498722331284514444410424455387023713805553749869753047199476449999121272743142333137464550542848643290205228104277772305335749612390085361841935598714938106813402927759253315680847567183672888101769322667486295176232980441809614771483409349232870321937142310943355392046208/317024251375702385299157351855763460020740770268369902371739269380049633385056783021381507535217216726382013636166013609638037020068376845535999054276472930177133125357424395467107757279302192720259796055193068341888679562304978318861404746072324040322644473492773114002891335926940982953440035409712060158010745444235709448944742441462112611835986948635681", 
                "256/5291", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25903034021836968706940500953048994723025976054102151843395678130818655550875895401/7329485515679953098836606356607609648972172129861139036540243908507540518344525824000", 
                "-1474139370321866422661923333866999444718669712957106997417988287392196037022414087065262931/2468102433555956953143324712088781279439763579182338431238615853595263787202491476826112000", 
                "-5861936963430815442657322837547894913103011416566715509569770568242549022207638798415137093404199/25655134027887317240688793820140705673555617089563588096389323403816252239724363177326588758016000", 
                "403267192423814256415645627983993977806371607569800583906565768144501540114619889916515279632222869033084367948159616123335959731767508422202597073936408264486929656262043989133/431226757562517265508698347204289645313796374737820765140076746041772030653381317606400488536084067101810728979218989989157698785985391445408471119345901417261585752679563292765", 
                "154769901587195906774771393666075402975925377413894801169701569281909769809485004818056117117580602327583900606894109895541422937696088562767284221365409205902414213023381495070814272900691784413612101059824539723617166587588310205785162925457384608072941209/785482175659073037714834884172782215307687027210857469457586078249365056245685142475777224596513482747111572266825991327642023644024865292169620330708383200712279258733575877693035554489012669849470521306981739468205552561715946694613286108221301367757376000", 
                "-105042234759123635096157918535964970223885406927890883127527606549099427498807776399840297925548818933140150229745740011740183221111961228968042544987825341416160167213646436553181630548750952241144863373127100029487189688901468614280479180080952390887523213947014481691813445937053302497245219952379701625922196519328004147125745222674871502589536/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "4007525561580994609489978817056013810992699662323088616277995937985489433681438324152241927071045136662406695908672331450693646626248694305064109285961638003737897810998589720264129039063443687844499310097125491960801191880810629020541021589191956586400392851983100821071311265794267517223150948547384702522530151190466337169744557916541961669416927198065920/68764079331784887772133020611296190337519110796744203485933494602203341719777017792566322064689080552867265431191620309959647383512292190451760613457888073814171511863630928209930839817166594088975812415740144576387665403575125692080320053616400920381863608109410876393728796468748869927983051963299465402306241395413670550403634921844356052190442664596279961", 
                "-3256372763735869614021765618140701705108577885914248006326580456063248580148198086997444662569028888820848910774047427611107499739506094398952899998242545486284666274929101085697286580410456208555544610671499224780170723683871197429876213626805855518506631361695134367345776203538645334972590352465960883619229542966818698465740643874284621886710784092416/317024251375702385299157351855763460020740770268369902371739269380049633385056783021381507535217216726382013636166013609638037020068376845535999054276472930177133125357424395467107757279302192720259796055193068341888679562304978318861404746072324040322644473492773114002891335926940982953440035409712060158010745444235709448944742441462112611835986948635681", 
                "512/5291", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18823828739348685052352001517537293820178968678654895659885056302238721703393115803/152697614909999022892429299095991867686920252705440396594588414760573760798844288000", 
                "21379263944137848129074961967271408718664120030816488757228857825053461908651248499803453/119977201631192351888911617948760201083877396210252562629654937327547545211232224567936000", 
                "764358222422782908680632033338156358991372742177980626456744980476750482007542335812139842881687/1603445876742957327543049613758794104597226068097724256024332712738515764982772698582911797376000", 
                "144048898303544128326804664007796452723633527977205951145760305331117665752491396027708880811812866945578490918440275875334681786096214467324533911889117163255763296769713197232/431226757562517265508698347204289645313796374737820765140076746041772030653381317606400488536084067101810728979218989989157698785985391445408471119345901417261585752679563292765", 
                "931582683101759486860328922508165666495664012194554528557540466680238870817752552752298721651408819826643854888119186695171860858771482660449145214054520950485856324253985636342800123434388577980484700446449958979874200193841895100735645688853256698058669209/3141928702636292150859339536691128861230748108843429877830344312997460224982740569903108898386053930988446289067303965310568094576099461168678481322833532802849117034934303510772142217956050679397882085227926957872822210246863786778453144432885205471029504000", 
                "38062533094201202031894091425457436238827072155304721016699559908385036299757634604446164462206488043870786000501613511349567027331021459276765667754314366157531753670377823273427713610738435500630030307928391452206329046112796747625744945049151678006289962060598750884546964750530947549367473379507087305229095351308135147224469821781620312128616/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "-4665010224027876537609428466729266076858689450672970342386104646561233793894799299208469118231138479396082794456188885829323073025867620714488689715689719238726146670615545846244962709534789917881487478159935142985620137423756122844223532943668761963856707304261578299528323270338639531767574151043440005280132754120152220611655774449724627255805641816498610/68764079331784887772133020611296190337519110796744203485933494602203341719777017792566322064689080552867265431191620309959647383512292190451760613457888073814171511863630928209930839817166594088975812415740144576387665403575125692080320053616400920381863608109410876393728796468748869927983051963299465402306241395413670550403634921844356052190442664596279961", 
                "3790621420286285722572211539866910578602953945322054319864535062136125300328761835645462927521760190893019435197914583703554823915518813011281110154204213105128244335659656732569497660009046680271688648359792066345667483038256315758215279924953691189511625569473242349488442611931704335241530957167407591088009389859812391182776218259909442664999272107578/317024251375702385299157351855763460020740770268369902371739269380049633385056783021381507535217216726382013636166013609638037020068376845535999054276472930177133125357424395467107757279302192720259796055193068341888679562304978318861404746072324040322644473492773114002891335926940982953440035409712060158010745444235709448944742441462112611835986948635681", 
                "-596/5291", 
                0, 
                0, 
                0, 
                "430787670876394942961216548963071945001327899305453072201499895526003861002669049/1351815548498186135570648881298352218376083633908329109029700789306795435155840000", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "18823828739348685052352001517537293820178968678654895659885056302238721703393115803/152697614909999022892429299095991867686920252705440396594588414760573760798844288000", 
                "21379263944137848129074961967271408718664120030816488757228857825053461908651248499803453/119977201631192351888911617948760201083877396210252562629654937327547545211232224567936000", 
                "764358222422782908680632033338156358991372742177980626456744980476750482007542335812139842881687/1603445876742957327543049613758794104597226068097724256024332712738515764982772698582911797376000", 
                "144048898303544128326804664007796452723633527977205951145760305331117665752491396027708880811812866945578490918440275875334681786096214467324533911889117163255763296769713197232/431226757562517265508698347204289645313796374737820765140076746041772030653381317606400488536084067101810728979218989989157698785985391445408471119345901417261585752679563292765", 
                "931582683101759486860328922508165666495664012194554528557540466680238870817752552752298721651408819826643854888119186695171860858771482660449145214054520950485856324253985636342800123434388577980484700446449958979874200193841895100735645688853256698058669209/3141928702636292150859339536691128861230748108843429877830344312997460224982740569903108898386053930988446289067303965310568094576099461168678481322833532802849117034934303510772142217956050679397882085227926957872822210246863786778453144432885205471029504000", 
                "38062533094201202031894091425457436238827072155304721016699559908385036299757634604446164462206488043870786000501613511349567027331021459276765667754314366157531753670377823273427713610738435500630030307928391452206329046112796747625744945049151678006289962060598750884546964750530947549367473379507087305229095351308135147224469821781620312128616/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "-4665010224027876537609428466729266076858689450672970342386104646561233793894799299208469118231138479396082794456188885829323073025867620714488689715689719238726146670615545846244962709534789917881487478159935142985620137423756122844223532943668761963856707304261578299528323270338639531767574151043440005280132754120152220611655774449724627255805641816498610/68764079331784887772133020611296190337519110796744203485933494602203341719777017792566322064689080552867265431191620309959647383512292190451760613457888073814171511863630928209930839817166594088975812415740144576387665403575125692080320053616400920381863608109410876393728796468748869927983051963299465402306241395413670550403634921844356052190442664596279961", 
                "3790621420286285722572211539866910578602953945322054319864535062136125300328761835645462927521760190893019435197914583703554823915518813011281110154204213105128244335659656732569497660009046680271688648359792066345667483038256315758215279924953691189511625569473242349488442611931704335241530957167407591088009389859812391182776218259909442664999272107578/317024251375702385299157351855763460020740770268369902371739269380049633385056783021381507535217216726382013636166013609638037020068376845535999054276472930177133125357424395467107757279302192720259796055193068341888679562304978318861404746072324040322644473492773114002891335926940982953440035409712060158010745444235709448944742441462112611835986948635681", 
                "-596/5291", 
                0, 
                0, 
                0, 
                "-430787670876394942961216548963071945001327899305453072201499895526003861002669049/1351815548498186135570648881298352218376083633908329109029700789306795435155840000", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1218445208605104363615840166877433913227426784442204175542222236118930046860516197/12094860586930615674647865274930048925696653679638843294620864535490990954363904000", 
                "1573755395403583705088781417483993903704615553155787015574078637036393568643652180772547/9503144683658800149616761817723580283871476927544757436012272263568122392968889074688000", 
                "-11842621559614202518036570733251956653762028522345926504922215950143861080725856348006748481687/127005613999442164557865315941290622146314936086948455922719422791169565543189916719438558208000", 
                "-69902547814904720664065294833759068667412792532545985409824661672175367235029408064134474982766946949381631164966944258907062588799307479608805095726877066325484129638096443054/431226757562517265508698347204289645313796374737820765140076746041772030653381317606400488536084067101810728979218989989157698785985391445408471119345901417261585752679563292765", 
                "-28963712311380858007387276517010188386517786183628629046559666850163074921072690043036418953747137298647157596608659462962633335007084762900768630279840151353326465500760090854721558691689242452096308073315540170325432485857093018573109150717308466206957209/248865639812775615909650656371574563265801830403439990323195589148313681186751728309157140466222093543639310025132987351332126303057383062865622282996715469532603329499746812734427106372756489457257986948746689732500769128464458358689357974881996472952832000", 
                "202893369890519751660381288260242079679541467841600716274096085079275281694192886853183462440326074203411952046758894883485727626416604095892831674615282330821611936820492700547533278923642845889280982719012076548912689518918932511431032931991726432282403612925559715224785536269235939659572668739494407833397643801848740721353821104166886804496223/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "-1314969324893763856238899299346504531731979576699763452216217417151488720426721950112454382320186685467352197095033108757258852799237852818849160859456162469976497719233912251961667340942692460073976336125619302049637891085890987647365022708953610754912628904556954956914024009088744029088846404992110605515205205859371766883822433066365331172777429236865380/68764079331784887772133020611296190337519110796744203485933494602203341719777017792566322064689080552867265431191620309959647383512292190451760613457888073814171511863630928209930839817166594088975812415740144576387665403575125692080320053616400920381863608109410876393728796468748869927983051963299465402306241395413670550403634921844356052190442664596279961", 
                "152642473300118888157270263350345392426964588402230375296558458877964777194446785328005218557923229163477292692533473169270664050289348174950917187417619319669593731637301613392060308456740134776041153625226526161570502672681462379525447513756524477429998345079459423469333259540874000076840172771841916419651384826569626490581592681607091650939568004332/45289178767957483614165335979394780002962967181195700338819895625721376197865254717340215362173888103768859090880859087091148145724053835076571293468067561453876160765346342209586822468471741817179970865027581191698382794614996902694486392296046291474663496213253302000413047989562997564777147915673151451144392206319387064134963205923158944547998135519383", 
                "-168/5291", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-56084880021/203301521566", 
                "-3758291434551/29482153064086", 
                "1954193343054240859/7271184258621708282", 
                "-48829541067990394058980319553947924762743805351409412873735707236514445038915001197553954027819605112964494537314961102450706468572758661350104358758347262688419635200/203851628548301103626969007526085247656499426894475146141818330368094046357347830712512411379926554717613973687351243660003331994876764148384495898177050759298466762233", 
                "-40319494032563806616926649695488953122818995467229343585500885740331429564494845464358403772249837970448872719714951303726663313649682320738466599494217949396925104453958874782221/435046687670853336439723439039198235187916438069363517338273680098089752889728395378700717575372707207060907316964186936376580313246793117518681567806872342585225082431205521584752", 
                "-964805998897225328586285138644040773825716685386479498832982457458218853256015956158747052435139656012294091722689741940553244042363427866370114328942025292707255641479188883221833779209505934174655110212338096216634582724260627757397581240954171737469323667821242227102319326205174577409621261383483869264532114881589943445836404647979041152000/1861065045416379103806126754040094738395901311529132820418520322434829083382835195823048228547020640784257903343906894388215248696013721741852958171725438018446788750867568658049950899445678891548677617952538639245714976820421415716798350287598496453286575230377851805742091152719782594228332386106296334114827879214853473597549016054991100471923", 
                "64099069107757011234523592144566924260660421346071233143547389955642107925882218493357852946457942073471182636735431424130324310486424569737271923742198354575445365193015382363685877107631804171094324937580209433402045266151369569236096520672732158418006900805149298094200473198410230396215477812256025397026108641293518329791979147394631424934637022779781351/137528158663569775544266041222592380675038221593488406971866989204406683439554035585132644129378161105734530862383240619919294767024584380903521226915776147628343023727261856419861679634333188177951624831480289152775330807150251384160640107232801840763727216218821752787457592937497739855966103926598930804612482790827341100807269843688712104380885329192559922", 
                "1895310710143142861286105769933455289301476972661027159932267531068062650164380917822731463760880095446509717598957291851777411957759406505640555077102106552564122167829828366284748830004523340135844324179896033172833741519128157879107639962476845594755812784736621174744221305965852167620765478583703795544004694929906195591388109129954721332499636053789/317024251375702385299157351855763460020740770268369902371739269380049633385056783021381507535217216726382013636166013609638037020068376845535999054276472930177133125357424395467107757279302192720259796055193068341888679562304978318861404746072324040322644473492773114002891335926940982953440035409712060158010745444235709448944742441462112611835986948635681", 
                "-298/5291", 
                0, 
                0, 
                0, 
                "268/3195", 
                "-58884338385699368231078226110214778175480229652026007884617050125090009948885055875029641125885772419852442438915861361763683406103342920175450549308660609792000/329041043067218304275142380447234782943088338013414222503947597528046287378203354246924127392991482115291519893537743930734815035749250875254939288553062657435599", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "4022/14061", 
                "10189891/97196261", 
                "-76068832232/167632983549", 
                "-184335568340210363994371156253831680695904058384489453964780883913748238209220361426383373680241394281299053002554442411970687604862758438500204207728099021239674060800/203851628548301103626969007526085247656499426894475146141818330368094046357347830712512411379926554717613973687351243660003331994876764148384495898177050759298466762233", 
                "-2627202981456761955713604440132776688937928843478175737393678781910979248221766821064833277092283191312819132351041483099579119044903945219008747737903361482757820153394763/10029751914332455999583070817324106717924259616758970842519723410006279400785215218805659842711006612218433575216477306130291453443886220076880093507990418547701731475761464", 
                "54442198615914493354037176143441789424040037427944276495429517929633708464065477213270010810129891488927799212153284589735943964444276755466667485000157099477046810239629236986067467728030050010265356234810755662057238778776290057967475859166492241569340505156096759439466333171742027536612816608370677469166760801419181736295711823733601994496000/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "-242758824716211058065826899957869897946114931116798067463784003651855912387829554030330866988282074803278599415776162012419274755306327996107502942387126074688525081215043403957130219942821701694769645483333928881077072550310054451703421268817989236122994346475865519254859830630782271966517413169469096316999335867088433543382367746653371301530865805/3170632834869805786842415506854389502301459349662485661227166589405289474827863791707420609647063958967328854251327107775600909410088044875891364289398162525968921612304448467336227454657434233627556034624804404003542515685891815631552272228900619715982541533329202428596120358158303124487266185500779050678021066831309264592086499924651496709070181529", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "10317183/49597834", 
                "-2661107691/7192523314", 
                "-315813069965962/886946115957759", 
                "77011866762930496905077482805983612712638937025354139901112839318608609144432853707664894678337523994138637968331972228430497608822079338252841490989567714304873267200/203851628548301103626969007526085247656499426894475146141818330368094046357347830712512411379926554717613973687351243660003331994876764148384495898177050759298466762233", 
                "22270519313901385304431540724029251984746505894922139189424202937707404455339506134900943153688053226986590014055703210964250272950479049645242041757393894379238160700842889759/106134834757466049387588055388923697289074515264543429455543713124686448619109147445401492455567871970495464092940762853470744160343203980853545149501554609071779722476507812048", 
                "-450459519517978721704512812065011556934356368379154088822604553355737090404900276611600933599742014756471942202673788421972597236269423564670124039967305538551764240689672188669597990372076898091706401506685575960150012391392781373451181438540307287544057832176671564250985952181031313952132978230662945855235692630988771277167452839309582976000/1861065045416379103806126754040094738395901311529132820418520322434829083382835195823048228547020640784257903343906894388215248696013721741852958171725438018446788750867568658049950899445678891548677617952538639245714976820421415716798350287598496453286575230377851805742091152719782594228332386106296334114827879214853473597549016054991100471923", 
                "-560710802185191112431495346320760453743394181557323363108508395893784255498054434102133709010672670904305405975260216255716177277495941654592265778459014736400200463244797872947112701875453812240411774566471824305431897354818538447527353390166049250818546337392911233696131591503362171254595997360700231454388030758349094693707495869919515658265229301247/33551636658592284836366440893533149713354042838128423267105876849086773222628454643847924891285230813792273935687543454481408823377551690876682416910411355849803128501405673681351958925184969060246797958399680203165486900988107193013086144726226357834527254505689620099404145630031163663324250774969243914274818929208914637913459342202662138175380660939878", 
                "-52140124838098943546387567456088813629843987321728525695049426911731468476669781088291115905743943028424451895557892210070037661844669847426984129268735132610472058831774942774504600363681484370582724059150294228023124204610109524472900779907332819415463601373392014733399752571503543859580655682648334617012585533675741582074495700158955723100107437479739/1268097005502809541196629407423053840082963081073479609486957077520198533540227132085526030140868866905528054544664054438552148080273507382143996217105891720708532501429697581868431029117208770881039184220772273367554718249219913275445618984289296161290577893971092456011565343707763931813760141638848240632042981776942837795778969765848450447343947794542724", 
                "4099/10582", 
                0, 
                0, 
                0, 
                "-262/1065", 
                "152992228798711824641039519095473739705207058305539738753306960549143066767655155338245149674309755357634262109543035970257884558416500974658186822691352595584000/329041043067218304275142380447234782943088338013414222503947597528046287378203354246924127392991482115291519893537743930734815035749250875254939288553062657435599", 
                "-571934640680979293688609926865363396976455082990261263065324826277339177293156781908441014775891184136356636948628653730947676813921673759069579019721726291403620547/2425787445948923655426417114620411138198582237439780841892670078925468003242476798375262534082737924845396313723477568262236202884834740965868323944063351459584965443", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-2917/28122", 
                "-37428749/194392522", 
                "23137674311/167632983549", 
                "117358328646500476949888462972895999600765928328001522645240962031412758037965002207072297216807676893104386762774414991897426078087974261344971928928563331464279654400/203851628548301103626969007526085247656499426894475146141818330368094046357347830712512411379926554717613973687351243660003331994876764148384495898177050759298466762233", 
                "4447450042982703280545625147352657233753021497727238286571379927198002021153626849023002397436757751280098018204253552038733119032772778912476606977371526442515902871718443/20059503828664911999166141634648213435848519233517941685039446820012558801570430437611319685422013224436867150432954612260582906887772440153760187015980837095403462951522928", 
                "-19466912309761159428476372991144354187337877147439245766557301266475111752358316109303439539704158131557418016706920027497251317013980697009204845713051405583169583125430533880816297227483069734825328225965246674587693070556276681393217588619062195489987036235271607691221899841170206406758656405412167203128491852101695365271209440759387009920000/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "240372366520190383641300171391379515353568026036611534775934539849406217435495749236768457725749947895750000984451634818183401626294316516251987236410988009803427331842751700524422093402214351835607815012055257194450710887498819789433655564220420936208130121356101126300758963568256892141871178202250257600948044991596285051743241836882973363163364139/3170632834869805786842415506854389502301459349662485661227166589405289474827863791707420609647063958967328854251327107775600909410088044875891364289398162525968921612304448467336227454657434233627556034624804404003542515685891815631552272228900619715982541533329202428596120358158303124487266185500779050678021066831309264592086499924651496709070181529", 
                "-150438535857229283209724532923153266720982747545670114357269810413553130517780472786579106222456421527669191263239863141307289941677303199467895273108419590857633695810940404147499672049444828711558426453611524414574531630841940882604864700855093481682860158073404711073192644533849813022851043124500232342168615380205923131865244157628416770110470435603/239670573710604713890876848879806055581735604058491704684739572390889913729016656980821400518024733869878672187613693902580258567430260325485540770573784108998021640791853634826768291271443729140245546063272022938490780239882803491862713850744527719011638233598770072956258806219573602686403353173095490574946698502540698884101109386854743989291995425164", 
                "2602799296673256617262137744465373952260587221189936695587969016355566749916062455781419469352393118630909104467240718603534790458946334095792778844479088678300664809725461790606132067499967528711733740745519141654391486256071274378738486721491268544900217381280358498470684636361257199235583597800574831720064651417887941970292030311633290363195492460475/49029962605523610691601068361889155516631256476864332723806801773434892776691056945535148778544717372978531203884291599498105471008496802386527524525240738146167344928697121557141084438416988194685117508248388934083061647496722950883783274554099261131178305499063404374335613449201725082369545362000756914707393973680187782781707269099649870307952269577706", 
                "1/2", 
                0, 
                0, 
                "-304/1065", 
                "-27845724170064480163449015849939038663181423759327684939236373745279979162993731191360685960068653413729236513407317204973358039724959260333400487905963727872000/329041043067218304275142380447234782943088338013414222503947597528046287378203354246924127392991482115291519893537743930734815035749250875254939288553062657435599", 
                "7337230255650943708250563711363716691173768731567278541730374470172342715609878801612903989191836218651400950731103180105649875572244899744941388167484136552940461/2425787445948923655426417114620411138198582237439780841892670078925468003242476798375262534082737924845396313723477568262236202884834740965868323944063351459584965443", 
                "-347432562552858018741103472430234336512683528544369031723166997439532041110356934230670392189236274665803878164724944224615864082242984546814917063520887883459501234115/1961574568250443127797143919243763288688097164117197478488847302522890656167271713345501316959481327585803102715412435522262467492668250018790355595304602900565770693874", 
                "1/2", 
                0
            ], 
            [
                "-39561136182558625712322872161566869237138927800028329183031608815357123303951320201/65441834961428152668183985326853657580108679730903027111966463468817326056647552000", 
                "-164867690512208103883870109298767525318412341372645423434222894194909971689103868789599/628884574653891186371697473231707518785612443734579536206694488030243393652352953472000", 
                "-110827079731487491348820014130863382368241015180963307307267038423998888145999729271132993925849/1603445876742957327543049613758794104597226068097724256024332712738515764982772698582911797376000", 
                "-35721618033337022093431296669737693586444178523155395379350088154542953799038104218904091567196889615734668417945544452291396220713568231352413765413553727623814245296324776528/431226757562517265508698347204289645313796374737820765140076746041772030653381317606400488536084067101810728979218989989157698785985391445408471119345901417261585752679563292765", 
                "-639381668216386588569340845837398764119710042227160410357631689818491241673617732199255727541618145667579289645532795960112186429278247923890095447362245450938702193213166119043270985543636761718456342167513519956536904929589998288490926527589346037456082791/3141928702636292150859339536691128861230748108843429877830344312997460224982740569903108898386053930988446289067303965310568094576099461168678481322833532802849117034934303510772142217956050679397882085227926957872822210246863786778453144432885205471029504000", 
                "38062533094201202031894091425457436238827072155304721016699559908385036299757634604446164462206488043870786000501613511349567027331021459276765667754314366157531753670377823273427713610738435500630030307928391452206329046112796747625744945049151678006289962060598750884546964750530947549367473379507087305229095351308135147224469821781620312128616/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "-4665010224027876537609428466729266076858689450672970342386104646561233793894799299208469118231138479396082794456188885829323073025867620714488689715689719238726146670615545846244962709534789917881487478159935142985620137423756122844223532943668761963856707304261578299528323270338639531767574151043440005280132754120152220611655774449724627255805641816498610/68764079331784887772133020611296190337519110796744203485933494602203341719777017792566322064689080552867265431191620309959647383512292190451760613457888073814171511863630928209930839817166594088975812415740144576387665403575125692080320053616400920381863608109410876393728796468748869927983051963299465402306241395413670550403634921844356052190442664596279961", 
                "3790621420286285722572211539866910578602953945322054319864535062136125300328761835645462927521760190893019435197914583703554823915518813011281110154204213105128244335659656732569497660009046680271688648359792066345667483038256315758215279924953691189511625569473242349488442611931704335241530957167407591088009389859812391182776218259909442664999272107578/317024251375702385299157351855763460020740770268369902371739269380049633385056783021381507535217216726382013636166013609638037020068376845535999054276472930177133125357424395467107757279302192720259796055193068341888679562304978318861404746072324040322644473492773114002891335926940982953440035409712060158010745444235709448944742441462112611835986948635681", 
                "-596/5291", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-938/14061", 
                "-6944452/97196261", 
                "1276986200/55877661183", 
                "-89303020456193044471810224680107640364167824086628481897050515536616915147049937369136253924445588426589433261409603021487263507019634366626363939529090455016019558400/203851628548301103626969007526085247656499426894475146141818330368094046357347830712512411379926554717613973687351243660003331994876764148384495898177050759298466762233", 
                "-32009601721053390505088378291517309440945360533232818627995496809220113877580474702877518167039738831739208278110409534792068424463062717239000460334404060838559177832943/1253718989291556999947883852165513339740532452094871355314965426250784925098151902350707480338875826527304196902059663266286431680485777509610011688498802318462716434470183", 
                "17931673414738312933797031871467437863426258504892886437052122640731427547741461411127108227215008792429966807420021495464404489808630980683871972179937181399005590477383554380694819688598332059009465866527433615479159287128106043551377843923446110415818246788714008100387372932267882603516200764758410645666823505792027446733556805392967604224000/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "48216550982693014968977474349184264336266025974016785478625476016282219499154603247908244681523012514673645581817354070147655848063143099490931873669735011570820190614055238754470568792788803620668634356265354376032236656048775968411554619049436943063110321649487067810780413265299364995025994979693623925711265432484384228706956820501613541243560983/6341265669739611573684831013708779004602918699324971322454333178810578949655727583414841219294127917934657708502654215551201818820176089751782728578796325051937843224608896934672454909314868467255112069249608808007085031371783631263104544457801239431965083066658404857192240716316606248974532371001558101356042133662618529184172999849302993418140363058", 
                "-3563442624965877356931863835077470552576391214801933277212749834917869054310955691737488657697067771964576446963023143871243819173652710653340891994724931261637411709763964391944530064303219068882296408749129789682221417095629571414429579055343252909761207017304226479546281226570267327388068205135776650680245109691271478670106276653282520523339409163/239670573710604713890876848879806055581735604058491704684739572390889913729016656980821400518024733869878672187613693902580258567430260325485540770573784108998021640791853634826768291271443729140245546063272022938490780239882803491862713850744527719011638233598770072956258806219573602686403353173095490574946698502540698884101109386854743989291995425164", 
                "-3085268674680067447424509924797047788374777565339625710428268207349121651897600074615714282771831120173267432429614536552277417184868222692277267528295924962362869664070290997982964101798780739515517917906191077920216512293351035043370527510940058539107444008124002900631813501119667858507148532763524167982784457339800220849927232651585947152761549271727/49029962605523610691601068361889155516631256476864332723806801773434892776691056945535148778544717372978531203884291599498105471008496802386527524525240738146167344928697121557141084438416988194685117508248388934083061647496722950883783274554099261131178305499063404374335613449201725082369545362000756914707393973680187782781707269099649870307952269577706", 
                "-141004122166945396862662757401213116928213903864613352757404387854639433836838807652161056427121416989181029066345045190811260908710778666627831117207023678162993178471756824702740922034005724547094010770922154173180512923079198315024782310250301441048465450132868290079579336019890802681528480772704432157594873699541868825443669492938821846158010351154146/1044664738961558613411572646444062344066980810245919674197763818180579481134020509813048676270957088598041710690562662781780656815326176958950591170022748486488358634448518838240082714532648047674380449044106443259158511646834220765505343252247393192442074516051505893250217293971030959349055592837988963383649347610714681059491264080126089493222299300272517", 
                "1/2", 
                0, 
                "47/2130", 
                "27964026421193501374177037543161582513270148481672669866425969163761860437641415556875713360171905706213621416331687559296999089784833978728417124249213207648000/329041043067218304275142380447234782943088338013414222503947597528046287378203354246924127392991482115291519893537743930734815035749250875254939288553062657435599", 
                "974401824501648065437615550151725943859427147089183845153088926837182308414255292781481933173089410393485077692156502111355658327739248910504328398273248962492855155/4851574891897847310852834229240822276397164474879561683785340157850936006484953596750525068165475849690792627446955136524472405769669481931736647888126702919169930886", 
                "-283686134484819150372442737720536897840338828592419489908704415264821584962236212071187521911543242302223549741153470657115508190090166472230211505049349506178715098587/1961574568250443127797143919243763288688097164117197478488847302522890656167271713345501316959481327585803102715412435522262467492668250018790355595304602900565770693874", 
                "-8710783683205207393072995226515536967814281829619368940178292037814870173844427307999078000163178496176085533773374176083754885961608695097196102504141735885482718608721/70464088593890826670213225937344053491593412199224416595646973505287337912795974998775683416222846890589605321969665866842056555446930272247458252395093259241819658492082", 
                "1/2"
            ], 
            [
                "-56084880021/203301521566", 
                "-3758291434551/29482153064086", 
                "1954193343054240859/7271184258621708282", 
                "-48829541067990394058980319553947924762743805351409412873735707236514445038915001197553954027819605112964494537314961102450706468572758661350104358758347262688419635200/203851628548301103626969007526085247656499426894475146141818330368094046357347830712512411379926554717613973687351243660003331994876764148384495898177050759298466762233", 
                "-40319494032563806616926649695488953122818995467229343585500885740331429564494845464358403772249837970448872719714951303726663313649682320738466599494217949396925104453958874782221/435046687670853336439723439039198235187916438069363517338273680098089752889728395378700717575372707207060907316964186936376580313246793117518681567806872342585225082431205521584752", 
                "-964805998897225328586285138644040773825716685386479498832982457458218853256015956158747052435139656012294091722689741940553244042363427866370114328942025292707255641479188883221833779209505934174655110212338096216634582724260627757397581240954171737469323667821242227102319326205174577409621261383483869264532114881589943445836404647979041152000/1861065045416379103806126754040094738395901311529132820418520322434829083382835195823048228547020640784257903343906894388215248696013721741852958171725438018446788750867568658049950899445678891548677617952538639245714976820421415716798350287598496453286575230377851805742091152719782594228332386106296334114827879214853473597549016054991100471923", 
                "64099069107757011234523592144566924260660421346071233143547389955642107925882218493357852946457942073471182636735431424130324310486424569737271923742198354575445365193015382363685877107631804171094324937580209433402045266151369569236096520672732158418006900805149298094200473198410230396215477812256025397026108641293518329791979147394631424934637022779781351/137528158663569775544266041222592380675038221593488406971866989204406683439554035585132644129378161105734530862383240619919294767024584380903521226915776147628343023727261856419861679634333188177951624831480289152775330807150251384160640107232801840763727216218821752787457592937497739855966103926598930804612482790827341100807269843688712104380885329192559922", 
                "1895310710143142861286105769933455289301476972661027159932267531068062650164380917822731463760880095446509717598957291851777411957759406505640555077102106552564122167829828366284748830004523340135844324179896033172833741519128157879107639962476845594755812784736621174744221305965852167620765478583703795544004694929906195591388109129954721332499636053789/317024251375702385299157351855763460020740770268369902371739269380049633385056783021381507535217216726382013636166013609638037020068376845535999054276472930177133125357424395467107757279302192720259796055193068341888679562304978318861404746072324040322644473492773114002891335926940982953440035409712060158010745444235709448944742441462112611835986948635681", 
                "-298/5291", 
                0, 
                0, 
                0, 
                "-268/3195", 
                "58884338385699368231078226110214778175480229652026007884617050125090009948885055875029641125885772419852442438915861361763683406103342920175450549308660609792000/329041043067218304275142380447234782943088338013414222503947597528046287378203354246924127392991482115291519893537743930734815035749250875254939288553062657435599", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "10317183/49597834", 
                "-2661107691/7192523314", 
                "-315813069965962/886946115957759", 
                "77011866762930496905077482805983612712638937025354139901112839318608609144432853707664894678337523994138637968331972228430497608822079338252841490989567714304873267200/203851628548301103626969007526085247656499426894475146141818330368094046357347830712512411379926554717613973687351243660003331994876764148384495898177050759298466762233", 
                "22270519313901385304431540724029251984746505894922139189424202937707404455339506134900943153688053226986590014055703210964250272950479049645242041757393894379238160700842889759/106134834757466049387588055388923697289074515264543429455543713124686448619109147445401492455567871970495464092940762853470744160343203980853545149501554609071779722476507812048", 
                "-450459519517978721704512812065011556934356368379154088822604553355737090404900276611600933599742014756471942202673788421972597236269423564670124039967305538551764240689672188669597990372076898091706401506685575960150012391392781373451181438540307287544057832176671564250985952181031313952132978230662945855235692630988771277167452839309582976000/1861065045416379103806126754040094738395901311529132820418520322434829083382835195823048228547020640784257903343906894388215248696013721741852958171725438018446788750867568658049950899445678891548677617952538639245714976820421415716798350287598496453286575230377851805742091152719782594228332386106296334114827879214853473597549016054991100471923", 
                "-560710802185191112431495346320760453743394181557323363108508395893784255498054434102133709010672670904305405975260216255716177277495941654592265778459014736400200463244797872947112701875453812240411774566471824305431897354818538447527353390166049250818546337392911233696131591503362171254595997360700231454388030758349094693707495869919515658265229301247/33551636658592284836366440893533149713354042838128423267105876849086773222628454643847924891285230813792273935687543454481408823377551690876682416910411355849803128501405673681351958925184969060246797958399680203165486900988107193013086144726226357834527254505689620099404145630031163663324250774969243914274818929208914637913459342202662138175380660939878", 
                "-52140124838098943546387567456088813629843987321728525695049426911731468476669781088291115905743943028424451895557892210070037661844669847426984129268735132610472058831774942774504600363681484370582724059150294228023124204610109524472900779907332819415463601373392014733399752571503543859580655682648334617012585533675741582074495700158955723100107437479739/1268097005502809541196629407423053840082963081073479609486957077520198533540227132085526030140868866905528054544664054438552148080273507382143996217105891720708532501429697581868431029117208770881039184220772273367554718249219913275445618984289296161290577893971092456011565343707763931813760141638848240632042981776942837795778969765848450447343947794542724", 
                "4099/10582", 
                0, 
                0, 
                0, 
                "262/1065", 
                "-152992228798711824641039519095473739705207058305539738753306960549143066767655155338245149674309755357634262109543035970257884558416500974658186822691352595584000/329041043067218304275142380447234782943088338013414222503947597528046287378203354246924127392991482115291519893537743930734815035749250875254939288553062657435599", 
                "571934640680979293688609926865363396976455082990261263065324826277339177293156781908441014775891184136356636948628653730947676813921673759069579019721726291403620547/2425787445948923655426417114620411138198582237439780841892670078925468003242476798375262534082737924845396313723477568262236202884834740965868323944063351459584965443", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-2917/28122", 
                "-37428749/194392522", 
                "23137674311/167632983549", 
                "117358328646500476949888462972895999600765928328001522645240962031412758037965002207072297216807676893104386762774414991897426078087974261344971928928563331464279654400/203851628548301103626969007526085247656499426894475146141818330368094046357347830712512411379926554717613973687351243660003331994876764148384495898177050759298466762233", 
                "4447450042982703280545625147352657233753021497727238286571379927198002021153626849023002397436757751280098018204253552038733119032772778912476606977371526442515902871718443/20059503828664911999166141634648213435848519233517941685039446820012558801570430437611319685422013224436867150432954612260582906887772440153760187015980837095403462951522928", 
                "-19466912309761159428476372991144354187337877147439245766557301266475111752358316109303439539704158131557418016706920027497251317013980697009204845713051405583169583125430533880816297227483069734825328225965246674587693070556276681393217588619062195489987036235271607691221899841170206406758656405412167203128491852101695365271209440759387009920000/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "240372366520190383641300171391379515353568026036611534775934539849406217435495749236768457725749947895750000984451634818183401626294316516251987236410988009803427331842751700524422093402214351835607815012055257194450710887498819789433655564220420936208130121356101126300758963568256892141871178202250257600948044991596285051743241836882973363163364139/3170632834869805786842415506854389502301459349662485661227166589405289474827863791707420609647063958967328854251327107775600909410088044875891364289398162525968921612304448467336227454657434233627556034624804404003542515685891815631552272228900619715982541533329202428596120358158303124487266185500779050678021066831309264592086499924651496709070181529", 
                "-150438535857229283209724532923153266720982747545670114357269810413553130517780472786579106222456421527669191263239863141307289941677303199467895273108419590857633695810940404147499672049444828711558426453611524414574531630841940882604864700855093481682860158073404711073192644533849813022851043124500232342168615380205923131865244157628416770110470435603/239670573710604713890876848879806055581735604058491704684739572390889913729016656980821400518024733869878672187613693902580258567430260325485540770573784108998021640791853634826768291271443729140245546063272022938490780239882803491862713850744527719011638233598770072956258806219573602686403353173095490574946698502540698884101109386854743989291995425164", 
                "2602799296673256617262137744465373952260587221189936695587969016355566749916062455781419469352393118630909104467240718603534790458946334095792778844479088678300664809725461790606132067499967528711733740745519141654391486256071274378738486721491268544900217381280358498470684636361257199235583597800574831720064651417887941970292030311633290363195492460475/49029962605523610691601068361889155516631256476864332723806801773434892776691056945535148778544717372978531203884291599498105471008496802386527524525240738146167344928697121557141084438416988194685117508248388934083061647496722950883783274554099261131178305499063404374335613449201725082369545362000756914707393973680187782781707269099649870307952269577706", 
                "1/2", 
                0, 
                0, 
                "304/1065", 
                "27845724170064480163449015849939038663181423759327684939236373745279979162993731191360685960068653413729236513407317204973358039724959260333400487905963727872000/329041043067218304275142380447234782943088338013414222503947597528046287378203354246924127392991482115291519893537743930734815035749250875254939288553062657435599", 
                "-7337230255650943708250563711363716691173768731567278541730374470172342715609878801612903989191836218651400950731103180105649875572244899744941388167484136552940461/2425787445948923655426417114620411138198582237439780841892670078925468003242476798375262534082737924845396313723477568262236202884834740965868323944063351459584965443", 
                "347432562552858018741103472430234336512683528544369031723166997439532041110356934230670392189236274665803878164724944224615864082242984546814917063520887883459501234115/1961574568250443127797143919243763288688097164117197478488847302522890656167271713345501316959481327585803102715412435522262467492668250018790355595304602900565770693874", 
                "-1/2", 
                0
            ], 
            [
                "-938/14061", 
                "-6944452/97196261", 
                "1276986200/55877661183", 
                "-89303020456193044471810224680107640364167824086628481897050515536616915147049937369136253924445588426589433261409603021487263507019634366626363939529090455016019558400/203851628548301103626969007526085247656499426894475146141818330368094046357347830712512411379926554717613973687351243660003331994876764148384495898177050759298466762233", 
                "-32009601721053390505088378291517309440945360533232818627995496809220113877580474702877518167039738831739208278110409534792068424463062717239000460334404060838559177832943/1253718989291556999947883852165513339740532452094871355314965426250784925098151902350707480338875826527304196902059663266286431680485777509610011688498802318462716434470183", 
                "17931673414738312933797031871467437863426258504892886437052122640731427547741461411127108227215008792429966807420021495464404489808630980683871972179937181399005590477383554380694819688598332059009465866527433615479159287128106043551377843923446110415818246788714008100387372932267882603516200764758410645666823505792027446733556805392967604224000/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "48216550982693014968977474349184264336266025974016785478625476016282219499154603247908244681523012514673645581817354070147655848063143099490931873669735011570820190614055238754470568792788803620668634356265354376032236656048775968411554619049436943063110321649487067810780413265299364995025994979693623925711265432484384228706956820501613541243560983/6341265669739611573684831013708779004602918699324971322454333178810578949655727583414841219294127917934657708502654215551201818820176089751782728578796325051937843224608896934672454909314868467255112069249608808007085031371783631263104544457801239431965083066658404857192240716316606248974532371001558101356042133662618529184172999849302993418140363058", 
                "-3563442624965877356931863835077470552576391214801933277212749834917869054310955691737488657697067771964576446963023143871243819173652710653340891994724931261637411709763964391944530064303219068882296408749129789682221417095629571414429579055343252909761207017304226479546281226570267327388068205135776650680245109691271478670106276653282520523339409163/239670573710604713890876848879806055581735604058491704684739572390889913729016656980821400518024733869878672187613693902580258567430260325485540770573784108998021640791853634826768291271443729140245546063272022938490780239882803491862713850744527719011638233598770072956258806219573602686403353173095490574946698502540698884101109386854743989291995425164", 
                "-3085268674680067447424509924797047788374777565339625710428268207349121651897600074615714282771831120173267432429614536552277417184868222692277267528295924962362869664070290997982964101798780739515517917906191077920216512293351035043370527510940058539107444008124002900631813501119667858507148532763524167982784457339800220849927232651585947152761549271727/49029962605523610691601068361889155516631256476864332723806801773434892776691056945535148778544717372978531203884291599498105471008496802386527524525240738146167344928697121557141084438416988194685117508248388934083061647496722950883783274554099261131178305499063404374335613449201725082369545362000756914707393973680187782781707269099649870307952269577706", 
                "-141004122166945396862662757401213116928213903864613352757404387854639433836838807652161056427121416989181029066345045190811260908710778666627831117207023678162993178471756824702740922034005724547094010770922154173180512923079198315024782310250301441048465450132868290079579336019890802681528480772704432157594873699541868825443669492938821846158010351154146/1044664738961558613411572646444062344066980810245919674197763818180579481134020509813048676270957088598041710690562662781780656815326176958950591170022748486488358634448518838240082714532648047674380449044106443259158511646834220765505343252247393192442074516051505893250217293971030959349055592837988963383649347610714681059491264080126089493222299300272517", 
                "1/2", 
                0, 
                "-47/2130", 
                "-27964026421193501374177037543161582513270148481672669866425969163761860437641415556875713360171905706213621416331687559296999089784833978728417124249213207648000/329041043067218304275142380447234782943088338013414222503947597528046287378203354246924127392991482115291519893537743930734815035749250875254939288553062657435599", 
                "-974401824501648065437615550151725943859427147089183845153088926837182308414255292781481933173089410393485077692156502111355658327739248910504328398273248962492855155/4851574891897847310852834229240822276397164474879561683785340157850936006484953596750525068165475849690792627446955136524472405769669481931736647888126702919169930886", 
                "283686134484819150372442737720536897840338828592419489908704415264821584962236212071187521911543242302223549741153470657115508190090166472230211505049349506178715098587/1961574568250443127797143919243763288688097164117197478488847302522890656167271713345501316959481327585803102715412435522262467492668250018790355595304602900565770693874", 
                "8710783683205207393072995226515536967814281829619368940178292037814870173844427307999078000163178496176085533773374176083754885961608695097196102504141735885482718608721/70464088593890826670213225937344053491593412199224416595646973505287337912795974998775683416222846890589605321969665866842056555446930272247458252395093259241819658492082", 
                "-1/2"
            ], 
            [
                "-45172406142686089180279770507210570624304390140486704634462246169497549833886832559/305395229819998045784858598191983735373840505410880793189176829521147521597688576000", 
                "100093378485444563501593616929539431190389987970398682343616351983845802662333788699915221/719863209787154111333469707692561206503264377261515375777929623965285271267393347407616000", 
                "700926191079018121990267903749953200842623087053844338117914166634789036564054871397740690377/71264261188575881224135538389279737982098936359898855823303676121711811777012119937018302105600", 
                "-15273458051790506713256122518388171433548952143199292974395340658180655812760159933112418229153214292197898413344048697322479054858222379627360309372090005528854406355227230632/143742252520839088502899449068096548437932124912606921713358915347257343551127105868800162845361355700603576326406329996385899595328463815136157039781967139087195250893187764255", 
                "66530838275686740625425589276800495520854775231555333222220096048531879644695811816132578822114074772565768356624453689357688563587828953138686480395669799586734612330431760169249244184655279287826718479009199759155603085679609261976708541785525647458605209/698206378363620477968742119264695302495721801965206639517854291777213383329497904422913088530234206886321397570511992291237354350244324704150773627296340622855359341096511891282698270656900150977307130050650435082849380054858619284100698762863378993562112000", 
                "-86010968212023034080210872823236252104471870850238522619177826594906909348928959097617215694445574911204757229494933256065399707446450499329659711110668158337394290378457524916467773743381734490829848219162904303384025165845070240467606707556376551884378232916715106249539963561787828722561483262626157973307648843673936573513510311784061346525228/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "1675020449567056340685264583691380772563354936986603445084943614704872536734038674548007367955475896964365298680577888536032110113314883947819764428116778384374824475690816797141647684296048728903755571017157920467991123168932567598429255117357575604472039199852311671307149630624947751339363873025664699882463774130390226863916670691679648041514106289816615/68764079331784887772133020611296190337519110796744203485933494602203341719777017792566322064689080552867265431191620309959647383512292190451760613457888073814171511863630928209930839817166594088975812415740144576387665403575125692080320053616400920381863608109410876393728796468748869927983051963299465402306241395413670550403634921844356052190442664596279961", 
                "-1361062053592726752735659848207246415807100913253220846394312924995185929983817169174713198808148793374339193175090135759330087781746687893312344921140438933720544107099272719412537750405932868419700286491603191607336982164743039550768573664329009923750818576958513192601554897572793167351824873882257088075224848036912502874352534744329900554211148038627/317024251375702385299157351855763460020740770268369902371739269380049633385056783021381507535217216726382013636166013609638037020068376845535999054276472930177133125357424395467107757279302192720259796055193068341888679562304978318861404746072324040322644473492773114002891335926940982953440035409712060158010745444235709448944742441462112611835986948635681", 
                "214/5291", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "362/4687", 
                "-24098424/97196261", 
                "-13771283171/55877661183", 
                "158788965751068826771760656864313481103484760157084316386261852028236737586913285893000048963286019243829761647702152396819203687090579467982125110385025780981041971200/203851628548301103626969007526085247656499426894475146141818330368094046357347830712512411379926554717613973687351243660003331994876764148384495898177050759298466762233", 
                "3826875414592822874296081717893967864898813932710374849349574627331326392827470352064929565229998507487122343565398683336719475520037053920999428076056425353114350726165697/10029751914332455999583070817324106717924259616758970842519723410006279400785215218805659842711006612218433575216477306130291453443886220076880093507990418547701731475761464", 
                "97582493893454629834587929518855950551469523899799978571171180769279425270065915221414730928394745092212762377020516231097758875874557014440689095038222020074078141168858144324189798421707138034639067919004376942693868056094751868970278641289150227227713513893156854036083661211780638319709977708265328164616965580335094083857785746399751195392000/336852773220364617788908942481257147649658137386773040495752178360704064092293170443971729367010735981950680505247147884266960013978483635275385429082304281338868763907029927107041112799667879370310648849409493703474410804496276244740501402055327858044870116698391176839318498642280649555328161885239636474783846137888478721156371905953389185418063", 
                "-644854850566335019136020349658046870893010327840878628974786515342118449917097109543025505598262802878482599221274714408210259010962645348428224383137082815401779154736206997643381615400646120831186918688751433165452813288614977376479581532032621236921995847218464740172303242738030298849630060083736721907704448343112777180775778258560872711321599306/3170632834869805786842415506854389502301459349662485661227166589405289474827863791707420609647063958967328854251327107775600909410088044875891364289398162525968921612304448467336227454657434233627556034624804404003542515685891815631552272228900619715982541533329202428596120358158303124487266185500779050678021066831309264592086499924651496709070181529", 
                "-60968951211445648136745925189569064000168267047427612112633103262814814451627068983792156408711637977638378323583452834520444758471567096900605370594401316564456938372934131900104127786936643446342633421793633106151663343255256644028522403039036635253957151391711406770274779383837385481056452023237757224101997186977499004342537949730844619225735696427/119835286855302356945438424439903027790867802029245852342369786195444956864508328490410700259012366934939336093806846951290129283715130162742770385286892054499010820395926817413384145635721864570122773031636011469245390119941401745931356925372263859505819116799385036478129403109786801343201676586547745287473349251270349442050554693427371994645997712582", 
                "5626435941008119764799363858007920420397006285270004431866222310843916217126983872224106947980316662378194128527989227013552896595746754478078734569132891970260577905929808899717673292066556898839127924794902557316811452664274914104685839885453236891719376434730380645085069796003878042709228041794262124226431973105928307729172775187962609729610918370491/24514981302761805345800534180944577758315628238432166361903400886717446388345528472767574389272358686489265601942145799749052735504248401193263762262620369073083672464348560778570542219208494097342558754124194467041530823748361475441891637277049630565589152749531702187167806724600862541184772681000378457353696986840093891390853634549824935153976134788853", 
                "-25961977973478941275629337665971805378325410876234689666901208898023044357127273323385926488922892067861895199509680059302898399916540800214730099829266441661523091175348867811538520475803736242944956936135750346145962360036297712457385394838663958164392326290053701656653282897889414084122304535129645451583690226154738999248213949989905556375796631868506/1044664738961558613411572646444062344066980810245919674197763818180579481134020509813048676270957088598041710690562662781780656815326176958950591170022748486488358634448518838240082714532648047674380449044106443259158511646834220765505343252247393192442074516051505893250217293971030959349055592837988963383649347610714681059491264080126089493222299300272517", 
                "-8496219768839511316408292120833281511817454985865291053230241139919082960438519719400073057838667383985275044841832462298987314981526287114575098072854008109027492318803868503204361397413033310431094880433548143696344210907950890302019039527052886324996616706902626617612352326280921359103647544173022425741422582352853118584055826276742030534954622147008916/103835860777776167643413570443101795971471518358621489178481937727986678470361458834936743601878512504878060482716736176760072333890264054696100690195813027115966166923524668839435643368327585143774969109768513403912381123449977526104296997000056529057245559268467581495246580393394834975309941185654237155578884765738572614255069042897648231636382782310226887", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "12810007982/13799135385", 
                "-534085809435146713578989616231033864123923183054490736179105623592574126909891/36248282616364748006573013808235168481075224283891577771687152584481085058544000", 
                "24124659565395131347520030006634043039501264946628911128652579500000760732071665851/633824733492592114993900812831821684429979407761683442978290334293949910602515470400", 
                "154037797440261255555045741945632358487227296652441584603604505912398175662791105005/1878889845674624035402038369807444023990797277258439399204493577002014465143007011328", 
                "-6052308104796697181922291704632105933481020167112942960183849883495593836968542781039/138783942508017398750166574602393646738434421898117984933511036717770337120058755062400", 
                "-31674224210051688969310286330206866945883974445103059473554231795937671149850016933190211/2089773571957565590957829662233396754031412955364325330994053867030286310629079612520499200", 
                "-5703031438303958336618640405615363627839250653545506165129523765317907833418814307808434465452830144717096323578029950737069580446160660913628663682493805948062460/128563415988500316555375210950707716115662011381739629501149339198161188415626292187938030858319704171072309627986418864435582087597728060068026840851155686140310251", 
                "-2/89", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47740928/372949605", 
                "8527984844656040288064263835827758256144882887918403706742682522527697137726109/18124141308182374003286506904117584240537612141945788885843576292240542529272000", 
                "24124659565395131347520030006634043039501264946628911128652579500000760732071665851/316912366746296057496950406415910842214989703880841721489145167146974955301257735200", 
                "154037797440261255555045741945632358487227296652441584603604505912398175662791105005/939444922837312017701019184903722011995398638629219699602246788501007232571503505664", 
                "-6052308104796697181922291704632105933481020167112942960183849883495593836968542781039/69391971254008699375083287301196823369217210949058992466755518358885168560029377531200", 
                "-31674224210051688969310286330206866945883974445103059473554231795937671149850016933190211/1044886785978782795478914831116698377015706477682162665497026933515143155314539806260249600", 
                "-11406062876607916673237280811230727255678501307091012330259047530635815666837628615616868930905660289434192647156059901474139160892321321827257327364987611896124920/128563415988500316555375210950707716115662011381739629501149339198161188415626292187938030858319704171072309627986418864435582087597728060068026840851155686140310251", 
                "-4/89", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47740928/372949605", 
                "8527984844656040288064263835827758256144882887918403706742682522527697137726109/18124141308182374003286506904117584240537612141945788885843576292240542529272000", 
                "24124659565395131347520030006634043039501264946628911128652579500000760732071665851/316912366746296057496950406415910842214989703880841721489145167146974955301257735200", 
                "154037797440261255555045741945632358487227296652441584603604505912398175662791105005/939444922837312017701019184903722011995398638629219699602246788501007232571503505664", 
                "-6052308104796697181922291704632105933481020167112942960183849883495593836968542781039/69391971254008699375083287301196823369217210949058992466755518358885168560029377531200", 
                "-31674224210051688969310286330206866945883974445103059473554231795937671149850016933190211/1044886785978782795478914831116698377015706477682162665497026933515143155314539806260249600", 
                "-11406062876607916673237280811230727255678501307091012330259047530635815666837628615616868930905660289434192647156059901474139160892321321827257327364987611896124920/128563415988500316555375210950707716115662011381739629501149339198161188415626292187938030858319704171072309627986418864435582087597728060068026840851155686140310251", 
                "-4/89", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1223/1757", 
                "1502822/1286955", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-535/1757", 
                "-12521/47665", 
                "-2402376138/6429497983", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31202936/41438845", 
                "-13645895923728786804496598259317301596952389351213655786371417081969736371685091/18124141308182374003286506904117584240537612141945788885843576292240542529272000", 
                "-99993992271481213569392018170138857344394650087004005200292886613957047677635960549/316912366746296057496950406415910842214989703880841721489145167146974955301257735200", 
                "-963817351834461608479748456591715524910082997690301061025377951588440315166295913203/939444922837312017701019184903722011995398638629219699602246788501007232571503505664", 
                "28643677522207652505619351945966305751127585307416553273193909295946990443046145984561/69391971254008699375083287301196823369217210949058992466755518358885168560029377531200", 
                "-31674224210051688969310286330206866945883974445103059473554231795937671149850016933190211/1044886785978782795478914831116698377015706477682162665497026933515143155314539806260249600", 
                "-11406062876607916673237280811230727255678501307091012330259047530635815666837628615616868930905660289434192647156059901474139160892321321827257327364987611896124920/128563415988500316555375210950707716115662011381739629501149339198161188415626292187938030858319704171072309627986418864435582087597728060068026840851155686140310251", 
                "-4/89", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "271/4362", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "31202936/41438845", 
                "-13645895923728786804496598259317301596952389351213655786371417081969736371685091/18124141308182374003286506904117584240537612141945788885843576292240542529272000", 
                "-99993992271481213569392018170138857344394650087004005200292886613957047677635960549/316912366746296057496950406415910842214989703880841721489145167146974955301257735200", 
                "-963817351834461608479748456591715524910082997690301061025377951588440315166295913203/939444922837312017701019184903722011995398638629219699602246788501007232571503505664", 
                "28643677522207652505619351945966305751127585307416553273193909295946990443046145984561/69391971254008699375083287301196823369217210949058992466755518358885168560029377531200", 
                "-31674224210051688969310286330206866945883974445103059473554231795937671149850016933190211/1044886785978782795478914831116698377015706477682162665497026933515143155314539806260249600", 
                "-11406062876607916673237280811230727255678501307091012330259047530635815666837628615616868930905660289434192647156059901474139160892321321827257327364987611896124920/128563415988500316555375210950707716115662011381739629501149339198161188415626292187938030858319704171072309627986418864435582087597728060068026840851155686140310251", 
                "-4/89", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-271/4362", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-291/1757", 
                "-164323/1286955", 
                "1698336478/6429497983", 
                "121592474589/238242487132", 
                "-16447181807009/83765284566781", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-123971/781865", 
                "1602028477455834134390768184966492956968500182148723377195242373651790759921091/5471438885489018567029888876714742412237769703228917399499947559921673216384000", 
                "5490699232586927038946656821774215382140961277533411385475506105922025812793604549/95671657885674281508513330238765537272449721926291840449553258006633948770191014400", 
                "12073440792825927333852693465826475515003988514627843005628666870503112905941233683/283606014441452684588986923744519852677856192793726701766716011622945579644227473408", 
                "812267158179225550991702581052910093396458009785009518109511666992171110385123939439/20948519623851682830213822581493380639763686324244224140907326297021937678499434726400", 
                "43196114647814702462885807911849875132368194396778524492914578673592152731676860014006211/315437520295481598635144099959758000608515163073860427319857187476269631793068620757811200", 
                "82939164482068649862426087705784807092948006153375580180113149075617925748275777725470555134697063013335539039362179258539025444028442772758997531391205238555810571/257126831977000633110750421901415432231324022763479259002298678396322376831252584375876061716639408342144619255972837728871164175195456120136053681702311372280620502", 
                "-8/89", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-21806122839864344265796800149993541717376389997871556084903154473633571697986009373/118424542393395871178574888460407603806689805543903529255670767581541630148026240000", 
                "4642316685993901474420181534121888444677420770103423935973077649232202487570327772083/67422279293427070166977898281093554544692501111176570418993536656366531516765006080000", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "32895/156373", 
                "-7647790/22907799", 
                "-260310290425/572225320487", 
                "784011808475/21203581354748", 
                "4143897446525/7455110326443509", 
                "-275656034151459345/1886675115010570976", 
                "-867529167593082576732835568397792826362109999282073352017289315900664347703116252589270407934948658333413264935680283679159235660801648900402086776254389381645056/7562553881676489209139718291218100947980118316572919382420549364597716965625076011055178285783512010063077036940377580260916593388101650592236872991244452125900603", 
                "85/89", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-338/1757", 
                "-253294/1286955", 
                "745330343/12858995966", 
                "26374649377/59560621783", 
                "-24134912266100/83765284566781", 
                "137187310135069/757092742781128", 
                "11447575210729716711349267142920686853835605850856814567272573057213118615872342334827100671217729291020325950104960138653906933170649891353934841719225373761446912/37812769408382446045698591456090504739900591582864596912102746822988584828125380055275891428917560050315385184701887901304582966940508252961184364956222260629503015", 
                "2265240090062347695855347067207833177416043372405822104908553015059593118725243383974872298901608137919171247252353819015413269852714402174008710557667650538651155947/13175079860291743164017487226692378437719902472916285117368121699836907965862402919706419401864869646455598115617994504270272023791635560747616745018691064005460610688", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "70/727", 
                "954768/3104255", 
                "398946948452934348751953086311443992245910332536209939510476032711127356293765822796709087896992059497109180273659895474696307796375726908070974414815442716768512000/5087088363639907675575913769792043165987527456303712908026577661431700268536024479441730901385679151895406604176966536100191150541086323797990079859551096888465232357", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-1609/3514", 
                "32549/142995", 
                "-56863611/6429497983", 
                "-194038822945/238242487132", 
                "15192243850697/83765284566781", 
                "-25022480009325663/42397193595743168", 
                "753133322619939941757979560919259148858349716189295168104073637182385109712989802266170429211786931256717686232663158865911056517295352771763926481558417762583424/37812769408382446045698591456090504739900591582864596912102746822988584828125380055275891428917560050315385184701887901304582966940508252961184364956222260629503015", 
                "-5592653343957490180508445846689117944047273900550422635506843842492356161155265735083727780566193735950552597858623280358811813184977326632705115442537489101293000731/13175079860291743164017487226692378437719902472916285117368121699836907965862402919706419401864869646455598115617994504270272023791635560747616745018691064005460610688", 
                "-633526628609375756643422277484771422474537157990905170847733017193791365374503554166658968550326247030622467198387532890703881649753093559220673802400761689682272862141/2940348236381232717745188890919477526882186227414961143265731923442540154866488747363077047388244477931659562187291465560361803405956599214973558046082759977316849264986", 
                "1/2", 
                0, 
                0, 
                0, 
                "-1177/7270", 
                "8343/32252", 
                "1045676860609835541819239167326533161065950597504390978340688122570553733691936702079220553887660309607112467609255776102796392197587006272257608436029494473168992000/5087088363639907675575913769792043165987527456303712908026577661431700268536024479441730901385679151895406604176966536100191150541086323797990079859551096888465232357", 
                "35003485364848321062121994880444499191148185308238116692474044164714816436039026667981562614795995988399296662792572064046533848838055921071972432987275944264018470470307/746872836547733067417731913265844701965519017905403315752164808356838531638087492924902323818073319660767294575810022307564079570359038392377521012682189484481757712058622", 
                "1/2", 
                0
            ], 
            [
                "-1978254806/4599711795", 
                "-534085809435146713578989616231033864123923183054490736179105623592574126909891/6041380436060791334428835634705861413512537380648596295281192097413514176424000", 
                "24124659565395131347520030006634043039501264946628911128652579500000760732071665851/105637455582098685832316802138636947404996567960280573829715055715658318433752578400", 
                "154037797440261255555045741945632358487227296652441584603604505912398175662791105005/313148307612437339233673061634574003998466212876406566534082262833669077523834501888", 
                "-6052308104796697181922291704632105933481020167112942960183849883495593836968542781039/23130657084669566458361095767065607789739070316352997488918506119628389520009792510400", 
                "-31674224210051688969310286330206866945883974445103059473554231795937671149850016933190211/348295595326260931826304943705566125671902159227387555165675644505047718438179935420083200", 
                "-34218188629823750019711842433692181767035503921273036990777142591907447000512885846850606792716980868302577941468179704422417482676963965481771982094962835688374760/128563415988500316555375210950707716115662011381739629501149339198161188415626292187938030858319704171072309627986418864435582087597728060068026840851155686140310251", 
                "-12/89", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-529/3514", 
                "-151009/2573910", 
                "999411182/6429497983", 
                "-24634763039/119121243566", 
                "2488757937176/83765284566781", 
                "-1417550227730129/42397193595743168", 
                "-5048322943110365830450344331099592389969900366452182262137511596555807277501033312058769223242070297723909052911529788290645583411603639109397549808991919628655488/37812769408382446045698591456090504739900591582864596912102746822988584828125380055275891428917560050315385184701887901304582966940508252961184364956222260629503015", 
                "-1421566508785291015620495747403200215894837396549137184685521006060995723956803314403603086943890387200301277923208981468214768725634850779565691305030588340022365989/6587539930145871582008743613346189218859951236458142558684060849918453982931201459853209700932434823227799057808997252135136011895817780373808372509345532002730305344", 
                "-261824526653127953752287213130410469217572398349300601939176525924814799860547070130798372677441577255838626993317381071187724616569856930367970185274579361671465127779/1470174118190616358872594445459738763441093113707480571632865961721270077433244373681538523694122238965829781093645732780180901702978299607486779023041379988658424632493", 
                "-27892557475545916410783319097033355536157610193259856264920189545158096035554713292842166038767618297974794984374022866436958501250040325772351167087527239312024611259841/672650610568567673466889453692837056848652975957762106116595454599728445901501447887468250129752383147011958425637384583556830741448567215170879836740415017837724891779430", 
                "1/2", 
                0, 
                0, 
                "-237/3635", 
                "-1517223/6208510", 
                "-1963520988298629624550318345067714899032177814981105274794145843489631774276484476676336230771608318690633287594546310090995733419137922506643529760813460016667072000/5087088363639907675575913769792043165987527456303712908026577661431700268536024479441730901385679151895406604176966536100191150541086323797990079859551096888465232357", 
                "47840137638418761393067011464567835142276597869881257676791904075545902882530332819417843383395946587407595899427177784259185127681906951509068828092068993441150441258253/373436418273866533708865956632922350982759508952701657876082404178419265819043746462451161909036659830383647287905011153782039785179519196188760506341094742240878856029311", 
                "12164971503186393085287915024287890723233760655904854165685419561891855895230287228791277920194608105796578465642632823261479381847885933742252662401596229099567004333678525/351123579255597299117954061182135211951895312074725749693644564725095516131365354806839409072196685425971510107568996120968728453152079196846900248850139906089597841365938406", 
                "1/2"
            ], 
            [
                "-123971/781865", 
                "1602028477455834134390768184966492956968500182148723377195242373651790759921091/5471438885489018567029888876714742412237769703228917399499947559921673216384000", 
                "5490699232586927038946656821774215382140961277533411385475506105922025812793604549/95671657885674281508513330238765537272449721926291840449553258006633948770191014400", 
                "12073440792825927333852693465826475515003988514627843005628666870503112905941233683/283606014441452684588986923744519852677856192793726701766716011622945579644227473408", 
                "812267158179225550991702581052910093396458009785009518109511666992171110385123939439/20948519623851682830213822581493380639763686324244224140907326297021937678499434726400", 
                "43196114647814702462885807911849875132368194396778524492914578673592152731676860014006211/315437520295481598635144099959758000608515163073860427319857187476269631793068620757811200", 
                "82939164482068649862426087705784807092948006153375580180113149075617925748275777725470555134697063013335539039362179258539025444028442772758997531391205238555810571/257126831977000633110750421901415432231324022763479259002298678396322376831252584375876061716639408342144619255972837728871164175195456120136053681702311372280620502", 
                "-8/89", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "21806122839864344265796800149993541717376389997871556084903154473633571697986009373/118424542393395871178574888460407603806689805543903529255670767581541630148026240000", 
                "-4642316685993901474420181534121888444677420770103423935973077649232202487570327772083/67422279293427070166977898281093554544692501111176570418993536656366531516765006080000", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-338/1757", 
                "-253294/1286955", 
                "745330343/12858995966", 
                "26374649377/59560621783", 
                "-24134912266100/83765284566781", 
                "137187310135069/757092742781128", 
                "11447575210729716711349267142920686853835605850856814567272573057213118615872342334827100671217729291020325950104960138653906933170649891353934841719225373761446912/37812769408382446045698591456090504739900591582864596912102746822988584828125380055275891428917560050315385184701887901304582966940508252961184364956222260629503015", 
                "2265240090062347695855347067207833177416043372405822104908553015059593118725243383974872298901608137919171247252353819015413269852714402174008710557667650538651155947/13175079860291743164017487226692378437719902472916285117368121699836907965862402919706419401864869646455598115617994504270272023791635560747616745018691064005460610688", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-70/727", 
                "-954768/3104255", 
                "-398946948452934348751953086311443992245910332536209939510476032711127356293765822796709087896992059497109180273659895474696307796375726908070974414815442716768512000/5087088363639907675575913769792043165987527456303712908026577661431700268536024479441730901385679151895406604176966536100191150541086323797990079859551096888465232357", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-1609/3514", 
                "32549/142995", 
                "-56863611/6429497983", 
                "-194038822945/238242487132", 
                "15192243850697/83765284566781", 
                "-25022480009325663/42397193595743168", 
                "753133322619939941757979560919259148858349716189295168104073637182385109712989802266170429211786931256717686232663158865911056517295352771763926481558417762583424/37812769408382446045698591456090504739900591582864596912102746822988584828125380055275891428917560050315385184701887901304582966940508252961184364956222260629503015", 
                "-5592653343957490180508445846689117944047273900550422635506843842492356161155265735083727780566193735950552597858623280358811813184977326632705115442537489101293000731/13175079860291743164017487226692378437719902472916285117368121699836907965862402919706419401864869646455598115617994504270272023791635560747616745018691064005460610688", 
                "-633526628609375756643422277484771422474537157990905170847733017193791365374503554166658968550326247030622467198387532890703881649753093559220673802400761689682272862141/2940348236381232717745188890919477526882186227414961143265731923442540154866488747363077047388244477931659562187291465560361803405956599214973558046082759977316849264986", 
                "1/2", 
                0, 
                0, 
                0, 
                "1177/7270", 
                "-8343/32252", 
                "-1045676860609835541819239167326533161065950597504390978340688122570553733691936702079220553887660309607112467609255776102796392197587006272257608436029494473168992000/5087088363639907675575913769792043165987527456303712908026577661431700268536024479441730901385679151895406604176966536100191150541086323797990079859551096888465232357", 
                "-35003485364848321062121994880444499191148185308238116692474044164714816436039026667981562614795995988399296662792572064046533848838055921071972432987275944264018470470307/746872836547733067417731913265844701965519017905403315752164808356838531638087492924902323818073319660767294575810022307564079570359038392377521012682189484481757712058622", 
                "-1/2", 
                0
            ], 
            [
                "-529/3514", 
                "-151009/2573910", 
                "999411182/6429497983", 
                "-24634763039/119121243566", 
                "2488757937176/83765284566781", 
                "-1417550227730129/42397193595743168", 
                "-5048322943110365830450344331099592389969900366452182262137511596555807277501033312058769223242070297723909052911529788290645583411603639109397549808991919628655488/37812769408382446045698591456090504739900591582864596912102746822988584828125380055275891428917560050315385184701887901304582966940508252961184364956222260629503015", 
                "-1421566508785291015620495747403200215894837396549137184685521006060995723956803314403603086943890387200301277923208981468214768725634850779565691305030588340022365989/6587539930145871582008743613346189218859951236458142558684060849918453982931201459853209700932434823227799057808997252135136011895817780373808372509345532002730305344", 
                "-261824526653127953752287213130410469217572398349300601939176525924814799860547070130798372677441577255838626993317381071187724616569856930367970185274579361671465127779/1470174118190616358872594445459738763441093113707480571632865961721270077433244373681538523694122238965829781093645732780180901702978299607486779023041379988658424632493", 
                "-27892557475545916410783319097033355536157610193259856264920189545158096035554713292842166038767618297974794984374022866436958501250040325772351167087527239312024611259841/672650610568567673466889453692837056848652975957762106116595454599728445901501447887468250129752383147011958425637384583556830741448567215170879836740415017837724891779430", 
                "1/2", 
                0, 
                0, 
                "237/3635", 
                "1517223/6208510", 
                "1963520988298629624550318345067714899032177814981105274794145843489631774276484476676336230771608318690633287594546310090995733419137922506643529760813460016667072000/5087088363639907675575913769792043165987527456303712908026577661431700268536024479441730901385679151895406604176966536100191150541086323797990079859551096888465232357", 
                "-47840137638418761393067011464567835142276597869881257676791904075545902882530332819417843383395946587407595899427177784259185127681906951509068828092068993441150441258253/373436418273866533708865956632922350982759508952701657876082404178419265819043746462451161909036659830383647287905011153782039785179519196188760506341094742240878856029311", 
                "-12164971503186393085287915024287890723233760655904854165685419561891855895230287228791277920194608105796578465642632823261479381847885933742252662401596229099567004333678525/351123579255597299117954061182135211951895312074725749693644564725095516131365354806839409072196685425971510107568996120968728453152079196846900248850139906089597841365938406", 
                "-1/2"
            ], 
            [
                "11/251", 
                "455/9533", 
                "335603655/6429497983", 
                "-121943255413/119121243566", 
                "23113573119778/83765284566781", 
                "-9403242044452259/21198596797871584", 
                "5807329855867236456970764208831917228474976993227439237765758828875167441647290060382407998171971854043716263379468593442180749979529186324809098982714827823536896/37812769408382446045698591456090504739900591582864596912102746822988584828125380055275891428917560050315385184701887901304582966940508252961184364956222260629503015", 
                "-2890931625429159919732714123844316758354108240896488270403510994979255345848709680146978560043778837261392896355293067165643674125027307816026320714608177220955347449/13175079860291743164017487226692378437719902472916285117368121699836907965862402919706419401864869646455598115617994504270272023791635560747616745018691064005460610688", 
                "-47003575251194658750569025696468785193196595180865113608342929337187722140652014290894131109581378440578062576189395049298959553109046755470007959761689154363741406863/2940348236381232717745188890919477526882186227414961143265731923442540154866488747363077047388244477931659562187291465560361803405956599214973558046082759977316849264986", 
                "-8584193133478248819398165401911361441983515968149543664481530754978143198168829177472263323717661873789654597568918857751155143802961552391955496648948392323286254784686/336325305284283836733444726846418528424326487978881053058297727299864222950750723943734125064876191573505979212818692291778415370724283607585439918370207508918862445889715", 
                "-1279852324029767508519609427342149509300480213412881222821021108806121167607347686252762335600896072515263347954368675623239360610971373856198118686047008689616413342380937/18888664438645960592005844654963550621762128404840027244775660446049110329031090283935115851953684097075826983697647201959389875311845451877469598141969609425227109119195418", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "412/1757", 
                "8593/1286955", 
                "190560647/6429497983", 
                "-102461867609/238242487132", 
                "-6364794270759/83765284566781", 
                "53315585727357/21198596797871584", 
                "-1388903626376033229226412925281212237256375751869004695622334758785994478011391317553099930407549612897672084705780379039463295920870193118386839266586171903034624/37812769408382446045698591456090504739900591582864596912102746822988584828125380055275891428917560050315385184701887901304582966940508252961184364956222260629503015", 
                "904442993543375601439881361325646598614339377077297745522101089046334156986507488736981681950675503961663835877484841549894178920331740463873235404931586144047460281/13175079860291743164017487226692378437719902472916285117368121699836907965862402919706419401864869646455598115617994504270272023791635560747616745018691064005460610688", 
                "15260020700519329929110379680557990172341652169770231396284220691334875729283003697366130862382018468188685447154488973467220769107374277014145595800947005458653251791/2940348236381232717745188890919477526882186227414961143265731923442540154866488747363077047388244477931659562187291465560361803405956599214973558046082759977316849264986", 
                "-2488531290780281510330651239171383044301466228846139912796604824298964950038558236465923428437906037397821386318000970271455070556954118983653268492578055865000060493772/336325305284283836733444726846418528424326487978881053058297727299864222950750723943734125064876191573505979212818692291778415370724283607585439918370207508918862445889715", 
                "-1054263140493519364950149548330365653182771869324611097239686756647758418379924287459244271149544518043500524302220396348974400474534252848523553766364885156569316930795679/18888664438645960592005844654963550621762128404840027244775660446049110329031090283935115851953684097075826983697647201959389875311845451877469598141969609425227109119195418", 
                "-104381527921445053917726880535518534314045874969810079140941509459136573972187427458680334515871546518167346213225489563850893357608923803326843881502682032551007498664797970/651968559623421896973194084515285076673615499947531899202687249516580662160830115578350383164380921503325196219310128041063218993667740096722607843267102909012340378182092809", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "31445/179487", 
                "-2/33", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7363/77616", 
                "37/264", 
                "1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "7363/77616", 
                "37/264", 
                "-1/4", 
                "1/6", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "7363/77616", 
                "37/264", 
                0, 
                "-1/3", 
                "1/8", 
                0, 
                0, 
                0
            ], 
            [
                "7363/77616", 
                "37/264", 
                0, 
                0, 
                "-3/8", 
                0, 
                0, 
                0
            ], 
            [
                "-31445/717948", 
                "1/66", 
                "1/18504", 
                "3169/27792", 
                "353/4116", 
                "101516419/406048230", 
                "61593924307/277184534616", 
                "1/8"
            ], 
            [
                "-31445/717948", 
                "1/66", 
                "1585/18504", 
                "-1583/27792", 
                "353/4116", 
                "-50753848/203024115", 
                "61593924307/277184534616", 
                "1/8"
            ], 
            [
                "-31445/717948", 
                "1/66", 
                "397/4626", 
                "397/6948", 
                "-88/1029", 
                "4367/203024115", 
                "-7702209347/69296133654", 
                "1/2"
            ], 
            [
                "-31445/717948", 
                "1/66", 
                "-397/4626", 
                "-397/6948", 
                "88/1029", 
                "-4367/203024115", 
                "7702209347/69296133654", 
                "-1/2"
            ], 
            [
                "-31445/717948", 
                "1/66", 
                "-1585/18504", 
                "1583/27792", 
                "-353/4116", 
                "50753848/203024115", 
                "-61593924307/277184534616", 
                "-1/8"
            ], 
            [
                "-31445/717948", 
                "1/66", 
                "-1/18504", 
                "-3169/27792", 
                "-353/4116", 
                "-101516419/406048230", 
                "-61593924307/277184534616", 
                "-1/8"
            ], 
            [
                "-523991/2871792", 
                "-29/264", 
                0, 
                0, 
                "3/8", 
                0, 
                0, 
                0
            ], 
            [
                "-523991/2871792", 
                "-29/264", 
                0, 
                "1/3", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-523991/2871792", 
                "-29/264", 
                "1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-523991/2871792", 
                "-29/264", 
                "-1/4", 
                "-1/6", 
                "-1/8", 
                0, 
                0, 
                0
            ], 
            [
                "-31445/119658", 
                "1/11", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "5458/9845", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1658/9845", 
                "3/10", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1658/9845", 
                "3/10", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1988/5907", 
                "11388692/31989383", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-1988/5907", 
                "11388692/31989383", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-531/1969", 
                "-831357/31989383", 
                "-2720252687/16000155374", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "305/23628", 
                "-9251645/127957532", 
                "-3606990979/32000310748", 
                "-38332021617/2665136372774", 
                "1/4", 
                0, 
                0, 
                0, 
                "-54259/48348", 
                "4697/4380", 
                "1465121/2930205", 
                "2894009715013/6567984230556", 
                "1/4", 
                0, 
                0
            ], 
            [
                "305/23628", 
                "-9251645/127957532", 
                "-3606990979/32000310748", 
                "-38332021617/2665136372774", 
                "1/4", 
                0, 
                0, 
                0, 
                "-54259/48348", 
                "-32881/30660", 
                "-1465084/2930205", 
                "2894009715013/6567984230556", 
                "1/4", 
                0, 
                0
            ], 
            [
                "305/23628", 
                "-9251645/127957532", 
                "-3606990979/32000310748", 
                "-38332021617/2665136372774", 
                "1/4", 
                0, 
                0, 
                0, 
                "54257/48348", 
                "4697/4380", 
                "1883203/5860410", 
                "-3673974515543/6567984230556", 
                "1/4", 
                0, 
                0
            ], 
            [
                "305/23628", 
                "-9251645/127957532", 
                "-3606990979/32000310748", 
                "-38332021617/2665136372774", 
                "1/4", 
                0, 
                0, 
                0, 
                "6029/5372", 
                "-10959/10220", 
                "-36927/114910", 
                "-704681638161/2189328076852", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "479/5907", 
                "3249469/31989383", 
                "375041271/16000155374", 
                "-152539282015/1332568186387", 
                "366686999198/41754107858701", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1495/11814", 
                "309394/31989383", 
                "-119165713/1142868241", 
                "-38713719422/1332568186387", 
                "-29586067569827/334032862869608", 
                "234137280992242/5757998449588199", 
                "1/2", 
                0, 
                0, 
                "-3351/5110", 
                "-419903/1953470", 
                "17050401177/547332019213", 
                "-6026011101279011/46008667898539481", 
                "1/2", 
                0
            ], 
            [
                "1495/11814", 
                "309394/31989383", 
                "-119165713/1142868241", 
                "-38713719422/1332568186387", 
                "-29586067569827/334032862869608", 
                "234137280992242/5757998449588199", 
                "1/2", 
                0, 
                0, 
                "3351/5110", 
                "419903/1953470", 
                "-17050401177/547332019213", 
                "6026011101279011/46008667898539481", 
                "-1/2", 
                0
            ], 
            [
                "-4387/9845", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "2365/4029", 
                0, 
                0, 
                "-316816924625/1094664038426", 
                "-15104376382070175/92017335797078962", 
                "5159137508338490/26855584845056079861", 
                "1/2"
            ], 
            [
                "-4387/9845", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2365/4029", 
                0, 
                0, 
                "316816924625/1094664038426", 
                "15104376382070175/92017335797078962", 
                "-5159137508338490/26855584845056079861", 
                "-1/2"
            ], 
            [
                "215/1969", 
                "-2475519/31989383", 
                "-854944215/8000077687", 
                "-400568027128/1332568186387", 
                "1270602438799/167016431434804", 
                "110470987778959/5757998449588199", 
                "120138250319380253/8814966919554213019", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "66641/148080", 
                "-210164383/298115280", 
                "3486550093/8598572520", 
                "16971837298609/44626493170600", 
                "-415575743074817/16028366913285040", 
                "-495665701319448773/1371764569101046956", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-74879/148080", 
                "87950897/298115280", 
                "3486550093/8598572520", 
                "16971837298609/44626493170600", 
                "-415575743074817/16028366913285040", 
                "-495665701319448773/1371764569101046956", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/617", 
                "-4242875/4968588", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-2/617", 
                "-4242875/4968588", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-25/617", 
                "-683059/1242147", 
                "1286115220/3367774237", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-839/11106", 
                "-1744871/7452882", 
                "1793647966/10103322711", 
                "21863245687/446264931706", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "627/7658", 
                "1/2", 
                0, 
                0
            ], 
            [
                "-839/11106", 
                "-1744871/7452882", 
                "1793647966/10103322711", 
                "21863245687/446264931706", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-627/7658", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "84743/444240", 
                "62768717/298115280", 
                "-178346144809/404132908440", 
                "-14847052321491/44626493170600", 
                "1833918617275123/16028366913285040", 
                "876098867781598183/1371764569101046956", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "11518/27765", 
                "16850572/18632205", 
                "-39157177288/50516613555", 
                "-4508557446792/5578311646325", 
                "-36699461753167/1001772932080315", 
                "152724559044187034/342941142275261739", 
                "4/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "19861/44424", 
                "44633719/29811528", 
                "-41466863555/40413290844", 
                "-127298633739/405695392460", 
                "-268437920741353/1602836691328504", 
                "13536774329384057/342941142275261739", 
                "1681441982896473666829/3729668975459764623947", 
                "1/2", 
                0, 
                0, 
                0, 
                "8691/38290", 
                "-38585/2468337", 
                "1/2", 
                0
            ], 
            [
                "19861/44424", 
                "44633719/29811528", 
                "-41466863555/40413290844", 
                "-127298633739/405695392460", 
                "-268437920741353/1602836691328504", 
                "13536774329384057/342941142275261739", 
                "1681441982896473666829/3729668975459764623947", 
                "1/2", 
                0, 
                0, 
                0, 
                "-8691/38290", 
                "38585/2468337", 
                "-1/2", 
                0
            ], 
            [
                "-859/7404", 
                "2858761/4968588", 
                "-2589264305/6735548474", 
                "-548726068163/2231324658530", 
                "-87946934989035/400709172832126", 
                "41649342134020411/685882284550523478", 
                "537716869910124250351/3729668975459764623947", 
                "-15260260123918045955563/1041603869962319168860116", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-43/2468", 
                "1767883/4968588", 
                "-1101660455/6735548474", 
                "-39378042829/1115662329265", 
                "-75418954518903/1602836691328504", 
                "3692992597026665/457254856367015652", 
                "116814722063683976637/7459337950919529247894", 
                "5355272899530950388429/173600644993719861476686", 
                "2255754622683015679240458/228772083507145993039701985", 
                "1/2", 
                0, 
                "-2397/5470", 
                "-67837/2468337", 
                "738412757/8763403184", 
                "1/2"
            ], 
            [
                "-43/2468", 
                "1767883/4968588", 
                "-1101660455/6735548474", 
                "-39378042829/1115662329265", 
                "-75418954518903/1602836691328504", 
                "3692992597026665/457254856367015652", 
                "116814722063683976637/7459337950919529247894", 
                "5355272899530950388429/173600644993719861476686", 
                "2255754622683015679240458/228772083507145993039701985", 
                "1/2", 
                0, 
                "2397/5470", 
                "67837/2468337", 
                "-738412757/8763403184", 
                "-1/2"
            ], 
            [
                "-81439/148080", 
                "-210164383/298115280", 
                "3486550093/8598572520", 
                "16971837298609/44626493170600", 
                "-415575743074817/16028366913285040", 
                "-495665701319448773/1371764569101046956", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-341/3702", 
                "-382763/2484294", 
                "13332371/71654771", 
                "140220323063/1115662329265", 
                "-24590971813521/801418345664252", 
                "-13937894408294279/76209142727835942", 
                "-105876551318040133857/3729668975459764623947", 
                "1875145463362545842024/260400967490579792215029", 
                "-6537946826430541900824776/228772083507145993039701985", 
                "1884087953192036226105347501/99318480884873726389385735799", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "15739/32850", 
                "972641/11337345", 
                "2/15", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "898/16425", 
                "2806474/11337345", 
                "-2/15", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-352/5475", 
                "-63792/1259705", 
                "4/15", 
                0, 
                0, 
                0, 
                "1/4", 
                "1/6", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-352/5475", 
                "-63792/1259705", 
                "4/15", 
                0, 
                0, 
                0, 
                "-1/4", 
                "1/6", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-352/5475", 
                "-63792/1259705", 
                "4/15", 
                0, 
                0, 
                0, 
                0, 
                "-1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "59/1095", 
                "21907/755823", 
                "-13804486/158443519", 
                "1/3", 
                0, 
                0, 
                "-4/65", 
                "-5/122", 
                "1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "59/1095", 
                "21907/755823", 
                "-13804486/158443519", 
                "1/3", 
                0, 
                0, 
                "4/65", 
                "-5/122", 
                "-1/2", 
                "1/3", 
                0, 
                0
            ], 
            [
                "59/1095", 
                "21907/755823", 
                "-13804486/158443519", 
                "1/3", 
                0, 
                0, 
                0, 
                "5/61", 
                0, 
                "-2/3", 
                0, 
                0
            ], 
            [
                "1819/7300", 
                "-1164017/7558230", 
                "-1/15", 
                0, 
                0, 
                0, 
                0, 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1819/7300", 
                "-1164017/7558230", 
                "-1/15", 
                0, 
                0, 
                0, 
                "1/4", 
                "-1/6", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1819/7300", 
                "-1164017/7558230", 
                "-1/15", 
                0, 
                0, 
                0, 
                "-1/4", 
                "-1/6", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "7/1095", 
                "8501/755823", 
                "-25670128/475330557", 
                "-258479758/40742141291", 
                "1/3", 
                0, 
                "-1/3900", 
                "13/183", 
                "-2/43695", 
                "767/123204", 
                "59598951491/119190934080", 
                "1/3"
            ], 
            [
                "7/1095", 
                "8501/755823", 
                "-25670128/475330557", 
                "-258479758/40742141291", 
                "1/3", 
                0, 
                "209/3900", 
                "-13/366", 
                "223/43695", 
                "-475/123204", 
                "-59591982589/119190934080", 
                "1/3"
            ], 
            [
                "7/1095", 
                "8501/755823", 
                "-25670128/475330557", 
                "-258479758/40742141291", 
                "1/3", 
                0, 
                "-4/75", 
                "-13/366", 
                "-221/43695", 
                "-73/30801", 
                "-3484451/59595467040", 
                "-2/3"
            ], 
            [
                "-19331/65700", 
                "-6585589/22674690", 
                "1/15", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-47/365", 
                "-50091/251941", 
                "8718980/158443519", 
                "566565703/81484282582", 
                "-73054548953/24053591280270", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/76", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "203/951", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/76", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "203/951", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/76", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-748/951", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "5/76", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "114/317", 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4/57", 
                "-169/10908", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-23/634", 
                "-476/10923", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-33/152", 
                "-451/10908", 
                "5899/722144", 
                "1/4", 
                0, 
                0, 
                "361/2178", 
                "-60/317", 
                "195197/1179684", 
                "3898/16580313", 
                "143602085857/287535489348", 
                "6161826907461539/18586727746824543", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "-33/152", 
                "-451/10908", 
                "5899/722144", 
                "1/4", 
                0, 
                0, 
                "361/2178", 
                "60/317", 
                "-194563/1179684", 
                "-3422/16580313", 
                "-143933403491/287535489348", 
                "6161826907461539/18586727746824543", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "-33/152", 
                "-451/10908", 
                "5899/722144", 
                "1/4", 
                0, 
                0, 
                "-181/1089", 
                "-60/317", 
                "195197/1179684", 
                "3898/16580313", 
                "-2337829169/287535489348", 
                "-12424900839363004/18586727746824543", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "-33/152", 
                "-451/10908", 
                "5899/722144", 
                "1/4", 
                0, 
                0, 
                "-20/121", 
                "60/317", 
                "-7253/43692", 
                "-486/1842257", 
                "889715601/95845163116", 
                "33749008146642/6195575915608181", 
                "-3/4", 
                0, 
                0, 
                0
            ], 
            [
                "-4/57", 
                "-169/10908", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "23/634", 
                "476/10923", 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3/38", 
                "-3/808", 
                "-8613/361072", 
                "-9604569/133509550", 
                "1/4", 
                0, 
                "1/8712", 
                "79/634", 
                "-82331/1179684", 
                "2018081/66321252", 
                "-4014589003/71883872337", 
                "2862091826649899/74346910987298172", 
                "-164941135222793399/2967033726202510569", 
                "220775413417718800915/441537528869113136316", 
                "428614937112905206220875/1353973447979299679771694", 
                "1/4"
            ], 
            [
                "-3/38", 
                "-3/808", 
                "-8613/361072", 
                "-9604569/133509550", 
                "1/4", 
                0, 
                "1/8712", 
                "-55/634", 
                "134017/1179684", 
                "1423/46476", 
                "4020528263/71883872337", 
                "-2843066415493549/74346910987298172", 
                "169351578170964082/2967033726202510569", 
                "-220762115451394335401/441537528869113136316", 
                "428614937112905206220875/1353973447979299679771694", 
                "1/4"
            ], 
            [
                "-3/38", 
                "-3/808", 
                "-8613/361072", 
                "-9604569/133509550", 
                "1/4", 
                0, 
                "-73/792", 
                "-6/317", 
                "-2407/107244", 
                "-2048101/66321252", 
                "5259350/71883872337", 
                "-5578065011297581/74346910987298172", 
                "-542788946012704/9540301370426079", 
                "-3679477899789551/441537528869113136316", 
                "-925358510866394473550819/1353973447979299679771694", 
                "1/4"
            ], 
            [
                "-3/38", 
                "-3/808", 
                "-8613/361072", 
                "-9604569/133509550", 
                "1/4", 
                0, 
                "89/968", 
                "-6/317", 
                "-2801/131076", 
                "-222289/7369028", 
                "-3732870/23961290779", 
                "1853013200047077/24782303662432724", 
                "54798973087260087/989011242067503523", 
                "-3206162808225321/147179176289704378772", 
                "22709545546861353703023/451324482659766559923898", 
                "-3/4"
            ], 
            [
                "-7/38", 
                "67/10908", 
                "-37295/361072", 
                "-2632447/133509550", 
                "142724133/89010335564", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/114", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/114", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-7/114", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/76", 
                "273/32278", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-41/228", 
                "-2553/32278", 
                "-255597/2579854", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-1/1284", 
                "-113/642", 
                "1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-41/228", 
                "-2553/32278", 
                "-255597/2579854", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-169/1284", 
                "19/214", 
                "-1/2", 
                "1/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/228", 
                "-13133/96834", 
                "68623/3869781", 
                "-52779088/6098711727", 
                "1/3", 
                0, 
                0, 
                0, 
                "33/856", 
                "8/321", 
                "94/156701", 
                "4129/312974", 
                "11678726502719/23357447138934", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-41/228", 
                "-2553/32278", 
                "-255597/2579854", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "85/642", 
                "28/321", 
                0, 
                "-2/3", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-25/228", 
                "-13133/96834", 
                "68623/3869781", 
                "-52779088/6098711727", 
                "1/3", 
                0, 
                0, 
                0, 
                "-33/856", 
                "8/321", 
                "1480/156701", 
                "-2337/312974", 
                "-11678720636215/23357447138934", 
                "1/3", 
                0, 
                0
            ], 
            [
                "-25/228", 
                "-13133/96834", 
                "68623/3869781", 
                "-52779088/6098711727", 
                "1/3", 
                0, 
                0, 
                0, 
                0, 
                "-16/321", 
                "-1574/156701", 
                "-896/156487", 
                "-2933252/11678723569467", 
                "-2/3", 
                0, 
                0
            ], 
            [
                "-15/76", 
                "351/32278", 
                "-1125881/2579854", 
                "8938083/2032903909", 
                "-16543164155/655273633066", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-10/57", 
                "-319/16139", 
                "740855/7739562", 
                "-478348975/6098711727", 
                "-59522111585/3931641798396", 
                "-13539206631137/73321419357636", 
                "1/3", 
                0, 
                0, 
                "40/321", 
                "-16823/156701", 
                "-33512/469461", 
                "10029521857/11678723569467", 
                "19644647646251/2780064231960540", 
                "498270530282908517/996542612855518158", 
                "1/3"
            ], 
            [
                "-10/57", 
                "-319/16139", 
                "740855/7739562", 
                "-478348975/6098711727", 
                "-59522111585/3931641798396", 
                "-13539206631137/73321419357636", 
                "1/3", 
                0, 
                "10/107", 
                "-20/321", 
                "16843/156701", 
                "-33392/469461", 
                "55188475657/11678723569467", 
                "-12238401129223/2780064231960540", 
                "-498272082572609641/996542612855518158", 
                "1/3"
            ], 
            [
                "-10/57", 
                "-319/16139", 
                "740855/7739562", 
                "-478348975/6098711727", 
                "-59522111585/3931641798396", 
                "-13539206631137/73321419357636", 
                "1/3", 
                0, 
                "-10/107", 
                "-20/321", 
                "-20/156701", 
                "66904/469461", 
                "-65217997514/11678723569467", 
                "-1851561629257/695016057990135", 
                "776144850562/498271306427759079", 
                "-2/3"
            ], 
            [
                0, 
                "-171/16139", 
                "-158933/2579854", 
                "-3090819/2032903909", 
                "-29899391729/655273633066", 
                "-129575368147/6110118279803", 
                "96060992025272/26189385240251645", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3179/27510", 
                "1161463/10968150", 
                "89678048/1035568795", 
                "-370611049/253430092290", 
                "-506800348001/61364467380475", 
                "-1/5", 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-3179/27510", 
                "1161463/10968150", 
                "89678048/1035568795", 
                "-370611049/253430092290", 
                "-506800348001/61364467380475", 
                "-1/5", 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-999/1834", 
                "-1853/2193630", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "344/1467", 
                "1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-999/1834", 
                "-1853/2193630", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-344/1467", 
                "-1/2", 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-557/917", 
                "10249/365605", 
                "684729/207113759", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-80/917", 
                "11813/1096815", 
                "-27049/3261634", 
                "316468633/25343009229", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "85/1467", 
                "-57013/823484", 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "2847/9170", 
                "333281/3656050", 
                "-134517072/1035568795", 
                "370611049/168953394860", 
                "1520401044003/122728934760950", 
                "3/10", 
                0, 
                0, 
                0, 
                "-841/2934", 
                "-5101/26564", 
                "23531666/144426165", 
                "1/2", 
                0, 
                0
            ], 
            [
                "2847/9170", 
                "333281/3656050", 
                "-134517072/1035568795", 
                "370611049/168953394860", 
                "1520401044003/122728934760950", 
                "3/10", 
                0, 
                0, 
                0, 
                "841/2934", 
                "5101/26564", 
                "-23531666/144426165", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-80/917", 
                "11813/1096815", 
                "-27049/3261634", 
                "316468633/25343009229", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-85/1467", 
                "57013/823484", 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                "-766/1965", 
                "-2161306/5484075", 
                "89678048/1035568795", 
                "-370611049/253430092290", 
                "-506800348001/61364467380475", 
                "-1/5", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "211/1834", 
                "-170323/2193630", 
                "-22606933/207113759", 
                "-658200635/50686018458", 
                "-2924382767381/24545786952190", 
                "1364616587936034/22061805486925747", 
                "1/2", 
                0, 
                0, 
                "131/2934", 
                "11209/411742", 
                "-51457177/288852330", 
                "-11027897063/81396005911", 
                "1/2", 
                0
            ], 
            [
                "211/1834", 
                "-170323/2193630", 
                "-22606933/207113759", 
                "-658200635/50686018458", 
                "-2924382767381/24545786952190", 
                "1364616587936034/22061805486925747", 
                "1/2", 
                0, 
                0, 
                "-131/2934", 
                "-11209/411742", 
                "51457177/288852330", 
                "11027897063/81396005911", 
                "-1/2", 
                0
            ], 
            [
                "241/1834", 
                "-16383/365605", 
                "-48605571/414227518", 
                "-1126343281/33790678972", 
                "-515772945936/12272893476095", 
                "3008986280705901/44123610973851494", 
                "182323110105586745/18496265610301053618", 
                "1/2", 
                0, 
                "-1/2934", 
                "233941/1646968", 
                "-884747/14812940", 
                "-2027829609/325584023644", 
                "246839653981/17588912853984", 
                "1/2"
            ], 
            [
                "241/1834", 
                "-16383/365605", 
                "-48605571/414227518", 
                "-1126343281/33790678972", 
                "-515772945936/12272893476095", 
                "3008986280705901/44123610973851494", 
                "182323110105586745/18496265610301053618", 
                "1/2", 
                0, 
                "1/2934", 
                "-233941/1646968", 
                "884747/14812940", 
                "2027829609/325584023644", 
                "-246839653981/17588912853984", 
                "-1/2"
            ], 
            [
                "-4/131", 
                "1428/73121", 
                "1938975/207113759", 
                "-325245664/1333842591", 
                "-274709680921/12272893476095", 
                "-17327218871812/22061805486925747", 
                "-158920730849160619/9248132805150526809", 
                "-13699194227140728649/525642668074596079373", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-14/247", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "23/494", 
                "569/96432", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0
            ], 
            [
                "23/494", 
                "569/96432", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0
            ], 
            [
                0, 
                "-1235/12054", 
                "-190588/2920261", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "9/247", 
                "-2465/96432", 
                "-43957/5840522", 
                "11199209/166937458", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "31/4130", 
                "1/2", 
                0, 
                0
            ], 
            [
                "9/247", 
                "-2465/96432", 
                "-43957/5840522", 
                "11199209/166937458", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-31/4130", 
                "-1/2", 
                0, 
                0
            ], 
            [
                "-31/247", 
                "-1699/24108", 
                "-67030/2920261", 
                "9160445/667749832", 
                "-331347409/35807502399", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-32/247", 
                "-1639/8036", 
                "-26538/14601305", 
                "-8928793/333874916", 
                "9075503/35807502399", 
                "1217515414622/58122872921069", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-54/247", 
                "799/12054", 
                "114544/14601305", 
                "-315500647/1335499664", 
                "-11288245861/71615004798", 
                "-1257889632151/116245745842138", 
                "256600916172519/22737719365633597", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "-153/4130", 
                "-130579/781306", 
                "1/2", 
                0
            ], 
            [
                "-54/247", 
                "799/12054", 
                "114544/14601305", 
                "-315500647/1335499664", 
                "-11288245861/71615004798", 
                "-1257889632151/116245745842138", 
                "256600916172519/22737719365633597", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                "153/4130", 
                "130579/781306", 
                "-1/2", 
                0
            ], 
            [
                "7/247", 
                "-173/6027", 
                "-102080/2920261", 
                "16747847/667749832", 
                "202400297/11935834133", 
                "-5949969620769/58122872921069", 
                "-1066136392108445/45475438731267194", 
                "-356914700932199559/5348105072232279709", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-87/494", 
                "11/4018", 
                "-1805964/14601305", 
                "-16877685/1335499664", 
                "-13319140/11935834133", 
                "-141153391101/116245745842138", 
                "-2421808390472281/90950877462534388", 
                "-451616062117086699/21392420288929118836", 
                "5000875417357408419/4785401872487584793650", 
                "1/2", 
                0, 
                0, 
                "-569/4130", 
                "5249/2343918", 
                "175227/78163685", 
                "1/2"
            ], 
            [
                "-87/494", 
                "11/4018", 
                "-1805964/14601305", 
                "-16877685/1335499664", 
                "-13319140/11935834133", 
                "-141153391101/116245745842138", 
                "-2421808390472281/90950877462534388", 
                "-451616062117086699/21392420288929118836", 
                "5000875417357408419/4785401872487584793650", 
                "1/2", 
                0, 
                0, 
                "569/4130", 
                "-5249/2343918", 
                "-175227/78163685", 
                "-1/2"
            ], 
            [
                "11/247", 
                "-2393/24108", 
                "59830/2920261", 
                "-11068243/333874916", 
                "-557718556/35807502399", 
                "-5099106731806/58122872921069", 
                "-7946489063204515/45475438731267194", 
                "77593184935381849/5348105072232279709", 
                "-47823612086773172527/478540187248758479365", 
                "-18450982288037193924540/2088286074497431947785021", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/247", 
                "421/16072", 
                "566703/14601305", 
                "-18510451/83468729", 
                "-325833320/35807502399", 
                "-2136797507912/58122872921069", 
                "-563136288573062/22737719365633597", 
                "3874151540641301/486191370202934519", 
                "-115148186277990729138/2392700936243792396825", 
                "-51444226578196913477942/2088286074497431947785021", 
                "12277045848244453103055481/382986125357174656373007129", 
                1, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                "16/27", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                "1781/6657", 
                "226529/1443603", 
                "5/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                "-3559/13314", 
                "622747/1443603", 
                "1/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                "925/26628", 
                "-820856/1443603", 
                "1/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "2/9", 
                0, 
                0, 
                0, 
                "-133/3804", 
                "-4060/206229", 
                "-7/12", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/496", 
                "1/4", 
                0, 
                0, 
                0, 
                "106829/1237374", 
                "1188509/16258677", 
                "4480647731/8970269739", 
                "3743011743563/10733471972610", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "-27/496", 
                "1/4", 
                0, 
                0, 
                "14/317", 
                "-74023/1237374", 
                "1184708/16258677", 
                "-4489622008/8970269739", 
                "3743011743563/10733471972610", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "-4/27", 
                0, 
                0, 
                0, 
                "6193/26628", 
                "198109/1443603", 
                "-1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-4/27", 
                0, 
                0, 
                0, 
                "-6193/26628", 
                "-198109/1443603", 
                "1/6", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-27/496", 
                "1/4", 
                0, 
                0, 
                "-14/317", 
                "72755/1237374", 
                "-1184128/16258677", 
                "604986308/8970269739", 
                "-6990460229047/10733471972610", 
                "1/4", 
                0, 
                0, 
                0
            ], 
            [
                "-27/496", 
                "1/4", 
                0, 
                0, 
                0, 
                "-11729/137486", 
                "-396363/5419559", 
                "-198670677/2990089913", 
                "-165187752693/3577823990870", 
                "-3/4", 
                0, 
                0, 
                0
            ], 
            [
                "5/496", 
                "-3/4256", 
                "1/4", 
                0, 
                "-149/2536", 
                "-28375/824916", 
                "-1416436/16258677", 
                "-217497/23920719304", 
                "-4852078109/7155647981740", 
                "1026903729559/5426248973155392", 
                "133800954107449177/267872197046587290", 
                "188434603382836748821/543860534419132213884", 
                "1/4"
            ], 
            [
                "5/496", 
                "-3/4256", 
                "1/4", 
                0, 
                "147/2536", 
                "-74399/824916", 
                "-1298401/65034708", 
                "-5699893/23920719304", 
                "-602662453/7155647981740", 
                "936225432343/5426248973155392", 
                "-134071242939138113/267872197046587290", 
                "188434603382836748821/543860534419132213884", 
                "1/4"
            ], 
            [
                "5/496", 
                "-3/4256", 
                "1/4", 
                0, 
                "-13/2536", 
                "33459/274972", 
                "-2361053/130069416", 
                "4731457/23920719304", 
                "4565001783/7155647981740", 
                "2600302861507/5426248973155392", 
                "7753217720106176/133936098523293645", 
                "-355425931036295465063/543860534419132213884", 
                "1/4"
            ], 
            [
                "5/496", 
                "-3/4256", 
                "1/4", 
                0, 
                "15/2536", 
                "799/274972", 
                "5429781/43356472", 
                "1185933/23920719304", 
                "889738779/7155647981740", 
                "-1521144007803/1808749657718464", 
                "-846452589362412/14881788724810405", 
                "-7147758576459344193/181286844806377404628", 
                "-3/4"
            ], 
            [
                "-2/31", 
                "-13/952", 
                "-7163/729041", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/165", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-2/165", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/22", 
                "-435/119758", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "1/22", 
                "-435/119758", 
                "1/2", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-1/2", 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-31/165", 
                "206/59879", 
                "-3483326/19737149", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-26/165", 
                "-373/119758", 
                "-1052571/78948596", 
                "13557847/3391031674", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-7/7512", 
                "-31/4752", 
                "1277737/2556276", 
                "242316812531/686703160212", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-26/165", 
                "-373/119758", 
                "-1052571/78948596", 
                "13557847/3391031674", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-7/7512", 
                "29/4752", 
                "-1278539/2556276", 
                "242316812531/686703160212", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-26/165", 
                "-373/119758", 
                "-1052571/78948596", 
                "13557847/3391031674", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "5/7512", 
                "-25/4752", 
                "-309401/2556276", 
                "-444386347681/686703160212", 
                "1/4", 
                0, 
                0
            ], 
            [
                "-26/165", 
                "-373/119758", 
                "-1052571/78948596", 
                "13557847/3391031674", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "3/2504", 
                "1/176", 
                "103401/852092", 
                "-13415759127/228901053404", 
                "-3/4", 
                0, 
                0
            ], 
            [
                "7/165", 
                "193/59879", 
                "1100105/19737149", 
                "-443028974/1695515837", 
                "-2093205332/1172335170159", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                "-1916128/19737149", 
                "33650073/3391031674", 
                "-9698647103/1172335170159", 
                "-646848839/27768918804142", 
                "1/2", 
                0, 
                0, 
                0, 
                "67/792", 
                "1919/426046", 
                "-194971769/57225263351", 
                "86222453573/13630004952226", 
                "1/2", 
                0
            ], 
            [
                0, 
                0, 
                "-1916128/19737149", 
                "33650073/3391031674", 
                "-9698647103/1172335170159", 
                "-646848839/27768918804142", 
                "1/2", 
                0, 
                0, 
                0, 
                "-67/792", 
                "-1919/426046", 
                "194971769/57225263351", 
                "-86222453573/13630004952226", 
                "-1/2", 
                0
            ], 
            [
                "-1/55", 
                "-3477/59879", 
                "193965/39474298", 
                "-27841097/3391031674", 
                "-4835491745/390778390053", 
                "-4911259348839/388764863257988", 
                "-66828482291301/5711377055756227", 
                "1/2", 
                0, 
                "-23/313", 
                0, 
                0, 
                "-409856252/57225263351", 
                "-104911211357/20445007428339", 
                "15343336155/3124974221041321", 
                "1/2"
            ], 
            [
                "-1/55", 
                "-3477/59879", 
                "193965/39474298", 
                "-27841097/3391031674", 
                "-4835491745/390778390053", 
                "-4911259348839/388764863257988", 
                "-66828482291301/5711377055756227", 
                "1/2", 
                0, 
                "23/313", 
                0, 
                0, 
                "409856252/57225263351", 
                "104911211357/20445007428339", 
                "-15343336155/3124974221041321", 
                "-1/2"
            ], 
            [
                "4/33", 
                "-415/59879", 
                "1985800/19737149", 
                "-1349643564/1695515837", 
                "-9432313307/1172335170159", 
                "-6779802609655/97191215814497", 
                "-4113630369508/5711377055756227", 
                "-435811691364104758/26712611464928406069", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/284", 
                "1/4", 
                0, 
                0, 
                0, 
                "1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/284", 
                "1/4", 
                0, 
                0, 
                0, 
                "-1/2", 
                "1/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/284", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                "-2/3", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "3/284", 
                "1/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                "-3/4", 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                "-35/213", 
                "-1/89158", 
                "1/6", 
                0, 
                0, 
                "2/6075", 
                "-17/3648", 
                "-7/2700", 
                "799998119/1599271080", 
                "7801122942389/23388895302020", 
                "9121325052569/36300723906540", 
                "276512302802809934/1378320549994883295", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "-35/213", 
                "-1/89158", 
                "1/6", 
                0, 
                0, 
                "-13/6075", 
                "7/3648", 
                "-7/2700", 
                "-799272961/1599271080", 
                "7801122942389/23388895302020", 
                "9121325052569/36300723906540", 
                "276512302802809934/1378320549994883295", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "-35/213", 
                "-1/89158", 
                "1/6", 
                0, 
                0, 
                "-41/12150", 
                "-5/3648", 
                "1/900", 
                "371699/1599271080", 
                "-15587772359631/23388895302020", 
                "9121325052569/36300723906540", 
                "276512302802809934/1378320549994883295", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "-35/213", 
                "-1/89158", 
                "1/6", 
                0, 
                0, 
                "13/4050", 
                "7/3648", 
                "-11/8100", 
                "11263/48462760", 
                "445210538047/70166685906060", 
                "-27179398853971/36300723906540", 
                "276512302802809934/1378320549994883295", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "-35/213", 
                "-1/89158", 
                "1/6", 
                0, 
                0, 
                "4/2025", 
                "-1/1824", 
                "19/8100", 
                "1290869/266545180", 
                "-77344102172/17541671476515", 
                "-2358780812587/1070871355242930", 
                "-1101808247192073361/1378320549994883295", 
                "1/6", 
                0, 
                0, 
                0
            ], 
            [
                "-35/213", 
                "-1/89158", 
                "1/6", 
                0, 
                0, 
                0, 
                "5/1824", 
                "1/324", 
                "-307125/53309036", 
                "-8962735240/3508334295303", 
                "-617244029525/214174271048586", 
                "-848192803833275/275664109998976659", 
                "-5/6", 
                0, 
                0, 
                0
            ], 
            [
                "-1/142", 
                "-3473/178316", 
                "-378367/107969082", 
                "1/4", 
                0, 
                0, 
                0, 
                "143/3240", 
                "5130/13327259", 
                "-19684320503/14033337181212", 
                "365165444549/428348542097172", 
                "-2861337840648791/1102656439995906636", 
                "-296179553701095623/143324439261905219388", 
                "31184230339974150727819/62365371271546260855264", 
                "6774277278785742118646117/20322203463961685525670180", 
                "1/4"
            ], 
            [
                "-1/142", 
                "-3473/178316", 
                "-378367/107969082", 
                "1/4", 
                0, 
                0, 
                "3/76", 
                "-49/3240", 
                "-23220/13327259", 
                "20936938129/14033337181212", 
                "-1045192104871/428348542097172", 
                "939490623738109/1102656439995906636", 
                "-305248162254084029/143324439261905219388", 
                "-31181140931572110127445/62365371271546260855264", 
                "6774277278785742118646117/20322203463961685525670180", 
                "1/4"
            ], 
            [
                "-1/142", 
                "-3473/178316", 
                "-378367/107969082", 
                "1/4", 
                0, 
                "4/135", 
                "-3/152", 
                "-49/3240", 
                "18393/13327259", 
                "-1932305411/14033337181212", 
                "-311318545477/428348542097172", 
                "-942980252331605/1102656439995906636", 
                "14940868188445625/10237459947278944242", 
                "1032983349365921023/62365371271546260855264", 
                "-13547926185175943407024063/20322203463961685525670180", 
                "1/4"
            ], 
            [
                "-1/142", 
                "-3473/178316", 
                "-378367/107969082", 
                "1/4", 
                0, 
                "-4/135", 
                "-3/152", 
                "-1/72", 
                "-303/13327259", 
                "226562595/4677779060404", 
                "330448401933/142782847365724", 
                "318314163249143/122517382221767404", 
                "9339418126593831/3412486649092981414", 
                "-1374130583802173799/20788457090515420285088", 
                "-209457465180276756057/6774067821320561841890060", 
                "-3/4"
            ], 
            [
                "-26/71", 
                "7/44579", 
                "-9418/17994847", 
                "-255541101/22343924569", 
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}

==> anc/y.sage <==
from flagmatic.all import *

p = GraphProblem(6, density="5:12233435")
p.set_extremal_construction(GraphBlowupConstruction("5:1223344515"))
p.solve_sdp()
p.make_exact()
p.verify_robust_stability("4:122334")
p.verify_perfect_stability()



==> anc/y.txt <==
sage: from flagmatic.all import *
sage: p = GraphProblem(6, density="5:12233435")
Generating graphs...
Generated 156 graphs.
Generating types and flags...
Generated 1 types of order 0, with [4] flags of order 3.
Generated 2 types of order 2, with [20, 20] flags of order 4.
Generated 11 types of order 4, with [16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16] flags of order 5.
Computing products..............
sage: p.set_extremal_construction(GraphBlowupConstruction("5:1223344515"))
Determining which graphs appear in construction...
Found 46 orbits.
Density of construction is 24/125.
Found 1 zero eigenvectors for type 0.
Found 2 zero eigenvectors for type 1.
Found 1 zero eigenvectors for type 2.
Found 8 zero eigenvectors for type 3.
Found 1 zero eigenvectors for type 4.
Found 1 zero eigenvectors for type 5.
Found 4 zero eigenvectors for type 6.
Found 0 zero eigenvectors for type 7.
Found 0 zero eigenvectors for type 8.
Found 1 zero eigenvectors for type 9.
Found 0 zero eigenvectors for type 10.
Found 3 zero eigenvectors for type 11.
Found 0 zero eigenvectors for type 12.
Found 0 zero eigenvectors for type 13.
sage: p.solve_sdp()
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 0.192.
Checking numerical bound...
Bound of 24/125 appears to have been met.
The following 17 graphs appear to be sharp:
0.191999999939 : graph 0 (6:)
0.191999999624 : graph 1 (6:12)
0.192000000074 : graph 2 (6:1213)
0.192000000074 : graph 3 (6:121314)
0.191999999924 : graph 4 (6:12131415)
0.192000000131 : graph 5 (6:1213141516)
0.192000000149 : graph 14 (6:1213141526)
0.192000000024 : graph 16 (6:12132434)
0.192000000124 : graph 21 (6:1213142526)
0.192000000174 : graph 26 (6:121314152636)
0.192000000074 : graph 28 (6:121314253545)
0.192000000149 : graph 32 (6:12131415263646)
0.192000000158 : graph 34 (6:1213141526364656)
0.192000000174 : graph 79 (6:12131425263536)
0.192000000174 : graph 80 (6:12131425354656)
0.192000000124 : graph 108 (6:1213142526353645)
0.192000000096 : graph 114 (6:121314252635364546)
sage: p.make_exact()
Type 0 (4 flags) blocks: [4] 
Type 1 (20 flags) blocks: [14, 6] 
Type 2 (20 flags) blocks: [14, 6] 
Type 3 (16 flags) blocks: [5, 11] 
Type 4 (16 flags) blocks: [9, 7] 
Type 5 (16 flags) blocks: [12, 4] 
Type 6 (16 flags) blocks: [8, 8] 
Type 7 (16 flags) blocks: [6, 10] 
Type 8 (16 flags) blocks: [8, 8] 
Type 9 (16 flags) blocks: [10, 6] 
Type 10 (16 flags) blocks: [12, 4] 
Type 11 (16 flags) blocks: [6, 10] 
Type 12 (16 flags) blocks: [9, 7] 
Type 13 (16 flags) blocks: [5, 11] 
Creating bases..............
Transforming matrices..............
Rounding matrices..............
Constructing R matrix..............
Constructing DR matrix................~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
DR matrix has rank 16.
All eigenvalues appear to be positive.
Bound of 24/125 attained by:
24/125 : graph 0 (6:)
24/125 : graph 1 (6:12)
24/125 : graph 2 (6:1213)
24/125 : graph 3 (6:121314)
24/125 : graph 4 (6:12131415)
24/125 : graph 5 (6:1213141516)
24/125 : graph 14 (6:1213141526)
24/125 : graph 16 (6:12132434)
24/125 : graph 21 (6:1213142526)
24/125 : graph 26 (6:121314152636)
24/125 : graph 28 (6:121314253545)
24/125 : graph 32 (6:12131415263646)
24/125 : graph 34 (6:1213141526364656)
24/125 : graph 79 (6:12131425263536)
24/125 : graph 80 (6:12131425354656)
24/125 : graph 108 (6:1213142526353645)
24/125 : graph 114 (6:121314252635364546)
Diagonalizing..............
Verifying..............
sage: p.verify_robust_stability("4:122334")
Verifying robust stability...
You selected the following type: 4:122334 and F graph was taken from extremal construction: 5:1223344515 

The problem is exact with a sharp bound of 24/125.

Every sharp graph is embeddable into a blowup of 5:1223344515 .

Verifying Claim 2...
Claim 2b is True. All vertices of F attach differently to T.
4:122334 is uniquely embeddable into 5:1223344515 and different vertices of 5:1223344515 attach differently to 4:122334.

Forbidding 4:122334 as an induced subgraph.
Generating graphs...
Generated 66 graphs.
Generating types and flags...
Generated 1 types of order 0, with [4] flags of order 3.
Generated 2 types of order 2, with [17, 17] flags of order 4.
Generated 10 types of order 4, with [16, 10, 8, 10, 8, 10, 8, 8, 10, 16] flags of order 5.
Computing products.............
Writing SDP input file...
Running SDP solver...
Reading output file...
Returncode is 0. Objective value is 1.5853916e-09.
Checking numerical bound...
No target bound to meet.
Rounding matrices.............
Bound is 0 (0.0000000000).
Forbidding 4:122334 yields a bound of 0 which is strictly less than 24/125.

Assumption 1.2 verified.
Condition 1 of Thm 4.1 verified.
Condition 2 of Thm 4.1 verified.
Condition 3 of Thm 4.1 verified.
Written certificate.
Written certificate.

[OK] ROBUST STABILITY

sage: p.verify_perfect_stability()
Verifying perfect stability...
CLAIM 1 verified. All forbidden graphs are twin-free.

CLAIM 2 verified. Q_tau has dimensions (16, 16) and rank 15.

[OK] PERFECT STABILITY


==> anc/y_stab.js <==
{
    "admissible_graphs": [
        "6:", 
        "6:12", 
        "6:1213", 
        "6:121314", 
        "6:12131415", 
        "6:1213141516", 
        "6:1234", 
        "6:121323", 
        "6:121345", 
        "6:12131423", 
        "6:12131456", 
        "6:1213141523", 
        "6:121314151623", 
        "6:12132434", 
        "6:12134546", 
        "6:1213142324", 
        "6:121314152324", 
        "6:12131415162324", 
        "6:121314253545", 
        "6:12131415232425", 
        "6:1213141516232425", 
        "6:1213141526364656", 
        "6:121314151623242526", 
        "6:123456", 
        "6:12132345", 
        "6:1213142356", 
        "6:121314152345", 
        "6:12131415162345", 
        "6:1213234546", 
        "6:121314232434", 
        "6:12131415232434", 
        "6:1213141516232434", 
        "6:1213243456", 
        "6:121314232456", 
        "6:1213141516232456", 
        "6:12131423243545", 
        "6:1213141523242534", 
        "6:121314151623242534", 
        "6:121314152326364656", 
        "6:12131415162324252634", 
        "6:1213141523243545", 
        "6:121314151623243545", 
        "6:121314152324253435", 
        "6:12131415162324253435", 
        "6:12131415232426354556", 
        "6:1213141516232425263435", 
        "6:121314252635364546", 
        "6:12131415232425364656", 
        "6:1213141516232425364656", 
        "6:121314151623242526343536", 
        "6:121323454656", 
        "6:12131423243456", 
        "6:121314151623243456", 
        "6:12131415232636454656", 
        "6:1213141516232425263456", 
        "6:12131415232425343545", 
        "6:1213141516232425343545", 
        "6:1213141523242534354656", 
        "6:121314151623242526343545", 
        "6:1213141523242534364656", 
        "6:121314151623242534354656", 
        "6:12131415162324252634353645", 
        "6:121314152324263536454656", 
        "6:12131415162324252634354656", 
        "6:1213141516232425263435364546", 
        "6:121314151623242526343536454656"
    ], 
    "description": "2-graph; maximize 5:12131425 density; forbid induced 4:122334", 
    "number_of_admissible_graphs": 66, 
    "bound": 0, 
    "types": [
        "0:", 
        "2:", 
        "2:12", 
        "4:", 
        "4:12", 
        "4:1213", 
        "4:121314", 
        "4:1234", 
        "4:121323", 
        "4:12131423", 
        "4:12132434", 
        "4:1213142324", 
        "4:121314232434"
    ], 
    "number_of_types": 13, 
    "admissible_graph_densities": [
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0, 
        0
    ], 
    "numbers_of_flags": [
        4, 
        17, 
        17, 
        16, 
        10, 
        8, 
        10, 
        8, 
        10, 
        8, 
        8, 
        10, 
        16
    ], 
    "flags": [
        [
            "3:", 
            "3:12", 
            "3:1213", 
            "3:121323"
        ], 
        [
            "4:(2)", 
            "4:13(2)", 
            "4:23(2)", 
            "4:34(2)", 
            "4:1323(2)", 
            "4:1334(2)", 
            "4:2334(2)", 
            "4:132334(2)", 
            "4:1314(2)", 
            "4:1324(2)", 
            "4:131434(2)", 
            "4:13142334(2)", 
            "4:2324(2)", 
            "4:232434(2)", 
            "4:13232434(2)", 
            "4:13142324(2)", 
            "4:1314232434(2)"
        ], 
        [
            "4:12(2)", 
            "4:1213(2)", 
            "4:1223(2)", 
            "4:1234(2)", 
            "4:121323(2)", 
            "4:12132334(2)", 
            "4:121314(2)", 
            "4:12131423(2)", 
            "4:12131434(2)", 
            "4:12132434(2)", 
            "4:1213142334(2)", 
            "4:122324(2)", 
            "4:12132324(2)", 
            "4:12232434(2)", 
            "4:1213232434(2)", 
            "4:1213142324(2)", 
            "4:121314232434(2)"
        ], 
        [
            "5:(4)", 
            "5:15(4)", 
            "5:25(4)", 
            "5:35(4)", 
            "5:45(4)", 
            "5:1525(4)", 
            "5:1535(4)", 
            "5:1545(4)", 
            "5:2535(4)", 
            "5:2545(4)", 
            "5:3545(4)", 
            "5:152535(4)", 
            "5:152545(4)", 
            "5:153545(4)", 
            "5:253545(4)", 
            "5:15253545(4)"
        ], 
        [
            "5:12(4)", 
            "5:1215(4)", 
            "5:1225(4)", 
            "5:1235(4)", 
            "5:1245(4)", 
            "5:121525(4)", 
            "5:123545(4)", 
            "5:12152535(4)", 
            "5:12152545(4)", 
            "5:1215253545(4)"
        ], 
        [
            "5:1213(4)", 
            "5:121315(4)", 
            "5:121345(4)", 
            "5:12131525(4)", 
            "5:12131535(4)", 
            "5:12132535(4)", 
            "5:1213152535(4)", 
            "5:121315253545(4)"
        ], 
        [
            "5:121314(4)", 
            "5:12131415(4)", 
            "5:1213141525(4)", 
            "5:1213141535(4)", 
            "5:1213141545(4)", 
            "5:121314152535(4)", 
            "5:121314152545(4)", 
            "5:121314153545(4)", 
            "5:121314253545(4)", 
            "5:12131415253545(4)"
        ], 
        [
            "5:1234(4)", 
            "5:121534(4)", 
            "5:122534(4)", 
            "5:123435(4)", 
            "5:123445(4)", 
            "5:12152534(4)", 
            "5:12343545(4)", 
            "5:121525343545(4)"
        ], 
        [
            "5:121323(4)", 
            "5:12131523(4)", 
            "5:12132325(4)", 
            "5:12132335(4)", 
            "5:12132345(4)", 
            "5:1213152325(4)", 
            "5:1213152335(4)", 
            "5:1213232535(4)", 
            "5:121315232535(4)", 
            "5:12131523253545(4)"
        ], 
        [
            "5:12131423(4)", 
            "5:1213141523(4)", 
            "5:121314152325(4)", 
            "5:121314152335(4)", 
            "5:121314152345(4)", 
            "5:12131415232535(4)", 
            "5:12131423253545(4)", 
            "5:1213141523253545(4)"
        ], 
        [
            "5:12132434(4)", 
            "5:121315243445(4)", 
            "5:121324253435(4)", 
            "5:12131524253435(4)", 
            "5:12131524253445(4)", 
            "5:12131524343545(4)", 
            "5:12132425343545(4)", 
            "5:1213152425343545(4)"
        ], 
        [
            "5:1213142324(4)", 
            "5:121314152324(4)", 
            "5:121314232425(4)", 
            "5:12131415232425(4)", 
            "5:12131423243545(4)", 
            "5:1213141523242535(4)", 
            "5:1213141523242545(4)", 
            "5:1213141523243545(4)", 
            "5:1213142324253545(4)", 
            "5:121314152324253545(4)"
        ], 
        [
            "5:121314232434(4)", 
            "5:12131415232434(4)", 
            "5:12131423242534(4)", 
            "5:12131423243435(4)", 
            "5:12131423243445(4)", 
            "5:1213141523242534(4)", 
            "5:1213141523243435(4)", 
            "5:1213141523243445(4)", 
            "5:1213142324253435(4)", 
            "5:1213142324253445(4)", 
            "5:1213142324343545(4)", 
            "5:121314152324253435(4)", 
            "5:121314152324253445(4)", 
            "5:121314152324343545(4)", 
            "5:121314232425343545(4)", 
            "5:12131415232425343545(4)"
        ]
    ], 
    "order_of_admissible_graphs": 6, 
    "qdash_matrices": [
        [
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ], 
        [
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0, 
                0
            ], 
            [
                1, 
                0, 
                0
            ], 
            [
                1, 
                0
            ], 
            [
                1
            ]
        ]
    ], 
    "r_matrices": [
        [
            [
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ], 
        [
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ], 
            [
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0, 
                0
            ]
        ]
    ]
}
